Minimum number of monotone subsequences of length 4 in permutations

We show that for every sufficiently large $n$, the number of monotone subsequences of length four in a permutation on $n$ points is at least $\binom{\lfloor n/3 \rfloor}{4} + \binom{\lfloor(n+1)/3\rfloor}{4} + \binom{\lfloor (n+2)/3\rfloor}{4}$. Furthermore, we characterize all permutations on $[n]$ that attain this lower bound. The proof uses the flag algebra framework together with some additional stability arguments. This problem is equivalent to some specific type of edge colorings of complete graphs with two colors, where the number of monochromatic $K_4$'s is minimized. We show that all the extremal colorings must contain monochromatic $K_4$'s only in one of the two colors. This translates back to permutations, where all the monotone subsequences of length four are all either increasing, or decreasing only.

==> anc/certificate/certificate.sage <==
import numpy
load('solutionLinear.py')


def read_problem_file(filename):
    f = open(filename, 'r')

    line = f.readline()
    line = line.strip()
    num_constraints = int(line)

    line = f.readline()
    line = line.strip()
    num_blocks = int(line)

    line = f.readline()
    parts = line.split()
    block_sizes = []
    for part in parts:
        block_sizes.append(int(part))

    blocks = []
    for size in block_sizes:
        if size < 0:
            block = numpy.zeros([num_constraints + 1, 1, -size], float)
        else:
            block = numpy.zeros([num_constraints + 1, size, size], float)
        blocks.append(block)

    line = f.readline()
    parts = line.split()
    constants = numpy.zeros([num_constraints], float)
    for i in xrange(num_constraints):
        constants[i] = float(parts[i])

    while True:
        line = f.readline()
        if len(line) == 0:
            break
        parts = line.split()
        if len(parts) == 0:
            continue
        constraint = int(parts[0])
        block_num = int(parts[1])
        row = int(parts[2])
        column = int(parts[3])
        value = float(parts[4])

        if block_sizes[block_num - 1] < 0:
            blocks[block_num - 1][constraint, 0, column - 1] += value
        else:
            blocks[block_num - 1][constraint, row - 1, column - 1] += value
            if row != column:
                blocks[block_num - 1][constraint, column - 1, row - 1] += value


    problem = dict()
    problem['num_constraints'] = num_constraints
    problem['num_blocks'] = num_blocks
    problem['block_sizes'] = block_sizes
    problem['blocks'] = blocks
    problem['constants'] = constants
    f.close()
    return problem

problem = read_problem_file("mono.X.csdp")

num_constraints = problem['num_constraints']
num_blocks = problem['num_blocks']
block_sizes = problem['block_sizes']
blocks = problem['blocks']
constants = problem['constants']

k = 0
for size in block_sizes:
    if size > 0:
        k = k + (size+1)*size/2

RoundingLinearSystemVariableNumber = k

OriginalProbelmMatrix = matrix(QQ, num_constraints, RoundingLinearSystemVariableNumber)
for i in range(num_constraints):
    k = 0
    for index in range(num_blocks):
        size = block_sizes[index]
        if size > 0:
            for x in range(size):
                for y in range(x,size):
                    if x == y:
                        OriginalProbelmMatrix[i, k] = blocks[index][i + 1,x,y]
                    else:
                        OriginalProbelmMatrix[i, k] = 2 * blocks[index][i + 1,x,y]
                    k += 1

constantsVector = vector(QQ,constants)
constantsVector = vector(QQ,constantsVector)
SolutionLinear = vector(QQ, solutionLinear)
SolutionLinear = vector(QQ, SolutionLinear)
SolutionLinear = SolutionLinear / denominatorLinear
densityVector = constantsVector - OriginalProbelmMatrix * SolutionLinear
minDensity = min(densityVector)

roundedMatrices = []
k = 0
for block_num in range(num_blocks):
    size = block_sizes[block_num]
    if size > 0:
        A = matrix(QQ,size,size)
        for x in range(size):
            for y in range(x,size):
                A[x,y] = A[y,x] = SolutionLinear[k]
                k += 1
        roundedMatrices.append(A)

for i in range(len(roundedMatrices)):
    M = roundedMatrices[i]
    print "Matrix", i, ":"
    print M.str()

print "Get density", minDensity

for i in range(len(roundedMatrices)):
    M = roundedMatrices[i]
    eig = M.eigenvalues()
    if min(eig) < 0:
        print "Matrix", i ,"is not positive semidefinite"
    else:
        print "Matrix", i ,"is positive semidefinite with eigenvalues:"
        print eig


==> anc/certificate/certificate.tex <==
\documentclass[letterpaper,11pt]{article}

\usepackage[margin=1in]{geometry}
\usepackage{latexsym}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{amsthm,mathscinet}
\usepackage{hyperref}



\def\e{\mathbb{E}}
\def\s{\sigma}


\makeatletter% since there's an at-sign (@) in the command name
\renewcommand{\@maketitle}{%
  \parindent=0pt% don't indent paragraphs in the title block
 { \centering
  {\huge \bfseries\textsc{\@title}}
  \vskip1cm
  \par%
}}
\makeatother% resets the meaning of the at-sign (@)

\title{Certificate}
\begin{document}
\maketitle
Recall that we want to maximize $\min( f(H)-c_H)$, where $f(H)-c_H$ is 
\[
f(H) - \sum_k \sum_{i,j}Q^k_{ij}\cdot\e_{\theta\in\Theta(|\s^k|, H)}\left[p(F^k_i,F^k_j;(H,\theta))\right],
\]
where $\s^k$ is a type, $F^k_i$'s are $\s^k$-flags, and $Q^k = \{Q^k_{ij}\}$ is a positive semidefinite matrix.

In the computation, both $f(H)$ and $\e_{\theta\in\Theta(|\s^k|, H)}\left[p(F^k_i,F^k_j;(H,\theta))\right]$ are rational numbers. Given positive numbers $M$ and $N^k$, it is easy to see that
\begin{align}
&  \max_{Q^k}\min_H\left(  f(H) - \sum_k \sum_{i,j}Q^k_{ij}\cdot\e_{\theta\in\Theta(|\s^k|, H)}\left[p(F^k_i,F^k_j;(H,\theta))\right] \right)\label{1}\\
=& \frac{1}{M}\max_{Q^k}\min_{H}\left( M\cdot f(H) - \sum_k \sum_{i,j}Q^k_{ij}\cdot N^k\cdot\e_{\theta\in\Theta(|\s^k|, H)}\left[p(F^k_i,F^k_j;(H,\theta))\right] \right).\label{2}
\end{align}

Instead of solving~\eqref{1} directly, we solve~\eqref{2} with properly chosen $M$ and $N^k$ such that both computation and rounding are easier. We pick $M$ and $N^k$ with the property that all constants in the SDP are integers. Since we expect to get $1/27$ as the maximum, we also want $27|M$. We choose $M=27\cdot 35$, so instead of $1/27$, the solution to our SDP, i.e., the maximum in~\eqref{2},  is $35$.

For programming convenience, we save the solution matrices into a vector. Recall that we have $\binom{11}{2} + \binom{72}{2}$ variables, we save those numbers as a vector and save this vector into a single file \textsf{solutionLinear.py}. All numbers in this vector are rationals. Again for programming convenience, we save this vector as their common denominator called \textsf{denominatorLinear} together with a vector consisting of numerators, called \textsf{solutionLinear}. In other word, the real solution vector is  \textsf{solutionLinear/denominatorLinear}.

The SDP file was saved as \textsf{mono.X.csdp}, which is in the SDPA sparse format. Our certificate program, \textsf{certificate.sage}, is a Sage script. It read \textsf{mono.X.csdp} as the problem and \textsf{solutionLinear.py} as the solution matrices. Then it output matrices based on \textsf{solutionLinear.py} and compute $\min( f(H)-c_H)$ (as explained above, this will give $35$ instead of $1/27$). Then the script will compute eigenvalues of the matrices to check if they are positive semidefinite.


\end{document}


==> anc/certificate/mono.X.csdp <==
388
3
71 10 -389
945 675 513 351 432 432 351 270 270 189 135 297 162 405 270 243 216 189 162 135 189 108 108 108 162 135 108 81 81 81 54 81 135 216 243 162 108 108 54 27 189 81 405 243 243 162 162 162 189 81 162 81 108 108 54 108 108 135 135 135 108 54 81 81 54 81 135 81 81 27 81 54 81 27 54 54 27 81 54 27 54 135 54 27 81 54 27 54 54 135 -0 54 54 -0 -0 27 135 135 54 54 54 81 54 27 27 54 27 27 27 27 81 54 27 -0 27 27 54 27 27 54 54 135 -0 -0 -0 54 54 27 27 108 -0 27 -0 -0 81 27 54 162 -0 108 243 405 108 -0 243 108 108 54 54 54 -0 54 -0 27 -0 54 54 -0 -0 -0 27 -0 54 135 162 81 54 54 27 27 81 243 162 162 162 81 162 81 135 81 54 108 135 135 81 54 81 54 81 54 54 27 81 81 54 54 27 54 27 54 27 27 135 54 135 54 54 27 81 27 27 54 54 -0 54 54 27 27 27 -0 27 -0 27 -0 54 -0 54 -0 54 54 54 135 135 54 54 54 54 27 54 27 27 27 27 54 27 27 27 27 -0 27 27 -0 27 -0 54 -0 27 27 54 -0 27 27 54 -0 -0 -0 27 27 -0 -0 -0 -0 27 -0 54 -0 27 -0 -0 27 -0 -0 27 -0 27 27 27 27 27 27 27 27 27 -0 -0 -0 27 -0 27 -0 -0 -0 54 -0 -0 27 27 108 54 54 -0 -0 54 -0 -0 -0 27 -0 27 54 -0 -0 54 27 27 -0 54 27 27 27 -0 27 -0 -0 -0 27 -0 -0 27 -0 27 -0 27 27 54 54 -0 -0 54 27 -0 27 -0 -0 -0 54 -0 135 81 -0 -0 27 -0 -0 -0 -0 -0 -0 -0 27 -0 -0 -0 27 27 -0 27 -0 -0 -0 -0 27 -0 -0 -0 -0 -0 -0 
0 3 1 1 1.0
1 2 1 1 140
1 3 1 1 1.0
1 3 2 2 1.0
2 1 1 1 60
2 2 1 1 60
2 2 1 2 20
2 2 1 5 20
2 3 1 1 1.0
2 3 3 3 1.0
3 1 1 3 24
3 1 1 7 24
3 1 71 71 12
3 2 1 1 24
3 2 1 2 24
3 2 1 3 4
3 2 1 5 12
3 2 1 6 8
3 2 1 9 4
3 2 5 5 12
3 3 1 1 1.0
3 3 4 4 1.0
4 1 1 9 72
4 2 1 2 36
4 2 1 4 4
4 2 1 10 12
4 2 5 5 36
4 3 1 1 1.0
4 3 5 5 1.0
5 1 1 1 48
5 1 1 2 12
5 1 1 21 24
5 2 1 1 24
5 2 1 2 12
5 2 1 5 24
5 2 1 7 4
5 2 2 2 12
5 2 2 5 12
5 3 1 1 1.0
5 3 6 6 1.0
6 1 1 5 9
6 1 1 15 9
6 1 3 3 36
6 1 7 7 36
6 1 52 71 18
6 2 1 1 6
6 2 1 2 18
6 2 1 3 9
6 2 1 4 1
6 2 1 5 9
6 2 1 6 18
6 2 1 10 3
6 2 5 9 9
6 3 1 1 1.0
6 3 7 7 1.0
7 1 1 3 12
7 1 1 4 6
7 1 1 7 12
7 1 1 8 6
7 1 1 11 6
7 1 1 23 6
7 1 1 29 6
7 1 3 7 12
7 1 65 71 6
7 1 69 71 6
7 2 1 1 12
7 2 1 2 12
7 2 1 3 6
7 2 1 5 6
7 2 1 6 6
7 2 1 8 4
7 2 1 9 6
7 2 2 2 12
7 2 2 5 6
7 2 5 5 12
7 2 5 6 6
7 3 1 1 1.0
7 3 8 8 1.0
8 1 1 6 3
8 1 1 9 12
8 1 1 10 6
8 1 1 13 6
8 1 1 16 3
8 1 1 17 6
8 1 1 31 6
8 1 3 3 12
8 1 3 9 12
8 1 7 7 12
8 1 7 9 12
8 1 36 71 6
8 1 48 71 6
8 2 1 2 15
8 2 1 3 7
8 2 1 4 3
8 2 1 6 8
8 2 1 9 1
8 2 1 10 6
8 2 2 2 12
8 2 2 5 3
8 2 5 5 12
8 2 5 6 6
8 2 5 9 6
8 2 5 10 3
8 3 1 1 1.0
8 3 9 9 1.0
9 1 1 12 24
9 1 3 7 48
9 1 62 71 24
9 2 1 1 12
9 2 1 3 12
9 2 1 7 4
9 2 1 9 12
9 2 2 2 24
9 2 5 6 24
9 3 1 1 1.0
9 3 10 10 1.0
10 1 1 14 12
10 1 1 18 12
10 1 1 19 6
10 1 3 9 24
10 1 7 9 24
10 1 9 9 24
10 1 32 71 12
10 2 1 2 8
10 2 1 3 6
10 2 1 4 6
10 2 1 5 2
10 2 1 10 6
10 2 2 2 24
10 2 5 6 12
10 2 5 9 6
10 2 5 10 12
10 3 1 1 1.0
10 3 11 11 1.0
11 1 1 20 36
11 1 9 9 144
11 2 1 1 8
11 2 1 4 12
11 2 2 2 36
11 2 5 10 36
11 3 1 1 1.0
11 3 12 12 1.0
12 1 1 1 8
12 1 1 2 8
12 1 1 3 8
12 1 1 7 8
12 1 1 21 8
12 1 1 22 4
12 1 1 25 4
12 1 1 37 4
12 1 1 53 2
12 1 2 3 4
12 1 2 7 4
12 1 3 21 8
12 1 7 21 8
12 1 21 21 8
12 1 70 71 2
12 1 71 71 8
12 2 1 1 8
12 2 1 2 10
12 2 1 5 14
12 2 1 6 4
12 2 1 7 6
12 2 1 9 2
12 2 2 2 8
12 2 2 3 2
12 2 2 5 10
12 2 2 6 4
12 2 2 9 2
12 2 3 5 2
12 2 5 5 8
12 2 5 7 2
12 3 1 1 1.0
12 3 13 13 1.0
13 1 1 2 12
13 1 1 9 24
13 1 1 41 12
13 1 1 54 6
13 1 2 9 12
13 1 9 21 24
13 1 21 21 24
13 2 1 2 12
13 2 1 7 6
13 2 1 10 6
13 2 2 2 12
13 2 2 4 2
13 2 2 5 12
13 2 2 10 6
13 2 4 5 2
13 2 5 5 24
13 2 5 7 6
13 3 1 1 1.0
13 3 14 14 1.0
14 1 3 5 24
14 1 7 15 24
14 1 20 71 12
14 1 52 52 48
14 2 1 2 8
14 2 1 3 12
14 2 1 5 4
14 2 1 6 24
14 2 1 10 12
14 2 4 5 4
14 2 9 9 12
14 3 1 1 1.0
14 3 15 15 1.0
15 1 1 3 2
15 1 1 4 4
15 1 1 5 4
15 1 1 7 2
15 1 1 8 4
15 1 1 15 4
15 1 1 23 4
15 1 1 24 2
15 1 1 27 2
15 1 1 29 4
15 1 1 30 2
15 1 1 45 2
15 1 3 3 8
15 1 3 4 4
15 1 3 11 4
15 1 3 15 2
15 1 3 23 4
15 1 5 7 2
15 1 7 7 8
15 1 7 8 4
15 1 7 11 4
15 1 7 29 4
15 1 44 71 2
15 1 50 71 2
15 1 51 71 2
15 1 52 65 4
15 1 52 69 4
15 1 52 71 4
15 1 58 71 1
15 1 65 65 4
15 1 67 71 1
15 1 69 69 4
15 2 1 1 4
15 2 1 2 6
15 2 1 3 6
15 2 1 4 1
15 2 1 5 5
15 2 1 6 8
15 2 1 8 6
15 2 1 9 2
15 2 1 10 2
15 2 2 2 8
15 2 2 3 2
15 2 2 5 6
15 2 2 6 4
15 2 3 5 1
15 2 5 5 2
15 2 5 6 4
15 2 5 8 2
15 2 5 9 5
15 2 5 10 1
15 2 6 9 2
15 3 1 1 1.0
15 3 16 16 1.0
16 1 1 9 4
16 1 1 10 8
16 1 1 31 8
16 1 1 32 4
16 1 3 5 8
16 1 3 6 4
16 1 3 13 8
16 1 5 9 4
16 1 7 15 8
16 1 7 16 4
16 1 7 17 8
16 1 9 15 4
16 1 14 71 4
16 1 18 71 4
16 1 19 71 2
16 1 36 52 8
16 1 48 52 8
16 1 52 52 8
16 2 1 2 4
16 2 1 3 8
16 2 1 4 2
16 2 1 6 12
16 2 1 9 2
16 2 1 10 8
16 2 2 2 8
16 2 2 3 2
16 2 2 5 2
16 2 2 6 4
16 2 3 5 2
16 2 4 5 2
16 2 5 5 4
16 2 5 6 8
16 2 5 10 2
16 2 9 9 8
16 2 9 10 2
16 3 1 1 1.0
16 3 17 17 1.0
17 1 1 3 4
17 1 1 4 4
17 1 1 7 4
17 1 1 8 4
17 1 1 11 8
17 1 1 26 2
17 1 1 33 2
17 1 1 38 2
17 1 1 39 2
17 1 1 55 2
17 1 1 59 2
17 1 2 3 4
17 1 2 7 4
17 1 3 7 8
17 1 3 8 4
17 1 3 21 4
17 1 3 29 4
17 1 4 7 4
17 1 7 21 4
17 1 7 23 4
17 1 21 23 4
17 1 21 29 4
17 1 63 71 2
17 1 64 71 2
17 1 65 69 4
17 1 65 71 4
17 1 68 71 2
17 1 69 71 4
17 2 1 1 4
17 2 1 2 8
17 2 1 3 2
17 2 1 5 4
17 2 1 6 2
17 2 1 7 2
17 2 1 8 6
17 2 1 9 4
17 2 2 2 8
17 2 2 3 4
17 2 2 5 4
17 2 2 6 4
17 2 2 9 4
17 2 3 5 2
17 2 5 5 12
17 2 5 6 6
17 2 5 7 2
17 2 5 8 2
17 2 6 6 4
17 3 1 1 1.0
17 3 18 18 1.0
18 1 1 5 2
18 1 1 12 8
18 1 1 15 2
18 1 1 34 2
18 1 1 40 2
18 1 1 57 1
18 1 1 66 1
18 1 3 4 4
18 1 3 7 8
18 1 3 8 4
18 1 3 11 4
18 1 3 12 4
18 1 3 15 4
18 1 3 29 4
18 1 4 7 4
18 1 5 7 4
18 1 7 8 4
18 1 7 11 4
18 1 7 12 4
18 1 7 23 4
18 1 23 23 4
18 1 29 29 4
18 1 42 71 2
18 1 43 71 2
18 1 49 71 2
18 1 52 62 4
18 1 52 65 4
18 1 52 69 4
18 1 56 71 2
18 1 60 71 2
18 1 61 71 2
18 1 62 65 4
18 1 62 69 4
18 1 62 71 4
18 2 1 1 4
18 2 1 2 2
18 2 1 3 6
18 2 1 4 1
18 2 1 5 2
18 2 1 7 3
18 2 1 8 4
18 2 1 9 5
18 2 1 10 1
18 2 2 2 8
18 2 2 3 6
18 2 2 6 4
18 2 2 9 2
18 2 3 5 1
18 2 5 6 10
18 2 5 7 1
18 2 5 8 4
18 2 5 9 2
18 2 5 10 2
18 2 6 6 8
18 2 6 9 4
18 3 1 1 1.0
18 3 19 19 1.0
19 1 1 14 4
19 1 1 18 4
19 1 1 36 2
19 1 1 48 2
19 1 3 5 2
19 1 3 6 4
19 1 3 9 4
19 1 3 10 4
19 1 3 13 4
19 1 3 14 4
19 1 3 19 2
19 1 3 31 4
19 1 5 9 4
19 1 6 71 1
19 1 7 9 4
19 1 7 10 4
19 1 7 15 2
19 1 7 16 4
19 1 7 17 4
19 1 7 18 4
19 1 7 19 2
19 1 7 31 4
19 1 9 13 4
19 1 9 15 4
19 1 9 17 4
19 1 10 71 2
19 1 13 71 2
19 1 16 71 1
19 1 17 71 2
19 1 31 71 2
19 1 32 52 4
19 1 32 71 4
19 1 36 36 4
19 1 36 52 4
19 1 48 48 4
19 1 48 52 4
19 2 1 2 3
19 2 1 3 4
19 2 1 4 4
19 2 1 5 2
19 2 1 6 4
19 2 1 9 2
19 2 1 10 5
19 2 2 2 8
19 2 2 3 6
19 2 2 5 1
19 2 2 6 4
19 2 3 5 3
19 2 4 5 1
19 2 5 6 8
19 2 5 9 1
19 2 5 10 6
19 2 6 6 8
19 2 6 9 2
19 2 9 9 4
19 2 9 10 4
19 3 1 1 1.0
19 3 20 20 1.0
20 1 1 4 4
20 1 1 8 4
20 1 1 9 4
20 1 1 10 4
20 1 1 13 4
20 1 1 17 4
20 1 1 42 2
20 1 1 43 2
20 1 1 49 2
20 1 1 56 2
20 1 1 60 2
20 1 1 61 2
20 1 2 3 2
20 1 2 7 2
20 1 2 9 4
20 1 3 9 4
20 1 3 11 4
20 1 3 16 2
20 1 4 9 4
20 1 6 7 2
20 1 7 9 4
20 1 7 11 4
20 1 8 9 4
20 1 9 21 4
20 1 9 23 4
20 1 9 29 4
20 1 21 23 4
20 1 21 29 4
20 1 21 31 4
20 1 34 71 2
20 1 36 69 4
20 1 40 71 2
20 1 48 65 4
20 1 57 71 1
20 1 65 65 4
20 1 66 71 1
20 1 69 69 4
20 2 1 2 6
20 2 1 3 5
20 2 1 6 2
20 2 1 7 1
20 2 1 8 4
20 2 1 10 2
20 2 2 2 12
20 2 2 3 2
20 2 2 4 2
20 2 2 5 4
20 2 2 6 2
20 2 2 9 2
20 2 2 10 4
20 2 4 5 1
20 2 5 5 8
20 2 5 6 8
20 2 5 7 3
20 2 5 8 4
20 2 5 9 5
20 2 5 10 1
20 2 6 10 2
20 3 1 1 1.0
20 3 21 21 1.0
21 1 1 6 4
21 1 1 13 4
21 1 1 16 4
21 1 1 17 4
21 1 1 28 2
21 1 1 35 2
21 1 1 46 2
21 1 1 47 2
21 1 3 3 8
21 1 3 4 4
21 1 3 9 4
21 1 3 10 4
21 1 3 17 4
21 1 3 23 4
21 1 3 31 4
21 1 7 7 8
21 1 7 8 4
21 1 7 9 4
21 1 7 10 4
21 1 7 13 4
21 1 7 29 4
21 1 7 31 4
21 1 9 11 4
21 1 28 71 2
21 1 35 71 2
21 1 36 65 4
21 1 36 71 4
21 1 46 71 2
21 1 47 71 2
21 1 48 69 4
21 1 48 71 4
21 2 1 2 6
21 2 1 3 6
21 2 1 4 2
21 2 1 6 8
21 2 1 8 2
21 2 1 9 2
21 2 1 10 2
21 2 2 2 8
21 2 2 3 4
21 2 2 5 4
21 2 2 6 4
21 2 3 5 2
21 2 5 5 4
21 2 5 6 4
21 2 5 8 2
21 2 5 9 6
21 2 5 10 4
21 2 6 6 4
21 2 6 9 4
21 3 1 1 1.0
21 3 22 22 1.0
22 1 1 6 2
22 1 1 14 4
22 1 1 16 2
22 1 1 18 4
22 1 1 19 4
22 1 1 44 2
22 1 1 50 2
22 1 1 51 2
22 1 1 58 1
22 1 1 67 1
22 1 3 4 4
22 1 3 9 4
22 1 3 17 4
22 1 3 18 4
22 1 4 9 4
22 1 7 8 4
22 1 7 9 4
22 1 7 13 4
22 1 7 14 4
22 1 8 9 4
22 1 9 9 8
22 1 9 10 4
22 1 9 11 8
22 1 9 23 4
22 1 9 29 4
22 1 9 31 4
22 1 23 23 4
22 1 24 71 2
22 1 27 71 2
22 1 29 29 4
22 1 30 71 2
22 1 32 65 4
22 1 32 69 4
22 1 36 65 4
22 1 45 71 2
22 1 48 69 4
22 2 1 2 4
22 2 1 3 5
22 2 1 4 2
22 2 1 5 1
22 2 1 8 2
22 2 1 9 1
22 2 1 10 1
22 2 2 2 12
22 2 2 3 4
22 2 2 4 2
22 2 2 5 2
22 2 2 6 4
22 2 2 10 2
22 2 4 5 1
22 2 5 5 2
22 2 5 6 6
22 2 5 8 6
22 2 5 9 4
22 2 5 10 8
22 2 6 9 4
22 2 6 10 4
22 3 1 1 1.0
22 3 23 23 1.0
23 1 1 20 12
23 1 1 52 6
23 1 3 6 6
23 1 3 20 6
23 1 5 71 3
23 1 7 16 6
23 1 7 20 6
23 1 9 9 24
23 1 9 10 12
23 1 9 13 12
23 1 9 17 12
23 1 9 31 12
23 1 15 71 3
23 1 36 36 12
23 1 48 48 12
23 2 1 1 6
23 2 1 4 6
23 2 1 5 1
23 2 1 9 3
23 2 2 2 12
23 2 2 3 6
23 2 2 4 2
23 2 2 6 6
23 2 3 5 3
23 2 4 5 1
23 2 5 6 6
23 2 5 10 15
23 2 6 10 6
23 2 9 10 6
23 3 1 1 1.0
23 3 24 24 1.0
24 1 1 10 16
24 1 1 62 8
24 1 2 9 8
24 1 3 13 16
24 1 6 9 8
24 1 7 17 16
24 1 9 16 8
24 1 12 71 8
24 1 21 31 16
24 1 36 48 16
24 2 1 3 8
24 2 1 6 8
24 2 2 2 16
24 2 2 4 4
24 2 2 10 8
24 2 3 5 4
24 2 5 6 16
24 2 5 7 4
24 2 5 9 4
24 2 9 9 8
24 2 10 10 4
24 3 1 1 1.0
24 3 25 25 1.0
25 1 3 12 24
25 1 3 15 12
25 1 5 7 12
25 1 7 12 24
25 1 41 71 12
25 1 52 62 24
25 1 54 71 6
25 1 62 62 24
25 2 1 1 4
25 2 1 3 6
25 2 1 4 2
25 2 1 7 6
25 2 1 9 6
25 2 2 3 12
25 2 5 7 6
25 2 5 10 6
25 2 6 6 24
25 2 6 9 12
25 3 1 1 1.0
25 3 26 26 1.0
26 1 3 14 24
26 1 5 9 12
26 1 7 18 24
26 1 9 15 12
26 1 9 19 12
26 1 9 71 12
26 1 32 52 24
26 2 1 2 2
26 2 1 4 6
26 2 1 5 6
26 2 1 10 6
26 2 2 3 12
26 2 2 5 6
26 2 4 5 2
26 2 5 10 6
26 2 6 6 24
26 2 9 10 12
26 3 1 1 1.0
26 3 27 27 1.0
27 1 1 12 4
27 1 1 13 4
27 1 1 17 4
27 1 1 63 2
27 1 1 64 2
27 1 1 68 2
27 1 3 8 4
27 1 3 10 4
27 1 3 11 4
27 1 3 12 4
27 1 3 16 4
27 1 3 17 4
27 1 4 7 4
27 1 4 9 4
27 1 6 7 4
27 1 7 10 4
27 1 7 11 4
27 1 7 12 4
27 1 7 13 4
27 1 8 9 4
27 1 9 12 4
27 1 23 29 4
27 1 23 31 4
27 1 26 71 2
27 1 29 31 4
27 1 33 71 2
27 1 36 62 4
27 1 36 69 4
27 1 38 71 2
27 1 39 71 2
27 1 48 62 4
27 1 48 65 4
27 1 55 71 2
27 1 59 71 2
27 1 62 65 4
27 1 62 69 4
27 2 1 2 4
27 2 1 3 6
27 2 1 6 2
27 2 1 7 2
27 2 1 8 2
27 2 2 2 4
27 2 2 3 8
27 2 2 4 2
27 2 2 9 4
27 2 2 10 2
27 2 5 5 4
27 2 5 6 6
27 2 5 7 2
27 2 5 8 6
27 2 5 9 6
27 2 6 6 12
27 2 6 9 4
27 2 6 10 4
27 3 1 1 1.0
27 3 28 28 1.0
28 1 1 14 4
28 1 1 18 4
28 1 1 65 2
28 1 1 69 2
28 1 3 10 4
28 1 3 13 4
28 1 3 14 4
28 1 3 18 4
28 1 3 19 4
28 1 4 9 4
28 1 4 71 2
28 1 6 9 4
28 1 7 10 4
28 1 7 14 4
28 1 7 17 4
28 1 7 18 4
28 1 7 19 4
28 1 8 9 4
28 1 8 71 2
28 1 9 11 4
28 1 9 13 4
28 1 9 14 4
28 1 9 16 4
28 1 9 17 4
28 1 9 18 4
28 1 11 71 2
28 1 23 31 4
28 1 23 71 2
28 1 29 31 4
28 1 29 71 2
28 1 32 36 4
28 1 32 48 4
28 1 32 65 4
28 1 32 69 4
28 1 36 48 4
28 2 1 2 2
28 2 1 3 4
28 2 1 4 2
28 2 1 5 2
28 2 1 6 2
28 2 2 2 8
28 2 2 3 6
28 2 2 4 4
28 2 2 5 2
28 2 2 10 4
28 2 3 5 2
28 2 5 5 4
28 2 5 6 6
28 2 5 8 4
28 2 5 9 2
28 2 5 10 4
28 2 6 6 8
28 2 6 9 4
28 2 6 10 4
28 2 9 9 4
28 2 9 10 2
28 2 10 10 4
28 3 1 1 1.0
28 3 29 29 1.0
29 1 1 19 4
29 1 1 70 2
29 1 3 12 8
29 1 3 16 4
29 1 3 17 8
29 1 3 18 8
29 1 6 7 4
29 1 7 12 8
29 1 7 13 8
29 1 7 14 8
29 1 9 10 8
29 1 9 12 16
29 1 22 71 4
29 1 25 71 4
29 1 31 31 8
29 1 32 62 8
29 1 36 62 8
29 1 37 71 4
29 1 48 62 8
29 1 53 71 2
29 1 62 62 8
29 2 1 2 4
29 2 1 3 6
29 2 1 7 2
29 2 2 3 10
29 2 2 4 4
29 2 2 9 2
29 2 5 5 4
29 2 5 6 4
29 2 5 7 6
29 2 5 9 6
29 2 6 6 8
29 2 6 9 8
29 2 6 10 12
29 3 1 1 1.0
29 3 30 30 1.0
30 1 1 20 4
30 1 1 71 2
30 1 3 14 8
30 1 3 20 8
30 1 3 71 4
30 1 6 9 4
30 1 7 18 8
30 1 7 20 8
30 1 7 71 4
30 1 9 10 8
30 1 9 13 8
30 1 9 14 8
30 1 9 16 4
30 1 9 17 8
30 1 9 18 8
30 1 9 19 8
30 1 9 20 4
30 1 31 31 8
30 1 32 36 8
30 1 32 48 8
30 2 1 1 4
30 2 1 4 4
30 2 1 5 4
30 2 2 2 4
30 2 2 3 8
30 2 2 4 6
30 2 2 5 4
30 2 2 10 2
30 2 3 5 2
30 2 5 5 4
30 2 5 6 4
30 2 5 9 2
30 2 5 10 4
30 2 6 6 8
30 2 6 10 8
30 2 9 10 8
30 2 10 10 8
30 3 1 1 1.0
30 3 31 31 1.0
31 1 2 71 4
31 1 3 18 16
31 1 3 19 8
31 1 7 14 16
31 1 7 19 8
31 1 9 12 16
31 1 9 14 16
31 1 9 18 16
31 1 21 71 8
31 1 32 32 16
31 1 32 62 16
31 2 1 2 4
31 2 1 3 4
31 2 2 3 8
31 2 2 4 8
31 2 2 5 4
31 2 5 5 16
31 2 5 7 4
31 2 6 9 8
31 2 6 10 16
31 2 9 9 4
31 2 10 10 8
31 3 1 1 1.0
31 3 32 32 1.0
32 1 1 71 6
32 1 3 20 12
32 1 7 20 12
32 1 9 14 24
32 1 9 18 24
32 1 9 19 12
32 1 9 20 24
32 1 32 32 24
32 2 1 1 4
32 2 1 4 2
32 2 1 5 6
32 2 2 3 6
32 2 2 4 12
32 2 2 5 6
32 2 5 5 12
32 2 6 10 12
32 2 9 10 6
32 2 10 10 24
32 3 1 1 1.0
32 3 33 33 1.0
33 1 9 20 120
33 2 1 5 20
33 2 2 4 20
33 2 10 10 60
33 3 1 1 1.0
33 3 34 34 1.0
34 1 1 1 24
34 1 1 21 48
34 1 2 2 12
34 1 2 21 24
34 2 1 1 8
34 2 1 5 24
34 2 2 2 12
34 2 2 5 24
34 2 2 7 12
34 3 1 1 1.0
34 3 35 35 1.0
35 1 1 2 6
35 1 1 21 6
35 1 1 22 12
35 1 2 5 3
35 1 2 15 3
35 1 3 3 12
35 1 3 25 12
35 1 5 21 6
35 1 7 7 12
35 1 7 37 12
35 1 15 21 6
35 1 21 53 6
35 1 52 70 6
35 1 52 71 12
35 2 1 2 7
35 2 1 5 8
35 2 1 6 12
35 2 1 7 9
35 2 2 3 3
35 2 2 4 1
35 2 2 5 6
35 2 2 6 6
35 2 2 10 3
35 2 3 5 6
35 2 5 9 6
35 2 7 9 3
35 3 1 1 1.0
35 3 36 36 1.0
36 1 1 1 4
36 1 1 2 2
36 1 1 3 4
36 1 1 7 4
36 1 1 21 4
36 1 1 22 4
36 1 1 23 4
36 1 1 25 4
36 1 1 29 4
36 1 1 37 4
36 1 1 53 4
36 1 2 2 4
36 1 2 4 2
36 1 2 8 2
36 1 2 11 2
36 1 2 21 4
36 1 2 23 2
36 1 2 29 2
36 1 3 7 4
36 1 3 21 4
36 1 3 37 4
36 1 4 21 4
36 1 7 21 4
36 1 7 25 4
36 1 8 21 4
36 1 11 21 4
36 1 21 21 8
36 1 21 22 4
36 1 65 70 2
36 1 65 71 4
36 1 69 70 2
36 1 69 71 4
36 2 1 1 4
36 2 1 2 2
36 2 1 5 8
36 2 1 6 4
36 2 1 7 2
36 2 1 9 4
36 2 2 2 8
36 2 2 3 2
36 2 2 5 12
36 2 2 6 2
36 2 2 7 6
36 2 2 8 4
36 2 2 9 2
36 2 3 5 4
36 2 5 5 8
36 2 5 6 4
36 2 5 7 2
36 2 6 7 2
36 3 1 1 1.0
36 3 37 37 1.0
37 1 1 2 4
37 1 1 9 4
37 1 1 22 4
37 1 1 31 4
37 1 1 41 4
37 1 1 54 4
37 1 2 2 4
37 1 2 6 1
37 1 2 10 2
37 1 2 13 2
37 1 2 16 1
37 1 2 17 2
37 1 2 21 2
37 1 2 31 2
37 1 3 3 4
37 1 3 9 4
37 1 3 25 4
37 1 3 41 4
37 1 6 21 2
37 1 7 7 4
37 1 7 9 4
37 1 7 37 4
37 1 7 41 4
37 1 9 21 4
37 1 9 25 4
37 1 9 37 4
37 1 10 21 4
37 1 13 21 4
37 1 16 21 2
37 1 17 21 4
37 1 21 21 8
37 1 21 22 4
37 1 21 53 4
37 1 21 54 2
37 1 36 70 2
37 1 36 71 4
37 1 48 70 2
37 1 48 71 4
37 2 1 2 4
37 2 1 6 4
37 2 1 7 4
37 2 1 10 4
37 2 2 2 6
37 2 2 3 3
37 2 2 4 1
37 2 2 5 8
37 2 2 6 4
37 2 2 7 5
37 2 2 9 1
37 2 2 10 2
37 2 3 5 4
37 2 4 5 2
37 2 5 5 8
37 2 5 6 4
37 2 5 7 2
37 2 5 9 4
37 2 5 10 2
37 2 6 7 2
37 2 7 9 2
37 2 7 10 1
37 3 1 1 1.0
37 3 38 38 1.0
38 1 1 1 4
38 1 1 53 8
38 1 2 2 8
38 1 2 12 8
38 1 3 7 16
38 1 3 37 16
38 1 7 25 16
38 1 12 21 16
38 1 21 22 16
38 1 62 70 8
38 1 62 71 16
38 2 1 1 4
38 2 1 5 4
38 2 1 9 8
38 2 2 2 8
38 2 2 3 4
38 2 2 7 12
38 2 2 9 4
38 2 3 5 8
38 2 5 6 16
38 2 6 7 8
38 3 1 1 1.0
38 3 39 39 1.0
39 1 1 2 2
39 1 1 54 4
39 1 2 2 8
39 1 2 14 4
39 1 2 18 4
39 1 2 19 2
39 1 3 9 8
39 1 3 41 8
39 1 7 9 8
39 1 7 41 8
39 1 9 9 8
39 1 9 25 8
39 1 9 37 8
39 1 9 41 8
39 1 14 21 8
39 1 18 21 8
39 1 19 21 4
39 1 21 22 8
39 1 21 53 4
39 1 21 54 8
39 1 32 70 4
39 1 32 71 8
39 2 1 2 2
39 2 1 7 2
39 2 1 10 4
39 2 2 2 12
39 2 2 3 2
39 2 2 4 2
39 2 2 5 4
39 2 2 7 8
39 2 2 10 2
39 2 3 5 4
39 2 4 5 4
39 2 5 6 8
39 2 5 9 4
39 2 5 10 8
39 2 6 7 4
39 2 7 9 2
39 2 7 10 4
39 3 1 1 1.0
39 3 40 40 1.0
40 1 2 2 12
40 1 2 20 12
40 1 9 9 48
40 1 9 41 48
40 1 20 21 24
40 1 21 54 24
40 2 1 2 4
40 2 2 2 12
40 2 2 4 4
40 2 2 7 12
40 2 4 5 8
40 2 5 10 24
40 2 7 10 12
40 3 1 1 1.0
40 3 41 41 1.0
41 1 1 3 4
41 1 1 7 4
41 1 1 25 8
41 1 1 37 8
41 1 2 3 8
41 1 2 7 8
41 1 3 21 8
41 1 3 22 8
41 1 3 53 4
41 1 7 21 8
41 1 7 22 8
41 1 7 53 4
41 1 21 25 8
41 1 21 37 8
41 1 70 71 8
41 1 71 71 8
41 2 1 1 2
41 2 1 2 4
41 2 1 5 8
41 2 1 6 4
41 2 1 7 8
41 2 1 9 2
41 2 2 2 8
41 2 2 5 8
41 2 2 6 8
41 2 2 9 4
41 2 3 3 2
41 2 3 6 4
41 2 3 9 2
41 2 5 5 8
41 2 5 7 8
41 3 1 1 1.0
41 3 42 42 1.0
42 1 1 9 6
42 1 1 41 12
42 1 2 3 6
42 1 2 7 6
42 1 2 9 12
42 1 3 54 6
42 1 7 54 6
42 1 9 21 12
42 1 9 22 12
42 1 9 53 6
42 1 21 25 12
42 1 21 37 12
42 1 21 41 12
42 1 70 71 6
42 2 1 2 3
42 2 1 7 6
42 2 1 10 3
42 2 2 2 12
42 2 2 5 6
42 2 2 6 6
42 2 2 9 3
42 2 2 10 6
42 2 3 4 1
42 2 3 10 3
42 2 4 6 2
42 2 4 9 1
42 2 5 5 12
42 2 5 7 18
42 3 1 1 1.0
42 3 43 43 1.0
43 1 5 5 30
43 1 15 15 30
43 1 20 52 60
43 2 1 3 10
43 2 1 6 20
43 2 1 10 30
43 2 4 9 10
43 3 1 1 1.0
43 3 44 44 1.0
44 1 1 4 3
44 1 1 8 3
44 1 1 23 3
44 1 1 24 6
44 1 1 29 3
44 1 1 30 6
44 1 3 5 6
44 1 3 27 6
44 1 4 5 3
44 1 5 11 3
44 1 5 23 3
44 1 7 15 6
44 1 7 45 6
44 1 8 15 3
44 1 11 15 3
44 1 15 29 3
44 1 20 65 3
44 1 20 69 3
44 1 20 71 6
44 1 44 52 6
44 1 50 52 6
44 1 51 52 6
44 1 52 52 12
44 1 58 65 3
44 1 67 69 3
44 2 1 2 3
44 2 1 3 4
44 2 1 5 3
44 2 1 6 10
44 2 1 8 9
44 2 1 9 1
44 2 1 10 6
44 2 2 3 3
44 2 2 5 3
44 2 2 6 6
44 2 2 10 3
44 2 3 5 3
44 2 4 5 3
44 2 4 6 1
44 2 5 6 3
44 2 5 10 3
44 2 8 9 3
44 2 9 9 6
44 3 1 1 1.0
44 3 45 45 1.0
45 1 1 10 6
45 1 1 31 6
45 1 1 32 12
45 1 5 5 12
45 1 5 6 3
45 1 5 13 6
45 1 14 52 12
45 1 15 15 12
45 1 15 16 3
45 1 15 17 6
45 1 18 52 12
45 1 19 52 6
45 1 20 36 6
45 1 20 48 6
45 1 20 52 12
45 2 1 3 6
45 2 1 4 1
45 2 1 6 12
45 2 1 9 3
45 2 1 10 14
45 2 2 3 3
45 2 2 6 6
45 2 2 10 3
45 2 3 9 3
45 2 4 9 6
45 2 4 10 1
45 2 5 6 6
45 2 5 10 6
45 3 1 1 1.0
45 3 46 46 1.0
46 1 1 4 1
46 1 1 8 1
46 1 1 11 2
46 1 1 26 2
46 1 1 33 2
46 1 1 38 2
46 1 1 39 2
46 1 2 3 2
46 1 2 5 2
46 1 2 7 2
46 1 2 15 2
46 1 3 3 4
46 1 3 4 2
46 1 3 8 2
46 1 3 11 2
46 1 3 21 2
46 1 3 22 2
46 1 3 25 2
46 1 3 26 2
46 1 3 29 2
46 1 3 30 2
46 1 3 33 2
46 1 3 55 2
46 1 4 7 2
46 1 4 15 1
46 1 5 8 1
46 1 5 21 2
46 1 5 29 1
46 1 7 7 4
46 1 7 8 2
46 1 7 11 2
46 1 7 21 2
46 1 7 22 2
46 1 7 23 2
46 1 7 24 2
46 1 7 37 2
46 1 7 38 2
46 1 7 39 2
46 1 7 59 2
46 1 15 21 2
46 1 15 23 1
46 1 21 27 2
46 1 21 45 2
46 1 21 55 2
46 1 21 59 2
46 1 23 25 2
46 1 23 53 1
46 1 29 37 2
46 1 29 53 1
46 1 44 71 2
46 1 50 71 2
46 1 51 71 2
46 1 52 64 2
46 1 52 65 2
46 1 52 68 2
46 1 52 69 2
46 1 52 70 2
46 1 52 71 2
46 1 58 69 1
46 1 63 65 2
46 1 63 69 2
46 1 64 71 2
46 1 65 67 1
46 1 65 71 1
46 1 68 71 2
46 1 69 71 1
46 2 1 2 4
46 2 1 3 1
46 2 1 5 3
46 2 1 6 4
46 2 1 7 4
46 2 1 8 7
46 2 1 9 1
46 2 2 2 4
46 2 2 3 2
46 2 2 4 1
46 2 2 5 3
46 2 2 6 6
46 2 2 9 2
46 2 2 10 2
46 2 3 3 2
46 2 3 5 2
46 2 3 6 3
46 2 3 9 1
46 2 5 5 4
46 2 5 6 3
46 2 5 7 2
46 2 5 8 4
46 2 5 9 3
46 2 6 6 4
46 2 6 9 1
46 2 6 10 1
46 2 7 9 2
46 2 8 9 1
46 3 1 1 1.0
46 3 47 47 1.0
47 1 1 12 4
47 1 1 34 4
47 1 1 40 4
47 1 3 5 2
47 1 3 8 4
47 1 3 29 4
47 1 3 30 4
47 1 3 57 2
47 1 4 5 4
47 1 4 7 4
47 1 5 11 4
47 1 5 12 2
47 1 7 15 2
47 1 7 23 4
47 1 7 24 4
47 1 7 66 2
47 1 8 15 4
47 1 11 15 4
47 1 12 15 2
47 1 20 62 2
47 1 20 65 4
47 1 20 69 4
47 1 20 71 2
47 1 23 27 4
47 1 29 45 4
47 1 42 52 4
47 1 43 52 4
47 1 44 52 4
47 1 49 52 4
47 1 50 52 4
47 1 51 52 4
47 1 56 65 4
47 1 58 62 2
47 1 60 69 4
47 1 61 71 4
47 1 62 67 2
47 1 62 71 2
47 2 1 2 2
47 2 1 3 3
47 2 1 5 2
47 2 1 6 2
47 2 1 7 3
47 2 1 8 8
47 2 1 9 2
47 2 1 10 2
47 2 2 3 4
47 2 2 6 4
47 2 2 9 2
47 2 2 10 4
47 2 3 3 2
47 2 3 6 2
47 2 3 9 1
47 2 4 5 2
47 2 4 6 2
47 2 5 6 4
47 2 5 8 4
47 2 5 10 4
47 2 6 6 8
47 2 6 10 2
47 2 7 9 1
47 2 8 9 4
47 2 9 9 2
47 3 1 1 1.0
47 3 48 48 1.0
48 1 1 14 2
48 1 1 18 2
48 1 1 36 4
48 1 1 48 4
48 1 3 10 4
48 1 3 31 4
48 1 3 32 4
48 1 5 5 4
48 1 5 6 4
48 1 5 13 4
48 1 5 14 2
48 1 5 19 1
48 1 6 52 2
48 1 7 10 4
48 1 7 31 4
48 1 7 32 4
48 1 10 52 4
48 1 13 13 4
48 1 13 52 4
48 1 14 36 4
48 1 14 52 4
48 1 15 15 4
48 1 15 16 4
48 1 15 17 4
48 1 15 18 2
48 1 15 19 1
48 1 16 52 2
48 1 17 17 4
48 1 17 52 4
48 1 18 48 4
48 1 18 52 4
48 1 19 52 4
48 1 20 32 2
48 1 20 36 4
48 1 20 48 4
48 1 20 52 2
48 1 31 71 4
48 1 32 71 2
48 2 1 2 1
48 2 1 3 3
48 2 1 4 2
48 2 1 5 2
48 2 1 6 6
48 2 1 9 4
48 2 1 10 6
48 2 2 3 4
48 2 2 6 4
48 2 2 9 1
48 2 2 10 4
48 2 3 3 2
48 2 3 6 2
48 2 3 9 4
48 2 4 9 3
48 2 4 10 2
48 2 5 6 6
48 2 5 10 6
48 2 6 6 8
48 2 6 9 2
48 2 6 10 2
48 2 9 10 1
48 3 1 1 1.0
48 3 49 49 1.0
49 1 1 5 4
49 1 1 15 4
49 1 1 27 8
49 1 1 45 8
49 1 3 4 8
49 1 3 23 8
49 1 3 24 8
49 1 5 15 2
49 1 7 8 8
49 1 7 29 8
49 1 7 30 8
49 1 11 11 8
49 1 44 65 8
49 1 50 69 8
49 1 51 71 8
49 1 52 58 4
49 1 52 67 4
49 1 52 71 4
49 2 1 1 2
49 2 1 3 4
49 2 1 4 2
49 2 1 5 4
49 2 1 6 4
49 2 1 8 8
49 2 1 10 4
49 2 2 2 8
49 2 2 5 8
49 2 2 6 8
49 2 3 3 2
49 2 3 6 4
49 2 5 8 8
49 2 5 9 4
49 2 6 9 4
49 2 9 10 2
49 3 1 1 1.0
49 3 50 50 1.0
50 1 1 10 2
50 1 1 13 2
50 1 1 17 2
50 1 1 42 4
50 1 1 43 4
50 1 1 49 4
50 1 2 5 2
50 1 2 9 4
50 1 2 15 2
50 1 3 4 4
50 1 3 56 4
50 1 4 9 4
50 1 5 16 1
50 1 6 15 1
50 1 7 8 4
50 1 7 60 4
50 1 8 9 4
50 1 9 21 4
50 1 9 22 4
50 1 9 23 4
50 1 9 24 4
50 1 9 29 4
50 1 9 30 4
50 1 11 11 8
50 1 21 27 4
50 1 21 45 4
50 1 21 61 4
50 1 23 25 4
50 1 29 37 4
50 1 31 53 2
50 1 34 69 4
50 1 36 67 2
50 1 40 65 4
50 1 44 65 4
50 1 48 58 2
50 1 50 69 4
50 1 51 71 4
50 1 52 57 2
50 1 52 66 2
50 1 52 70 2
50 2 1 2 1
50 2 1 3 3
50 2 1 6 2
50 2 1 7 2
50 2 1 8 4
50 2 2 2 8
50 2 2 3 2
50 2 2 4 1
50 2 2 5 4
50 2 2 6 6
50 2 2 10 6
50 2 3 4 1
50 2 3 10 2
50 2 4 6 2
50 2 5 5 4
50 2 5 6 2
50 2 5 7 4
50 2 5 8 12
50 2 5 9 2
50 2 6 9 2
50 2 6 10 2
50 2 7 9 2
50 2 9 9 2
50 2 10 10 2
50 3 1 1 1.0
50 3 51 51 1.0
51 1 1 6 1
51 1 1 13 1
51 1 1 16 1
51 1 1 17 1
51 1 1 28 2
51 1 1 35 2
51 1 1 46 2
51 1 1 47 2
51 1 3 4 2
51 1 3 5 2
51 1 3 6 2
51 1 3 10 2
51 1 3 13 2
51 1 3 23 2
51 1 3 24 2
51 1 3 27 2
51 1 3 28 2
51 1 3 31 2
51 1 3 32 2
51 1 3 35 2
51 1 4 5 2
51 1 5 10 1
51 1 5 17 1
51 1 5 23 2
51 1 5 31 1
51 1 7 8 2
51 1 7 10 2
51 1 7 15 2
51 1 7 16 2
51 1 7 17 2
51 1 7 29 2
51 1 7 30 2
51 1 7 31 2
51 1 7 32 2
51 1 7 45 2
51 1 7 46 2
51 1 7 47 2
51 1 8 15 2
51 1 10 15 1
51 1 11 13 2
51 1 11 17 2
51 1 13 15 1
51 1 14 65 2
51 1 14 71 2
51 1 15 29 2
51 1 15 31 1
51 1 18 69 2
51 1 18 71 2
51 1 19 71 2
51 1 28 52 2
51 1 28 65 2
51 1 35 52 2
51 1 35 71 2
51 1 36 44 2
51 1 36 52 2
51 1 36 58 1
51 1 36 71 1
51 1 46 52 2
51 1 46 69 2
51 1 47 52 2
51 1 47 71 2
51 1 48 50 2
51 1 48 52 2
51 1 48 67 1
51 1 48 71 1
51 1 51 52 2
51 1 52 52 4
51 2 1 2 1
51 2 1 3 4
51 2 1 4 1
51 2 1 6 8
51 2 1 8 4
51 2 1 9 3
51 2 1 10 3
51 2 2 2 4
51 2 2 3 2
51 2 2 5 3
51 2 2 6 6
51 2 2 10 2
51 2 3 3 2
51 2 3 5 4
51 2 3 6 3
51 2 4 5 1
51 2 4 6 1
51 2 5 5 2
51 2 5 6 4
51 2 5 8 2
51 2 5 9 1
51 2 5 10 1
51 2 6 6 4
51 2 6 9 3
51 2 6 10 1
51 2 8 9 2
51 2 9 9 4
51 2 9 10 2
51 3 1 1 1.0
51 3 52 52 1.0
52 1 1 14 2
52 1 1 18 2
52 1 1 19 2
52 1 1 44 4
52 1 1 50 4
52 1 1 51 4
52 1 3 6 2
52 1 3 58 2
52 1 4 5 4
52 1 4 9 4
52 1 5 18 2
52 1 7 16 2
52 1 7 67 2
52 1 8 9 4
52 1 8 15 4
52 1 9 10 4
52 1 9 23 4
52 1 9 24 4
52 1 9 29 4
52 1 9 30 4
52 1 9 31 4
52 1 9 32 4
52 1 11 13 4
52 1 11 17 4
52 1 14 15 2
52 1 14 65 4
52 1 18 69 4
52 1 19 71 2
52 1 23 27 4
52 1 24 65 4
52 1 27 52 4
52 1 29 45 4
52 1 30 69 4
52 1 32 58 2
52 1 32 67 2
52 1 36 44 4
52 1 45 52 4
52 1 48 50 4
52 1 51 52 4
52 2 1 2 2
52 2 1 3 2
52 2 1 4 1
52 2 1 5 1
52 2 1 8 4
52 2 1 9 2
52 2 2 2 4
52 2 2 3 4
52 2 2 5 2
52 2 2 6 6
52 2 2 10 6
52 2 3 4 1
52 2 3 5 2
52 2 3 10 1
52 2 4 6 4
52 2 5 6 6
52 2 5 8 8
52 2 5 9 3
52 2 5 10 2
52 2 6 10 4
52 2 8 9 4
52 2 9 10 1
52 2 10 10 4
52 3 1 1 1.0
52 3 53 53 1.0
53 1 1 20 6
53 1 1 52 12
53 1 5 6 6
53 1 5 20 3
53 1 5 52 6
53 1 9 10 12
53 1 9 31 12
53 1 9 32 12
53 1 13 13 12
53 1 14 36 12
53 1 15 16 6
53 1 15 20 3
53 1 15 52 6
53 1 17 17 12
53 1 18 48 12
53 1 19 52 6
53 2 1 1 6
53 2 1 4 3
53 2 1 9 7
53 2 2 3 6
53 2 2 6 6
53 2 2 10 6
53 2 3 4 1
53 2 3 9 6
53 2 4 6 2
53 2 4 10 3
53 2 5 6 12
53 2 5 10 6
53 2 6 10 6
53 2 10 10 6
53 3 1 1 1.0
53 3 54 54 1.0
54 1 1 3 2
54 1 1 7 2
54 1 1 11 2
54 1 1 25 2
54 1 1 33 2
54 1 1 37 2
54 1 1 39 2
54 1 1 55 2
54 1 1 59 2
54 1 2 3 2
54 1 2 4 2
54 1 2 7 2
54 1 2 8 2
54 1 2 11 4
54 1 3 7 6
54 1 3 8 2
54 1 3 22 2
54 1 3 29 2
54 1 3 37 2
54 1 3 38 2
54 1 3 53 2
54 1 3 59 2
54 1 4 7 2
54 1 4 8 2
54 1 4 21 2
54 1 4 29 2
54 1 7 22 2
54 1 7 23 2
54 1 7 25 2
54 1 7 26 2
54 1 7 53 2
54 1 7 55 2
54 1 8 21 2
54 1 8 23 2
54 1 11 21 4
54 1 21 23 2
54 1 21 25 2
54 1 21 26 2
54 1 21 29 2
54 1 21 33 2
54 1 21 37 2
54 1 21 38 2
54 1 21 39 2
54 1 22 23 2
54 1 22 29 2
54 1 23 37 2
54 1 25 29 2
54 1 63 71 4
54 1 64 69 2
54 1 64 71 2
54 1 65 68 2
54 1 65 69 4
54 1 65 70 2
54 1 65 71 2
54 1 68 71 2
54 1 69 70 2
54 1 69 71 2
54 2 1 1 2
54 2 1 2 2
54 2 1 5 2
54 2 1 6 2
54 2 1 7 2
54 2 1 8 2
54 2 1 9 4
54 2 2 2 8
54 2 2 3 2
54 2 2 5 4
54 2 2 6 2
54 2 2 7 2
54 2 2 8 6
54 2 2 9 4
54 2 3 3 2
54 2 3 5 2
54 2 3 6 2
54 2 3 9 2
54 2 5 5 8
54 2 5 6 6
54 2 5 7 6
54 2 5 8 2
54 2 6 6 4
54 2 6 7 2
54 2 6 8 2
54 3 1 1 1.0
54 3 55 55 1.0
55 1 1 9 2
55 1 1 41 2
55 1 1 61 2
55 1 2 3 2
55 1 2 4 1
55 1 2 7 2
55 1 2 8 1
55 1 2 9 2
55 1 2 10 2
55 1 2 11 2
55 1 2 13 2
55 1 2 17 2
55 1 3 8 2
55 1 3 9 2
55 1 3 11 2
55 1 3 33 2
55 1 3 41 2
55 1 3 54 2
55 1 3 60 2
55 1 4 7 2
55 1 4 9 2
55 1 4 16 1
55 1 6 8 1
55 1 6 29 1
55 1 7 9 2
55 1 7 11 2
55 1 7 39 2
55 1 7 41 2
55 1 7 54 2
55 1 7 56 2
55 1 8 9 2
55 1 9 22 2
55 1 9 26 2
55 1 9 38 2
55 1 9 53 2
55 1 9 55 2
55 1 9 59 2
55 1 10 21 2
55 1 13 21 2
55 1 16 23 1
55 1 17 21 2
55 1 21 25 2
55 1 21 26 2
55 1 21 31 2
55 1 21 33 2
55 1 21 37 2
55 1 21 38 2
55 1 21 39 2
55 1 21 41 2
55 1 21 42 2
55 1 21 43 2
55 1 21 49 2
55 1 21 55 2
55 1 21 59 2
55 1 22 31 2
55 1 23 37 2
55 1 23 41 2
55 1 23 54 1
55 1 25 29 2
55 1 29 41 2
55 1 29 54 1
55 1 34 71 2
55 1 36 68 2
55 1 36 69 2
55 1 40 71 2
55 1 48 64 2
55 1 48 65 2
55 1 57 69 1
55 1 63 65 2
55 1 63 69 2
55 1 64 71 2
55 1 65 66 1
55 1 65 70 1
55 1 68 71 2
55 1 69 70 1
55 2 1 2 2
55 2 1 7 2
55 2 1 8 2
55 2 1 10 2
55 2 2 2 8
55 2 2 3 4
55 2 2 5 1
55 2 2 6 4
55 2 2 7 1
55 2 2 8 3
55 2 2 9 3
55 2 2 10 2
55 2 3 4 1
55 2 3 5 2
55 2 3 10 2
55 2 4 6 1
55 2 4 9 1
55 2 5 5 4
55 2 5 6 4
55 2 5 7 8
55 2 5 8 6
55 2 5 9 2
55 2 5 10 1
55 2 6 6 4
55 2 6 7 3
55 2 6 9 1
55 2 6 10 1
55 2 7 9 2
55 2 8 10 1
55 3 1 1 1.0
55 3 56 56 1.0
56 1 1 4 2
56 1 1 8 2
56 1 1 9 2
56 1 1 10 2
56 1 1 24 2
56 1 1 30 2
56 1 1 31 2
56 1 1 32 2
56 1 1 42 2
56 1 1 56 2
56 1 1 60 2
56 1 1 61 2
56 1 2 4 1
56 1 2 8 1
56 1 2 10 2
56 1 2 23 1
56 1 2 29 1
56 1 2 31 2
56 1 3 5 2
56 1 3 13 2
56 1 3 27 2
56 1 3 43 2
56 1 4 6 1
56 1 4 13 2
56 1 5 9 2
56 1 5 11 2
56 1 6 11 1
56 1 6 23 1
56 1 7 15 2
56 1 7 17 2
56 1 7 45 2
56 1 7 49 2
56 1 8 16 1
56 1 8 17 2
56 1 9 15 2
56 1 9 21 2
56 1 9 27 2
56 1 9 45 2
56 1 10 21 2
56 1 11 15 2
56 1 11 16 1
56 1 13 23 2
56 1 14 69 2
56 1 14 71 2
56 1 16 29 1
56 1 17 29 2
56 1 18 65 2
56 1 18 71 2
56 1 19 65 1
56 1 19 69 1
56 1 21 23 2
56 1 21 24 2
56 1 21 29 2
56 1 21 30 2
56 1 21 31 2
56 1 21 32 2
56 1 34 52 2
56 1 36 50 2
56 1 36 51 2
56 1 36 52 2
56 1 40 52 2
56 1 44 48 2
56 1 44 52 2
56 1 48 51 2
56 1 48 52 2
56 1 50 52 2
56 1 57 65 1
56 1 58 65 2
56 1 66 69 1
56 1 67 69 2
56 2 1 2 2
56 2 1 3 2
56 2 1 6 4
56 2 1 8 4
56 2 1 10 4
56 2 2 2 2
56 2 2 3 4
56 2 2 4 1
56 2 2 5 3
56 2 2 6 6
56 2 2 7 1
56 2 2 8 3
56 2 2 9 2
56 2 2 10 2
56 2 3 5 3
56 2 3 6 1
56 2 4 5 3
56 2 5 5 4
56 2 5 6 6
56 2 5 8 2
56 2 5 9 1
56 2 5 10 4
56 2 6 7 3
56 2 8 9 2
56 2 8 10 1
56 2 9 9 4
56 2 9 10 1
56 3 1 1 1.0
56 3 57 57 1.0
57 1 1 10 8
57 1 1 32 8
57 1 1 62 8
57 1 2 10 4
57 1 2 31 4
57 1 5 5 4
57 1 5 13 8
57 1 6 6 2
57 1 6 13 4
57 1 12 52 8
57 1 14 48 8
57 1 14 52 8
57 1 15 15 4
57 1 15 17 8
57 1 16 16 2
57 1 16 17 4
57 1 18 36 8
57 1 18 52 8
57 1 19 36 4
57 1 19 48 4
57 1 21 31 8
57 1 21 32 8
57 2 1 3 4
57 2 1 6 8
57 2 1 10 4
57 2 2 3 4
57 2 2 4 2
57 2 2 6 8
57 2 2 9 2
57 2 2 10 4
57 2 3 9 4
57 2 3 10 2
57 2 4 9 4
57 2 5 6 8
57 2 5 9 4
57 2 5 10 8
57 2 6 7 4
57 3 1 1 1.0
57 3 58 58 1.0
58 1 2 5 2
58 1 2 15 2
58 1 3 4 4
58 1 3 11 4
58 1 3 12 4
58 1 3 26 4
58 1 3 33 4
58 1 3 34 4
58 1 4 15 4
58 1 5 8 4
58 1 5 21 2
58 1 5 29 4
58 1 7 8 4
58 1 7 11 4
58 1 7 12 4
58 1 7 38 4
58 1 7 39 4
58 1 7 40 4
58 1 15 21 2
58 1 15 23 4
58 1 21 57 2
58 1 21 66 2
58 1 23 55 4
58 1 29 59 4
58 1 42 71 4
58 1 43 71 4
58 1 49 71 4
58 1 52 61 4
58 1 52 62 4
58 1 52 64 4
58 1 52 65 4
58 1 52 68 4
58 1 52 69 4
58 1 56 69 4
58 1 60 65 4
58 1 62 63 4
58 2 1 2 2
58 2 1 3 2
58 2 1 5 2
58 2 1 7 4
58 2 1 8 8
58 2 1 9 2
58 2 2 2 4
58 2 2 3 2
58 2 2 4 2
58 2 2 6 4
58 2 2 10 2
58 2 3 3 4
58 2 3 5 2
58 2 3 6 4
58 2 5 6 4
58 2 5 7 2
58 2 5 8 4
58 2 5 9 2
58 2 6 6 8
58 2 6 9 4
58 2 6 10 4
58 2 7 9 2
58 2 8 9 4
58 3 1 1 1.0
58 3 59 59 1.0
59 1 3 12 6
59 1 3 34 6
59 1 4 5 3
59 1 4 15 3
59 1 5 8 3
59 1 5 11 3
59 1 5 12 6
59 1 5 29 3
59 1 7 12 6
59 1 7 40 6
59 1 8 15 3
59 1 11 15 3
59 1 12 15 6
59 1 15 23 3
59 1 20 62 6
59 1 20 65 3
59 1 20 69 3
59 1 23 57 3
59 1 29 66 3
59 1 41 52 6
59 1 41 71 6
59 1 42 52 6
59 1 43 52 6
59 1 49 52 6
59 1 52 61 6
59 1 52 62 6
59 1 54 65 3
59 1 54 69 3
59 1 56 62 6
59 1 60 62 6
59 2 1 2 1
59 2 1 3 3
59 2 1 5 1
59 2 1 7 6
59 2 1 8 6
59 2 1 9 3
59 2 2 3 3
59 2 2 4 1
59 2 2 10 3
59 2 3 3 6
59 2 3 6 3
59 2 4 5 1
59 2 4 6 3
59 2 5 7 3
59 2 5 10 3
59 2 6 6 12
59 2 6 9 3
59 2 6 10 9
59 2 7 9 3
59 2 8 9 6
59 3 1 1 1.0
59 3 60 60 1.0
60 1 3 14 6
60 1 3 36 6
60 1 5 6 3
60 1 5 10 3
60 1 5 13 3
60 1 5 14 6
60 1 5 31 3
60 1 6 36 3
60 1 7 18 6
60 1 7 48 6
60 1 9 52 6
60 1 9 71 6
60 1 10 15 3
60 1 10 52 6
60 1 13 19 3
60 1 13 52 6
60 1 15 16 3
60 1 15 17 3
60 1 15 18 6
60 1 15 31 3
60 1 16 48 3
60 1 17 19 3
60 1 17 52 6
60 1 20 32 6
60 1 20 36 3
60 1 20 48 3
60 1 31 52 6
60 1 32 52 6
60 2 1 3 1
60 2 1 4 3
60 2 1 5 6
60 2 1 6 4
60 2 1 9 3
60 2 1 10 3
60 2 2 3 3
60 2 2 5 3
60 2 2 9 3
60 2 2 10 3
60 2 3 3 6
60 2 3 6 3
60 2 3 9 3
60 2 4 6 1
60 2 4 9 1
60 2 4 10 3
60 2 5 10 3
60 2 6 6 12
60 2 6 9 3
60 2 6 10 9
60 2 9 10 3
60 3 1 1 1.0
60 3 61 61 1.0
61 1 1 5 2
61 1 1 12 2
61 1 1 15 2
61 1 1 27 2
61 1 1 34 2
61 1 1 40 2
61 1 1 45 2
61 1 1 57 2
61 1 1 66 2
61 1 3 4 2
61 1 3 7 2
61 1 3 12 2
61 1 3 15 2
61 1 3 24 2
61 1 3 29 2
61 1 3 40 2
61 1 3 45 2
61 1 4 4 4
61 1 4 8 2
61 1 4 11 2
61 1 4 23 2
61 1 4 29 2
61 1 5 7 2
61 1 5 15 2
61 1 7 8 2
61 1 7 12 2
61 1 7 23 2
61 1 7 27 2
61 1 7 30 2
61 1 7 34 2
61 1 8 8 4
61 1 8 11 2
61 1 8 23 2
61 1 8 29 2
61 1 11 11 4
61 1 11 12 2
61 1 11 23 2
61 1 11 29 2
61 1 23 23 4
61 1 23 24 2
61 1 29 29 4
61 1 29 30 2
61 1 42 65 2
61 1 42 69 2
61 1 43 65 2
61 1 43 71 2
61 1 44 62 2
61 1 44 65 2
61 1 49 69 2
61 1 49 71 2
61 1 50 62 2
61 1 50 69 2
61 1 51 65 2
61 1 51 69 2
61 1 52 56 2
61 1 52 58 2
61 1 52 60 2
61 1 52 65 2
61 1 52 67 2
61 1 52 69 2
61 1 56 71 2
61 1 60 71 2
61 1 61 65 2
61 1 61 69 2
61 1 62 65 2
61 1 62 69 2
61 2 1 1 2
61 2 1 3 2
61 2 1 4 2
61 2 1 5 2
61 2 1 7 2
61 2 1 8 2
61 2 1 9 2
61 2 1 10 2
61 2 2 2 4
61 2 2 3 4
61 2 2 5 2
61 2 2 6 4
61 2 2 8 6
61 2 2 9 2
61 2 3 3 2
61 2 3 5 2
61 2 3 6 2
61 2 5 6 4
61 2 5 7 2
61 2 5 8 6
61 2 5 9 2
61 2 5 10 2
61 2 6 6 4
61 2 6 8 6
61 2 6 9 4
61 2 9 10 2
61 3 1 1 1.0
61 3 62 62 1.0
62 1 1 13 1
62 1 1 17 1
62 1 1 43 1
62 1 1 49 1
62 1 1 64 1
62 1 1 68 1
62 1 2 5 1
62 1 2 13 1
62 1 2 15 1
62 1 2 17 1
62 1 3 4 1
62 1 3 10 1
62 1 3 11 1
62 1 3 12 2
62 1 3 17 1
62 1 3 33 1
62 1 3 34 1
62 1 3 42 1
62 1 3 49 1
62 1 3 56 1
62 1 3 63 1
62 1 4 4 2
62 1 4 9 2
62 1 4 10 1
62 1 4 11 1
62 1 4 15 1
62 1 4 16 1
62 1 4 17 1
62 1 5 8 1
62 1 5 16 1
62 1 6 8 1
62 1 6 15 1
62 1 6 29 1
62 1 7 8 1
62 1 7 10 1
62 1 7 11 1
62 1 7 12 2
62 1 7 13 1
62 1 7 39 1
62 1 7 40 1
62 1 7 42 1
62 1 7 43 1
62 1 7 60 1
62 1 7 63 1
62 1 8 8 2
62 1 8 9 2
62 1 8 10 1
62 1 8 11 1
62 1 8 13 1
62 1 9 12 2
62 1 9 24 1
62 1 9 26 1
62 1 9 30 1
62 1 9 34 1
62 1 9 38 1
62 1 9 40 1
62 1 10 23 1
62 1 10 29 1
62 1 11 11 4
62 1 11 12 2
62 1 13 21 1
62 1 13 29 1
62 1 16 23 1
62 1 17 21 1
62 1 17 23 1
62 1 21 27 1
62 1 21 45 1
62 1 21 57 1
62 1 21 64 1
62 1 21 66 1
62 1 21 68 1
62 1 23 26 1
62 1 23 31 1
62 1 23 33 1
62 1 23 45 1
62 1 23 55 1
62 1 23 56 1
62 1 23 61 1
62 1 24 31 1
62 1 26 69 1
62 1 26 71 1
62 1 27 29 1
62 1 29 31 1
62 1 29 38 1
62 1 29 39 1
62 1 29 59 1
62 1 29 60 1
62 1 29 61 1
62 1 30 31 1
62 1 31 55 1
62 1 31 59 1
62 1 33 69 1
62 1 33 71 1
62 1 34 62 1
62 1 34 69 1
62 1 36 60 1
62 1 36 61 1
62 1 36 62 1
62 1 36 67 1
62 1 36 68 1
62 1 36 69 1
62 1 38 65 1
62 1 38 71 1
62 1 39 65 1
62 1 39 71 1
62 1 40 62 1
62 1 40 65 1
62 1 42 65 1
62 1 42 69 1
62 1 43 65 1
62 1 43 71 1
62 1 44 62 1
62 1 44 65 1
62 1 48 56 1
62 1 48 58 1
62 1 48 61 1
62 1 48 62 1
62 1 48 64 1
62 1 48 65 1
62 1 49 69 1
62 1 49 71 1
62 1 50 62 1
62 1 50 69 1
62 1 51 65 1
62 1 51 69 1
62 1 52 55 1
62 1 52 57 1
62 1 52 59 1
62 1 52 64 1
62 1 52 66 1
62 1 52 68 1
62 1 55 69 1
62 1 56 69 1
62 1 59 65 1
62 1 60 65 1
62 1 62 63 2
62 2 1 2 1
62 2 1 3 2
62 2 1 6 1
62 2 1 7 2
62 2 1 8 2
62 2 2 2 4
62 2 2 3 5
62 2 2 4 1
62 2 2 5 1
62 2 2 6 2
62 2 2 8 3
62 2 2 9 1
62 2 2 10 2
62 2 3 3 2
62 2 3 4 1
62 2 3 5 1
62 2 3 6 1
62 2 3 10 1
62 2 4 6 1
62 2 5 5 2
62 2 5 6 2
62 2 5 7 4
62 2 5 8 8
62 2 5 9 2
62 2 6 6 8
62 2 6 8 4
62 2 6 9 4
62 2 6 10 3
62 2 7 9 2
62 2 8 9 2
62 2 8 10 1
62 2 9 9 2
62 2 10 10 2
62 3 1 1 1.0
62 3 63 63 1.0
63 1 1 6 1
63 1 1 14 1
63 1 1 16 1
63 1 1 18 1
63 1 1 28 1
63 1 1 36 1
63 1 1 44 1
63 1 1 46 1
63 1 1 48 1
63 1 1 50 1
63 1 1 58 1
63 1 1 67 1
63 1 3 4 1
63 1 3 5 1
63 1 3 6 1
63 1 3 9 1
63 1 3 14 1
63 1 3 17 1
63 1 3 18 1
63 1 3 19 1
63 1 3 24 1
63 1 3 27 1
63 1 3 28 1
63 1 3 31 1
63 1 3 44 1
63 1 3 47 1
63 1 3 48 1
63 1 3 51 1
63 1 4 4 2
63 1 4 6 1
63 1 4 10 1
63 1 4 13 1
63 1 4 23 1
63 1 4 31 1
63 1 5 9 1
63 1 5 17 1
63 1 6 23 1
63 1 6 71 1
63 1 7 8 1
63 1 7 9 1
63 1 7 13 1
63 1 7 14 1
63 1 7 15 1
63 1 7 16 1
63 1 7 18 1
63 1 7 19 1
63 1 7 30 1
63 1 7 31 1
63 1 7 35 1
63 1 7 36 1
63 1 7 45 1
63 1 7 46 1
63 1 7 50 1
63 1 7 51 1
63 1 8 8 2
63 1 8 10 1
63 1 8 16 1
63 1 8 17 1
63 1 8 29 1
63 1 8 31 1
63 1 9 13 1
63 1 9 15 1
63 1 9 17 1
63 1 9 23 1
63 1 9 27 1
63 1 9 29 1
63 1 9 35 1
63 1 9 45 1
63 1 9 47 1
63 1 10 11 2
63 1 10 13 1
63 1 10 17 1
63 1 10 23 1
63 1 10 29 1
63 1 10 65 1
63 1 10 69 1
63 1 11 13 1
63 1 11 14 1
63 1 11 17 1
63 1 11 18 1
63 1 11 31 2
63 1 13 15 1
63 1 13 23 1
63 1 13 31 1
63 1 13 65 1
63 1 13 71 1
63 1 16 29 1
63 1 16 71 1
63 1 17 29 1
63 1 17 31 1
63 1 17 69 1
63 1 17 71 1
63 1 23 23 2
63 1 23 24 1
63 1 24 52 1
63 1 24 71 1
63 1 27 65 1
63 1 27 71 1
63 1 28 52 1
63 1 28 65 1
63 1 29 29 2
63 1 29 30 1
63 1 30 52 1
63 1 30 71 1
63 1 31 65 1
63 1 31 69 1
63 1 32 44 1
63 1 32 50 1
63 1 32 65 1
63 1 32 69 1
63 1 35 36 1
63 1 35 65 1
63 1 36 36 2
63 1 36 44 1
63 1 36 51 1
63 1 36 52 1
63 1 36 58 1
63 1 36 65 1
63 1 45 69 1
63 1 45 71 1
63 1 46 52 1
63 1 46 69 1
63 1 47 48 1
63 1 47 69 1
63 1 48 48 2
63 1 48 50 1
63 1 48 51 1
63 1 48 52 1
63 1 48 67 1
63 1 48 69 1
63 2 1 2 2
63 2 1 3 2
63 2 1 4 1
63 2 1 5 1
63 2 1 6 1
63 2 1 8 1
63 2 1 9 2
63 2 1 10 2
63 2 2 2 2
63 2 2 3 4
63 2 2 4 1
63 2 2 5 2
63 2 2 6 6
63 2 2 8 3
63 2 2 9 1
63 2 2 10 1
63 2 3 3 2
63 2 3 5 3
63 2 3 6 3
63 2 4 5 2
63 2 5 5 2
63 2 5 6 5
63 2 5 8 2
63 2 5 9 1
63 2 5 10 4
63 2 6 6 4
63 2 6 8 4
63 2 6 9 4
63 2 6 10 1
63 2 8 9 1
63 2 8 10 1
63 2 9 9 2
63 2 9 10 3
63 3 1 1 1.0
63 3 64 64 1.0
64 1 1 14 2
64 1 1 18 2
64 1 1 36 2
64 1 1 48 2
64 1 1 65 2
64 1 1 69 2
64 1 3 10 2
64 1 3 18 2
64 1 3 32 2
64 1 3 48 2
64 1 4 10 2
64 1 4 31 2
64 1 4 52 2
64 1 5 5 2
64 1 5 6 1
64 1 5 13 2
64 1 5 14 2
64 1 5 19 2
64 1 6 6 2
64 1 6 13 2
64 1 6 52 2
64 1 7 10 2
64 1 7 14 2
64 1 7 32 2
64 1 7 36 2
64 1 8 10 2
64 1 8 31 2
64 1 8 52 2
64 1 10 11 2
64 1 10 36 2
64 1 10 48 2
64 1 11 31 2
64 1 11 52 2
64 1 13 13 4
64 1 13 14 2
64 1 13 36 2
64 1 13 52 2
64 1 14 32 2
64 1 14 36 2
64 1 14 48 2
64 1 14 52 2
64 1 15 15 2
64 1 15 16 1
64 1 15 17 2
64 1 15 18 2
64 1 15 19 2
64 1 16 16 2
64 1 16 17 2
64 1 16 52 2
64 1 17 17 4
64 1 17 18 2
64 1 17 48 2
64 1 17 52 2
64 1 18 32 2
64 1 18 36 2
64 1 18 48 2
64 1 18 52 2
64 1 19 36 2
64 1 19 48 2
64 1 23 31 2
64 1 23 32 2
64 1 23 71 2
64 1 29 31 2
64 1 29 32 2
64 1 29 71 2
64 1 31 65 2
64 1 31 69 2
64 1 32 65 2
64 1 32 69 2
64 2 1 2 2
64 2 1 3 2
64 2 1 4 1
64 2 1 5 2
64 2 1 6 2
64 2 1 9 1
64 2 1 10 2
64 2 2 3 3
64 2 2 4 2
64 2 2 6 4
64 2 2 9 4
64 2 2 10 3
64 2 3 3 4
64 2 3 6 2
64 2 3 9 3
64 2 3 10 2
64 2 4 9 2
64 2 4 10 1
64 2 5 5 4
64 2 5 6 6
64 2 5 9 2
64 2 5 10 4
64 2 6 6 8
64 2 6 8 4
64 2 6 9 2
64 2 6 10 4
64 2 9 10 2
64 3 1 1 1.0
64 3 65 65 1.0
65 1 1 19 2
65 1 1 51 2
65 1 1 70 2
65 1 3 12 2
65 1 3 18 2
65 1 3 34 2
65 1 3 50 2
65 1 4 5 2
65 1 4 6 1
65 1 4 16 1
65 1 4 17 2
65 1 5 12 2
65 1 5 18 2
65 1 6 8 1
65 1 6 11 1
65 1 6 29 1
65 1 7 12 2
65 1 7 14 2
65 1 7 40 2
65 1 7 44 2
65 1 8 13 2
65 1 8 15 2
65 1 8 16 1
65 1 9 10 2
65 1 9 12 4
65 1 9 32 2
65 1 9 34 2
65 1 9 40 2
65 1 10 10 4
65 1 10 31 2
65 1 11 13 2
65 1 11 16 1
65 1 11 17 2
65 1 12 13 2
65 1 12 15 2
65 1 12 17 2
65 1 13 29 2
65 1 14 15 2
65 1 14 62 2
65 1 14 65 2
65 1 16 23 1
65 1 17 23 2
65 1 18 62 2
65 1 18 69 2
65 1 19 65 1
65 1 19 69 1
65 1 22 65 2
65 1 22 69 2
65 1 23 57 2
65 1 23 58 1
65 1 24 62 2
65 1 25 52 2
65 1 25 71 2
65 1 27 52 2
65 1 29 66 2
65 1 29 67 1
65 1 30 62 2
65 1 31 31 4
65 1 31 32 2
65 1 32 56 2
65 1 32 60 2
65 1 36 42 2
65 1 36 43 2
65 1 36 61 2
65 1 36 62 2
65 1 37 52 2
65 1 37 71 2
65 1 42 48 2
65 1 43 52 2
65 1 45 52 2
65 1 48 49 2
65 1 48 61 2
65 1 48 62 2
65 1 49 52 2
65 1 53 65 1
65 1 53 69 1
65 1 56 62 2
65 1 60 62 2
65 2 1 2 2
65 2 1 3 2
65 2 1 7 2
65 2 1 8 2
65 2 2 2 2
65 2 2 3 4
65 2 2 4 1
65 2 2 5 1
65 2 2 8 2
65 2 2 9 2
65 2 2 10 2
65 2 3 3 4
65 2 3 4 1
65 2 3 5 1
65 2 3 6 3
65 2 4 6 3
65 2 5 5 2
65 2 5 6 2
65 2 5 7 4
65 2 5 8 2
65 2 5 9 4
65 2 6 6 12
65 2 6 9 3
65 2 6 10 7
65 2 7 9 2
65 2 8 9 4
65 2 8 10 2
65 2 10 10 4
65 3 1 1 1.0
65 3 66 66 1.0
66 1 1 20 2
66 1 1 52 2
66 1 1 71 2
66 1 3 14 2
66 1 3 20 2
66 1 3 36 2
66 1 3 52 4
66 1 3 71 2
66 1 5 6 2
66 1 5 14 2
66 1 5 20 2
66 1 5 36 1
66 1 5 52 2
66 1 6 6 2
66 1 6 10 1
66 1 6 13 1
66 1 6 31 1
66 1 6 36 2
66 1 7 18 2
66 1 7 20 2
66 1 7 48 2
66 1 7 52 4
66 1 7 71 2
66 1 9 10 2
66 1 9 14 2
66 1 9 18 2
66 1 9 32 2
66 1 9 36 2
66 1 9 48 2
66 1 10 10 4
66 1 10 13 2
66 1 10 16 1
66 1 10 17 2
66 1 10 31 2
66 1 10 36 2
66 1 10 48 2
66 1 13 13 4
66 1 13 14 2
66 1 13 19 2
66 1 13 20 1
66 1 13 31 2
66 1 13 36 2
66 1 13 52 2
66 1 14 32 2
66 1 14 36 2
66 1 15 16 2
66 1 15 18 2
66 1 15 20 2
66 1 15 48 1
66 1 15 52 2
66 1 16 16 2
66 1 16 17 1
66 1 16 31 1
66 1 16 48 2
66 1 17 17 4
66 1 17 18 2
66 1 17 19 2
66 1 17 20 1
66 1 17 31 2
66 1 17 48 2
66 1 17 52 2
66 1 18 32 2
66 1 18 48 2
66 1 19 36 1
66 1 19 48 1
66 1 31 31 4
66 1 31 32 2
66 1 31 36 2
66 1 31 48 2
66 1 32 36 2
66 1 32 48 2
66 2 1 1 4
66 2 1 4 2
66 2 1 5 3
66 2 1 9 3
66 2 2 3 3
66 2 2 4 2
66 2 2 5 2
66 2 2 6 2
66 2 2 9 4
66 2 2 10 3
66 2 3 3 4
66 2 3 4 1
66 2 3 6 3
66 2 3 9 3
66 2 3 10 2
66 2 4 6 1
66 2 4 10 2
66 2 5 5 4
66 2 5 6 4
66 2 5 9 1
66 2 5 10 2
66 2 6 6 12
66 2 6 9 3
66 2 6 10 7
66 2 9 10 2
66 2 10 10 6
66 3 1 1 1.0
66 3 67 67 1.0
67 1 1 3 2
67 1 1 4 2
67 1 1 5 1
67 1 1 7 2
67 1 1 8 2
67 1 1 15 1
67 1 1 23 2
67 1 1 24 2
67 1 1 26 2
67 1 1 27 2
67 1 1 29 2
67 1 1 30 2
67 1 1 38 2
67 1 1 45 2
67 1 1 55 2
67 1 1 59 2
67 1 2 4 2
67 1 2 8 2
67 1 2 23 2
67 1 2 29 2
67 1 3 3 2
67 1 3 11 2
67 1 3 15 2
67 1 3 21 2
67 1 3 23 2
67 1 3 39 2
67 1 3 45 2
67 1 4 4 2
67 1 4 11 2
67 1 4 21 2
67 1 4 23 2
67 1 5 7 2
67 1 7 7 2
67 1 7 11 2
67 1 7 21 2
67 1 7 27 2
67 1 7 29 2
67 1 7 33 2
67 1 8 8 2
67 1 8 11 2
67 1 8 21 2
67 1 8 29 2
67 1 11 23 2
67 1 11 29 2
67 1 21 23 2
67 1 21 24 2
67 1 21 29 2
67 1 21 30 2
67 1 44 69 2
67 1 44 71 2
67 1 50 65 2
67 1 50 71 2
67 1 51 65 2
67 1 51 69 2
67 1 52 63 2
67 1 52 65 2
67 1 52 69 2
67 1 58 71 2
67 1 64 65 2
67 1 65 65 4
67 1 67 71 2
67 1 68 69 2
67 1 69 69 4
67 2 1 1 2
67 2 1 2 2
67 2 1 3 1
67 2 1 4 1
67 2 1 5 3
67 2 1 6 4
67 2 1 8 4
67 2 1 9 2
67 2 1 10 1
67 2 2 2 4
67 2 2 3 4
67 2 2 5 6
67 2 2 6 4
67 2 2 7 2
67 2 2 8 6
67 2 2 9 2
67 2 3 5 4
67 2 5 5 4
67 2 5 6 4
67 2 5 8 4
67 2 5 9 3
67 2 5 10 2
67 2 6 7 2
67 2 6 8 2
67 2 6 9 2
67 3 1 1 1.0
67 3 68 68 1.0
68 1 1 4 1
68 1 1 8 1
68 1 1 13 1
68 1 1 17 1
68 1 1 26 1
68 1 1 35 1
68 1 1 38 1
68 1 1 43 1
68 1 1 47 1
68 1 1 49 1
68 1 1 56 1
68 1 1 60 1
68 1 2 3 1
68 1 2 4 1
68 1 2 6 1
68 1 2 7 1
68 1 2 8 1
68 1 2 13 1
68 1 2 16 1
68 1 2 17 1
68 1 3 3 2
68 1 3 4 1
68 1 3 9 2
68 1 3 10 1
68 1 3 11 1
68 1 3 16 1
68 1 3 17 1
68 1 3 22 1
68 1 3 25 1
68 1 3 26 1
68 1 3 31 1
68 1 3 39 1
68 1 3 42 1
68 1 3 46 1
68 1 3 49 1
68 1 3 55 1
68 1 3 61 1
68 1 4 10 1
68 1 4 11 1
68 1 4 17 1
68 1 4 21 1
68 1 4 31 1
68 1 6 7 1
68 1 6 21 1
68 1 7 7 2
68 1 7 8 1
68 1 7 9 2
68 1 7 10 1
68 1 7 11 1
68 1 7 13 1
68 1 7 22 1
68 1 7 28 1
68 1 7 31 1
68 1 7 33 1
68 1 7 37 1
68 1 7 38 1
68 1 7 42 1
68 1 7 43 1
68 1 7 59 1
68 1 7 61 1
68 1 8 10 1
68 1 8 11 1
68 1 8 13 1
68 1 8 21 1
68 1 8 31 1
68 1 9 11 2
68 1 9 23 1
68 1 9 25 1
68 1 9 29 1
68 1 9 33 1
68 1 9 37 1
68 1 9 39 1
68 1 10 23 1
68 1 10 29 1
68 1 11 23 1
68 1 11 29 1
68 1 13 21 1
68 1 13 29 1
68 1 16 21 1
68 1 17 21 1
68 1 17 23 1
68 1 21 23 1
68 1 21 28 1
68 1 21 29 1
68 1 21 35 1
68 1 21 46 1
68 1 21 47 1
68 1 21 55 1
68 1 21 56 1
68 1 21 59 1
68 1 21 60 1
68 1 22 23 1
68 1 22 29 1
68 1 23 25 1
68 1 23 53 1
68 1 25 31 1
68 1 28 69 1
68 1 28 71 1
68 1 29 37 1
68 1 29 53 1
68 1 31 37 1
68 1 34 65 1
68 1 34 71 1
68 1 35 69 1
68 1 35 71 1
68 1 36 63 1
68 1 36 64 1
68 1 36 65 1
68 1 36 69 1
68 1 36 70 1
68 1 36 71 1
68 1 40 69 1
68 1 40 71 1
68 1 46 65 1
68 1 46 71 1
68 1 47 65 1
68 1 47 71 1
68 1 48 63 1
68 1 48 65 1
68 1 48 68 1
68 1 48 69 1
68 1 48 70 1
68 1 48 71 1
68 1 57 71 1
68 1 64 65 1
68 1 65 65 2
68 1 66 71 1
68 1 68 69 1
68 1 69 69 2
68 2 1 2 2
68 2 1 3 2
68 2 1 6 3
68 2 1 7 1
68 2 1 8 3
68 2 1 10 1
68 2 2 2 6
68 2 2 3 3
68 2 2 4 1
68 2 2 5 3
68 2 2 6 4
68 2 2 7 2
68 2 2 8 2
68 2 2 9 2
68 2 2 10 1
68 2 3 3 2
68 2 3 5 2
68 2 3 6 2
68 2 3 9 1
68 2 4 5 1
68 2 5 5 2
68 2 5 6 5
68 2 5 7 2
68 2 5 8 4
68 2 5 9 5
68 2 5 10 2
68 2 6 6 4
68 2 6 7 1
68 2 6 8 2
68 2 6 9 2
68 2 6 10 1
68 2 7 9 1
68 2 7 10 1
68 2 8 9 1
68 3 1 1 1.0
68 3 69 69 1.0
69 1 1 3 1
69 1 1 7 1
69 1 1 55 2
69 1 1 59 2
69 1 2 4 2
69 1 2 8 2
69 1 2 12 4
69 1 3 7 4
69 1 3 8 2
69 1 3 11 2
69 1 3 15 3
69 1 3 37 2
69 1 3 38 2
69 1 3 39 2
69 1 3 45 2
69 1 3 53 1
69 1 3 59 2
69 1 3 66 1
69 1 4 7 2
69 1 4 11 2
69 1 4 12 2
69 1 5 7 3
69 1 7 11 2
69 1 7 25 2
69 1 7 26 2
69 1 7 27 2
69 1 7 33 2
69 1 7 53 1
69 1 7 55 2
69 1 7 57 1
69 1 8 11 2
69 1 8 12 2
69 1 12 21 4
69 1 12 23 2
69 1 12 29 2
69 1 21 24 2
69 1 21 26 2
69 1 21 30 2
69 1 21 34 2
69 1 21 38 2
69 1 21 40 2
69 1 22 23 2
69 1 22 29 2
69 1 23 37 2
69 1 23 39 2
69 1 25 29 2
69 1 29 33 2
69 1 42 71 2
69 1 43 69 2
69 1 44 69 2
69 1 49 65 2
69 1 50 65 2
69 1 51 62 2
69 1 52 62 2
69 1 52 63 4
69 1 56 71 2
69 1 58 71 1
69 1 60 71 2
69 1 61 71 2
69 1 62 64 2
69 1 62 65 2
69 1 62 68 2
69 1 62 69 2
69 1 62 70 2
69 1 62 71 2
69 1 64 65 2
69 1 67 71 1
69 1 68 69 2
69 2 1 1 2
69 2 1 2 1
69 2 1 4 1
69 2 1 5 1
69 2 1 6 1
69 2 1 8 2
69 2 1 9 4
69 2 2 2 4
69 2 2 3 5
69 2 2 7 5
69 2 2 8 4
69 2 2 9 3
69 2 3 3 2
69 2 3 5 3
69 2 3 6 1
69 2 3 9 2
69 2 5 5 2
69 2 5 6 6
69 2 5 8 6
69 2 5 9 1
69 2 5 10 3
69 2 6 6 4
69 2 6 7 7
69 2 6 8 4
69 2 6 9 3
69 3 1 1 1.0
69 3 70 70 1.0
70 1 2 3 1
70 1 2 4 2
70 1 2 7 1
70 1 2 8 2
70 1 2 14 2
70 1 2 18 2
70 1 2 19 2
70 1 3 9 2
70 1 3 16 1
70 1 3 17 2
70 1 3 41 2
70 1 3 49 2
70 1 3 54 1
70 1 3 67 1
70 1 4 9 2
70 1 4 11 2
70 1 4 18 2
70 1 6 7 1
70 1 7 9 2
70 1 7 13 2
70 1 7 41 2
70 1 7 43 2
70 1 7 54 1
70 1 7 58 1
70 1 8 9 2
70 1 8 11 2
70 1 8 14 2
70 1 9 9 4
70 1 9 10 2
70 1 9 11 4
70 1 9 26 2
70 1 9 33 2
70 1 9 38 2
70 1 9 39 2
70 1 9 41 2
70 1 9 42 2
70 1 9 55 2
70 1 9 59 2
70 1 9 61 2
70 1 14 21 2
70 1 14 29 2
70 1 18 21 2
70 1 18 23 2
70 1 19 21 2
70 1 21 26 2
70 1 21 38 2
70 1 21 44 2
70 1 21 50 2
70 1 21 51 2
70 1 21 55 2
70 1 21 56 2
70 1 21 59 2
70 1 21 60 2
70 1 23 39 2
70 1 23 41 2
70 1 23 54 2
70 1 24 71 2
70 1 27 69 2
70 1 29 33 2
70 1 29 41 2
70 1 29 54 2
70 1 30 71 2
70 1 31 41 2
70 1 32 64 2
70 1 32 65 2
70 1 32 68 2
70 1 32 69 2
70 1 34 65 2
70 1 36 63 2
70 1 40 69 2
70 1 45 65 2
70 1 48 63 2
70 1 57 71 1
70 1 64 65 2
70 1 66 71 1
70 1 68 69 2
70 2 1 2 1
70 2 1 3 1
70 2 1 7 1
70 2 1 10 1
70 2 2 2 10
70 2 2 3 4
70 2 2 4 1
70 2 2 5 1
70 2 2 6 1
70 2 2 7 2
70 2 2 8 4
70 2 2 9 1
70 2 2 10 1
70 2 3 4 1
70 2 3 5 2
70 2 3 10 1
70 2 4 5 1
70 2 4 6 1
70 2 4 9 1
70 2 5 6 5
70 2 5 7 1
70 2 5 8 8
70 2 5 9 3
70 2 5 10 5
70 2 6 7 4
70 2 6 8 2
70 2 6 9 2
70 2 6 10 3
70 2 7 9 2
70 2 7 10 2
70 2 8 10 2
70 3 1 1 1.0
70 3 71 71 1.0
71 1 1 12 2
71 1 1 13 1
71 1 1 17 1
71 1 1 34 1
71 1 1 35 1
71 1 1 40 1
71 1 1 47 1
71 1 1 63 2
71 1 1 64 1
71 1 1 68 1
71 1 3 5 1
71 1 3 8 1
71 1 3 10 1
71 1 3 12 1
71 1 3 13 1
71 1 3 16 1
71 1 3 30 1
71 1 3 32 1
71 1 3 40 1
71 1 3 46 1
71 1 3 57 1
71 1 3 64 1
71 1 4 5 1
71 1 4 6 1
71 1 4 7 1
71 1 4 8 2
71 1 4 10 1
71 1 4 11 1
71 1 4 13 1
71 1 4 29 1
71 1 4 31 1
71 1 5 10 1
71 1 5 11 1
71 1 5 12 1
71 1 5 17 1
71 1 6 7 1
71 1 6 11 1
71 1 7 10 1
71 1 7 12 1
71 1 7 15 1
71 1 7 17 1
71 1 7 24 1
71 1 7 28 1
71 1 7 32 1
71 1 7 34 1
71 1 7 66 1
71 1 7 68 1
71 1 8 10 1
71 1 8 11 1
71 1 8 15 1
71 1 8 16 1
71 1 8 17 1
71 1 8 23 1
71 1 8 31 1
71 1 10 15 1
71 1 11 13 1
71 1 11 15 1
71 1 11 16 1
71 1 11 17 1
71 1 11 23 1
71 1 11 29 1
71 1 12 13 1
71 1 12 15 1
71 1 12 17 1
71 1 13 15 1
71 1 14 62 1
71 1 14 65 1
71 1 14 69 1
71 1 14 71 1
71 1 18 62 1
71 1 18 65 1
71 1 18 69 1
71 1 18 71 1
71 1 19 65 1
71 1 19 69 1
71 1 23 27 1
71 1 23 28 1
71 1 23 29 2
71 1 23 30 1
71 1 23 31 1
71 1 23 32 1
71 1 23 35 1
71 1 24 29 1
71 1 26 52 1
71 1 26 65 1
71 1 27 31 1
71 1 28 52 1
71 1 28 62 1
71 1 29 31 1
71 1 29 32 1
71 1 29 45 1
71 1 29 46 1
71 1 29 47 1
71 1 31 45 1
71 1 33 52 1
71 1 33 71 1
71 1 35 52 1
71 1 35 69 1
71 1 36 42 1
71 1 36 43 1
71 1 36 50 1
71 1 36 51 1
71 1 36 56 1
71 1 36 69 1
71 1 38 52 1
71 1 38 69 1
71 1 39 52 1
71 1 39 71 1
71 1 42 48 1
71 1 43 52 1
71 1 44 48 1
71 1 44 52 1
71 1 46 52 1
71 1 46 62 1
71 1 47 52 1
71 1 47 65 1
71 1 48 49 1
71 1 48 51 1
71 1 48 60 1
71 1 48 65 1
71 1 49 52 1
71 1 50 52 1
71 1 55 65 1
71 1 55 71 1
71 1 56 65 1
71 1 58 62 1
71 1 59 69 1
71 1 59 71 1
71 1 60 69 1
71 1 61 65 1
71 1 61 69 1
71 1 62 65 1
71 1 62 67 1
71 1 62 69 1
71 2 1 2 1
71 2 1 3 3
71 2 1 6 3
71 2 1 7 2
71 2 1 8 2
71 2 1 10 1
71 2 2 2 2
71 2 2 3 3
71 2 2 4 1
71 2 2 5 1
71 2 2 6 2
71 2 2 8 3
71 2 2 9 3
71 2 2 10 2
71 2 3 3 4
71 2 3 5 1
71 2 3 6 3
71 2 3 9 1
71 2 4 5 1
71 2 4 6 1
71 2 5 5 2
71 2 5 6 4
71 2 5 7 1
71 2 5 8 4
71 2 5 9 3
71 2 5 10 1
71 2 6 6 8
71 2 6 8 4
71 2 6 9 2
71 2 6 10 3
71 2 7 9 1
71 2 8 9 2
71 2 8 10 1
71 2 9 9 2
71 2 9 10 1
71 3 1 1 1.0
71 3 72 72 1.0
72 1 1 19 2
72 1 1 51 4
72 1 2 6 2
72 1 2 16 2
72 1 3 4 4
72 1 3 18 4
72 1 3 26 4
72 1 3 50 4
72 1 4 17 4
72 1 6 21 2
72 1 7 8 4
72 1 7 14 4
72 1 7 38 4
72 1 7 44 4
72 1 8 13 4
72 1 9 9 4
72 1 9 11 8
72 1 9 31 4
72 1 9 33 4
72 1 9 39 4
72 1 10 10 4
72 1 10 31 4
72 1 13 29 4
72 1 16 21 2
72 1 17 23 4
72 1 21 58 2
72 1 21 67 2
72 1 23 55 4
72 1 24 69 4
72 1 27 71 4
72 1 29 59 4
72 1 30 65 4
72 1 32 63 4
72 1 36 64 4
72 1 36 65 4
72 1 45 71 4
72 1 48 68 4
72 1 48 69 4
72 2 1 2 2
72 2 1 3 2
72 2 1 8 4
72 2 2 2 8
72 2 2 3 2
72 2 2 4 2
72 2 2 5 2
72 2 2 6 4
72 2 2 7 2
72 2 2 9 2
72 2 3 3 4
72 2 3 6 4
72 2 4 5 2
72 2 5 5 4
72 2 5 8 8
72 2 5 9 2
72 2 5 10 6
72 2 6 6 8
72 2 6 9 4
72 2 6 10 4
72 2 7 10 2
72 2 8 9 4
72 3 1 1 1.0
72 3 73 73 1.0
73 1 1 5 1
73 1 1 15 1
73 1 1 57 2
73 1 1 66 2
73 1 3 12 4
73 1 3 15 4
73 1 3 40 4
73 1 3 45 4
73 1 4 4 4
73 1 4 12 4
73 1 5 7 4
73 1 5 15 4
73 1 7 12 4
73 1 7 27 4
73 1 7 34 4
73 1 8 8 4
73 1 8 12 4
73 1 11 12 8
73 1 12 23 4
73 1 12 29 4
73 1 23 24 4
73 1 29 30 4
73 1 41 65 4
73 1 41 69 4
73 1 41 71 4
73 1 42 62 4
73 1 43 65 4
73 1 44 62 4
73 1 49 69 4
73 1 50 62 4
73 1 51 62 4
73 1 52 54 2
73 1 52 56 4
73 1 52 58 2
73 1 52 60 4
73 1 52 62 4
73 1 52 67 2
73 1 54 71 4
73 1 61 62 4
73 1 62 62 8
73 2 1 1 2
73 2 1 3 1
73 2 1 4 3
73 2 1 5 1
73 2 1 7 2
73 2 1 9 2
73 2 1 10 1
73 2 2 3 6
73 2 2 7 2
73 2 2 8 4
73 2 2 9 2
73 2 3 3 4
73 2 3 5 2
73 2 3 6 2
73 2 5 7 6
73 2 5 9 1
73 2 5 10 4
73 2 6 6 8
73 2 6 7 2
73 2 6 8 12
73 2 6 9 6
73 2 9 10 4
73 3 1 1 1.0
73 3 74 74 1.0
74 1 2 5 1
74 1 2 15 1
74 1 2 19 2
74 1 3 17 4
74 1 3 49 4
74 1 4 4 4
74 1 4 18 4
74 1 5 16 2
74 1 6 15 2
74 1 7 13 4
74 1 7 43 4
74 1 8 8 4
74 1 8 14 4
74 1 9 10 4
74 1 9 12 8
74 1 9 34 4
74 1 9 40 4
74 1 9 42 4
74 1 11 12 8
74 1 14 29 4
74 1 18 23 4
74 1 19 21 2
74 1 21 57 2
74 1 21 66 2
74 1 21 70 2
74 1 22 71 4
74 1 23 56 4
74 1 25 69 4
74 1 29 60 4
74 1 31 61 4
74 1 32 61 4
74 1 32 62 4
74 1 34 62 4
74 1 36 60 4
74 1 37 65 4
74 1 40 62 4
74 1 42 62 4
74 1 43 65 4
74 1 48 56 4
74 1 49 69 4
74 1 52 53 2
74 1 52 57 2
74 1 52 66 2
74 2 1 2 1
74 2 1 3 2
74 2 1 7 1
74 2 2 2 4
74 2 2 3 7
74 2 2 4 1
74 2 2 8 4
74 2 2 10 1
74 2 3 4 2
74 2 3 5 2
74 2 4 6 2
74 2 5 6 6
74 2 5 7 8
74 2 5 9 2
74 2 6 8 8
74 2 6 9 4
74 2 6 10 6
74 2 7 9 3
74 2 8 10 4
74 2 9 9 4
74 2 10 10 4
74 3 1 1 1.0
74 3 75 75 1.0
75 1 3 5 1
75 1 3 12 2
75 1 3 16 2
75 1 3 17 2
75 1 3 18 2
75 1 3 19 1
75 1 3 40 2
75 1 3 46 2
75 1 3 47 2
75 1 3 48 2
75 1 3 57 1
75 1 3 70 1
75 1 4 6 2
75 1 4 12 2
75 1 5 17 2
75 1 6 7 2
75 1 6 71 1
75 1 7 12 2
75 1 7 13 2
75 1 7 14 2
75 1 7 15 1
75 1 7 19 1
75 1 7 28 2
75 1 7 34 2
75 1 7 35 2
75 1 7 36 2
75 1 7 66 1
75 1 7 70 1
75 1 8 12 2
75 1 8 16 2
75 1 10 12 4
75 1 10 13 2
75 1 10 17 2
75 1 10 62 2
75 1 11 14 2
75 1 11 18 2
75 1 12 13 2
75 1 12 17 2
75 1 12 23 2
75 1 12 29 2
75 1 12 31 4
75 1 13 15 2
75 1 13 65 2
75 1 16 71 1
75 1 17 69 2
75 1 22 52 2
75 1 22 71 2
75 1 23 28 2
75 1 25 65 2
75 1 25 71 2
75 1 28 52 2
75 1 28 62 2
75 1 29 46 2
75 1 31 35 2
75 1 31 47 2
75 1 31 62 2
75 1 32 42 2
75 1 32 62 2
75 1 35 36 2
75 1 35 62 2
75 1 36 43 2
75 1 36 56 2
75 1 36 62 2
75 1 37 69 2
75 1 37 71 2
75 1 46 52 2
75 1 46 62 2
75 1 47 48 2
75 1 47 62 2
75 1 48 49 2
75 1 48 60 2
75 1 48 62 2
75 1 53 71 2
75 1 61 62 2
75 1 62 62 4
75 2 1 2 2
75 2 1 3 3
75 2 1 6 1
75 2 1 7 1
75 2 1 10 1
75 2 2 3 3
75 2 2 4 2
75 2 2 5 1
75 2 2 7 1
75 2 2 8 2
75 2 2 9 3
75 2 3 3 6
75 2 3 5 1
75 2 3 6 5
75 2 3 9 1
75 2 4 5 1
75 2 5 5 4
75 2 5 6 2
75 2 5 7 2
75 2 5 9 3
75 2 6 6 12
75 2 6 7 3
75 2 6 8 4
75 2 6 9 7
75 2 6 10 4
75 2 7 9 1
75 2 8 10 2
75 2 9 9 2
75 2 9 10 2
75 3 1 1 1.0
75 3 76 76 1.0
76 1 2 52 4
76 1 3 18 8
76 1 3 48 8
76 1 5 5 2
76 1 5 19 4
76 1 6 6 4
76 1 6 52 4
76 1 7 14 8
76 1 7 36 8
76 1 10 12 8
76 1 10 32 8
76 1 12 31 8
76 1 13 14 8
76 1 13 36 8
76 1 15 15 2
76 1 15 19 4
76 1 16 16 4
76 1 16 52 4
76 1 17 18 8
76 1 17 48 8
76 1 21 71 8
76 1 31 62 8
76 1 32 62 8
76 2 1 2 4
76 2 1 3 2
76 2 1 10 2
76 2 2 4 4
76 2 2 9 8
76 2 3 3 8
76 2 3 6 4
76 2 3 10 4
76 2 4 9 2
76 2 5 5 16
76 2 6 6 16
76 2 6 7 4
76 2 6 9 4
76 2 6 10 8
76 2 9 10 4
76 3 1 1 1.0
76 3 77 77 1.0
77 1 2 65 1
77 1 2 69 1
77 1 2 71 2
77 1 3 18 2
77 1 3 19 2
77 1 3 50 2
77 1 3 51 2
77 1 4 5 1
77 1 4 6 2
77 1 4 18 2
77 1 4 19 1
77 1 5 18 2
77 1 6 65 1
77 1 7 14 2
77 1 7 19 2
77 1 7 44 2
77 1 7 51 2
77 1 8 14 2
77 1 8 15 1
77 1 8 16 2
77 1 8 19 1
77 1 9 12 4
77 1 9 14 4
77 1 9 18 4
77 1 9 34 2
77 1 9 36 2
77 1 9 40 2
77 1 9 44 2
77 1 9 48 2
77 1 9 50 2
77 1 10 14 2
77 1 10 18 2
77 1 10 62 2
77 1 11 14 2
77 1 11 18 2
77 1 11 19 2
77 1 12 13 2
77 1 12 17 2
77 1 13 18 2
77 1 13 65 2
77 1 14 15 2
77 1 14 17 2
77 1 14 29 2
77 1 14 31 2
77 1 16 69 1
77 1 17 69 2
77 1 18 23 2
77 1 18 31 2
77 1 19 23 1
77 1 19 29 1
77 1 21 52 2
77 1 21 65 2
77 1 21 69 2
77 1 21 71 2
77 1 23 57 1
77 1 23 58 2
77 1 24 32 2
77 1 24 62 2
77 1 27 36 2
77 1 27 52 2
77 1 29 66 1
77 1 29 67 2
77 1 30 32 2
77 1 30 62 2
77 1 31 32 2
77 1 32 32 4
77 1 32 42 2
77 1 32 56 2
77 1 32 60 2
77 1 32 61 2
77 1 32 62 2
77 1 36 43 2
77 1 45 48 2
77 1 45 52 2
77 1 48 49 2
77 2 1 2 2
77 2 1 3 1
77 2 1 8 1
77 2 2 2 2
77 2 2 3 4
77 2 2 4 2
77 2 2 5 4
77 2 2 6 1
77 2 2 8 2
77 2 2 9 2
77 2 2 10 1
77 2 3 3 2
77 2 3 4 2
77 2 3 5 1
77 2 3 6 3
77 2 4 6 3
77 2 5 5 8
77 2 5 6 2
77 2 5 7 3
77 2 5 9 2
77 2 6 6 4
77 2 6 8 2
77 2 6 9 3
77 2 6 10 8
77 2 7 9 1
77 2 8 9 3
77 2 8 10 4
77 2 9 9 2
77 2 10 10 8
77 3 1 1 1.0
77 3 78 78 1.0
78 1 1 52 2
78 1 1 71 4
78 1 3 20 4
78 1 3 52 4
78 1 5 6 1
78 1 5 20 2
78 1 5 36 4
78 1 5 52 2
78 1 6 6 4
78 1 6 36 2
78 1 7 20 4
78 1 7 52 4
78 1 9 14 4
78 1 9 18 4
78 1 9 20 4
78 1 9 36 4
78 1 9 48 4
78 1 9 52 4
78 1 10 14 4
78 1 10 18 4
78 1 10 19 2
78 1 10 32 4
78 1 13 14 4
78 1 13 19 2
78 1 13 20 4
78 1 13 36 4
78 1 14 31 4
78 1 15 16 1
78 1 15 20 2
78 1 15 48 4
78 1 15 52 2
78 1 16 16 4
78 1 16 48 2
78 1 17 18 4
78 1 17 19 2
78 1 17 20 4
78 1 17 48 4
78 1 18 31 4
78 1 19 31 2
78 1 31 32 4
78 1 32 32 8
78 2 1 1 4
78 2 1 4 1
78 2 1 5 4
78 2 1 9 3
78 2 2 3 1
78 2 2 4 4
78 2 2 5 2
78 2 2 6 2
78 2 2 9 6
78 2 2 10 1
78 2 3 3 4
78 2 3 4 2
78 2 3 6 2
78 2 3 9 1
78 2 3 10 4
78 2 4 6 2
78 2 4 10 1
78 2 5 5 8
78 2 5 6 2
78 2 6 6 8
78 2 6 9 2
78 2 6 10 10
78 2 9 10 2
78 2 10 10 12
78 3 1 1 1.0
78 3 79 79 1.0
79 1 1 4 1
79 1 1 8 1
79 1 1 56 2
79 1 1 60 2
79 1 2 4 2
79 1 2 8 2
79 1 2 14 2
79 1 2 18 2
79 1 3 9 2
79 1 3 10 2
79 1 3 13 2
79 1 3 42 2
79 1 3 43 2
79 1 3 61 2
79 1 4 14 2
79 1 4 19 1
79 1 5 9 2
79 1 5 11 1
79 1 6 11 2
79 1 6 69 1
79 1 7 9 2
79 1 7 10 2
79 1 7 17 2
79 1 7 42 2
79 1 7 49 2
79 1 7 61 2
79 1 8 18 2
79 1 8 19 1
79 1 9 13 2
79 1 9 15 2
79 1 9 17 2
79 1 9 25 2
79 1 9 27 2
79 1 9 37 2
79 1 9 43 2
79 1 9 45 2
79 1 9 49 2
79 1 10 71 2
79 1 11 15 1
79 1 11 16 2
79 1 13 69 2
79 1 14 21 2
79 1 14 23 2
79 1 16 65 1
79 1 17 65 2
79 1 18 21 2
79 1 18 29 2
79 1 19 23 1
79 1 19 29 1
79 1 21 24 2
79 1 21 30 2
79 1 21 36 2
79 1 21 48 2
79 1 21 56 2
79 1 21 60 2
79 1 22 23 2
79 1 22 29 2
79 1 23 53 1
79 1 25 31 2
79 1 29 53 1
79 1 31 37 2
79 1 31 71 2
79 1 32 51 2
79 1 32 52 2
79 1 32 70 2
79 1 32 71 2
79 1 34 36 2
79 1 34 52 2
79 1 36 50 2
79 1 40 48 2
79 1 40 52 2
79 1 44 48 2
79 1 57 65 2
79 1 58 65 1
79 1 66 69 2
79 1 67 69 1
79 2 1 2 1
79 2 1 3 1
79 2 1 6 2
79 2 1 8 2
79 2 1 10 2
79 2 2 2 6
79 2 2 3 3
79 2 2 4 2
79 2 2 5 3
79 2 2 6 1
79 2 2 7 2
79 2 2 8 4
79 2 2 10 2
79 2 3 3 2
79 2 3 5 3
79 2 3 6 1
79 2 3 9 1
79 2 4 5 3
79 2 5 6 7
79 2 5 9 3
79 2 5 10 5
79 2 6 6 4
79 2 6 7 4
79 2 6 8 2
79 2 6 9 1
79 2 7 10 2
79 2 8 9 2
79 2 8 10 2
79 2 9 9 2
79 2 9 10 2
79 3 1 1 1.0
79 3 80 80 1.0
80 1 2 4 3
80 1 2 8 3
80 1 2 20 6
80 1 4 20 3
80 1 5 69 3
80 1 6 11 3
80 1 8 20 3
80 1 9 9 12
80 1 9 10 6
80 1 9 13 6
80 1 9 17 6
80 1 9 41 6
80 1 9 42 6
80 1 9 43 6
80 1 9 49 6
80 1 9 61 6
80 1 11 16 3
80 1 15 65 3
80 1 20 21 6
80 1 20 23 3
80 1 20 29 3
80 1 21 52 6
80 1 21 56 6
80 1 21 60 6
80 1 23 54 3
80 1 29 54 3
80 1 31 41 6
80 1 34 36 6
80 1 40 48 6
80 1 57 65 3
80 1 66 69 3
80 2 1 2 3
80 2 1 6 1
80 2 2 2 6
80 2 2 3 3
80 2 2 4 3
80 2 2 7 3
80 2 2 8 6
80 2 3 4 1
80 2 3 5 3
80 2 4 5 3
80 2 4 6 1
80 2 4 9 1
80 2 5 6 6
80 2 5 9 3
80 2 5 10 9
80 2 6 7 3
80 2 6 10 3
80 2 7 10 6
80 2 8 10 6
80 2 9 10 3
80 3 1 1 1.0
80 3 81 81 1.0
81 1 1 10 2
81 1 1 42 2
81 1 1 62 2
81 1 2 6 1
81 1 2 9 2
81 1 2 10 2
81 1 2 13 1
81 1 2 16 1
81 1 2 17 1
81 1 3 4 2
81 1 3 10 2
81 1 3 13 4
81 1 3 35 2
81 1 3 43 2
81 1 3 56 2
81 1 3 62 2
81 1 4 13 2
81 1 6 9 2
81 1 6 10 1
81 1 6 17 1
81 1 6 31 1
81 1 7 8 2
81 1 7 10 2
81 1 7 17 4
81 1 7 47 2
81 1 7 49 2
81 1 7 60 2
81 1 7 62 2
81 1 8 17 2
81 1 9 16 2
81 1 9 22 2
81 1 9 28 2
81 1 9 46 2
81 1 10 16 1
81 1 10 21 2
81 1 11 13 2
81 1 11 17 2
81 1 12 65 2
81 1 12 69 2
81 1 12 71 4
81 1 13 16 1
81 1 13 23 2
81 1 16 31 1
81 1 17 29 2
81 1 21 28 2
81 1 21 31 2
81 1 21 35 2
81 1 21 46 2
81 1 21 47 2
81 1 21 61 2
81 1 21 62 2
81 1 22 31 2
81 1 23 25 2
81 1 25 31 2
81 1 28 48 2
81 1 28 65 2
81 1 29 37 2
81 1 31 37 2
81 1 31 53 2
81 1 34 48 2
81 1 35 48 2
81 1 35 71 2
81 1 36 40 2
81 1 36 46 2
81 1 36 47 2
81 1 36 48 4
81 1 36 57 1
81 1 36 70 1
81 1 46 69 2
81 1 47 71 2
81 1 48 66 1
81 1 48 70 1
81 2 1 3 2
81 2 1 6 4
81 2 1 8 2
81 2 2 2 6
81 2 2 3 4
81 2 2 4 1
81 2 2 6 6
81 2 2 7 1
81 2 2 9 1
81 2 2 10 3
81 2 3 4 1
81 2 3 5 5
81 2 3 6 1
81 2 3 10 2
81 2 4 6 1
81 2 5 6 8
81 2 5 7 3
81 2 5 8 4
81 2 5 9 2
81 2 6 6 4
81 2 6 7 2
81 2 6 9 3
81 2 6 10 1
81 2 7 9 1
81 2 7 10 1
81 2 8 9 2
81 2 9 9 6
81 2 10 10 2
81 3 1 1 1.0
81 3 82 82 1.0
82 1 3 6 4
82 1 3 13 4
82 1 3 14 4
82 1 3 28 4
82 1 3 35 4
82 1 3 36 4
82 1 4 5 2
82 1 5 10 4
82 1 5 23 2
82 1 5 31 4
82 1 6 65 2
82 1 7 16 4
82 1 7 17 4
82 1 7 18 4
82 1 7 46 4
82 1 7 47 4
82 1 7 48 4
82 1 8 15 2
82 1 10 15 4
82 1 10 71 4
82 1 11 19 2
82 1 13 17 4
82 1 13 71 4
82 1 15 29 2
82 1 15 31 4
82 1 16 69 2
82 1 17 71 4
82 1 28 36 4
82 1 31 52 4
82 1 32 52 4
82 1 35 52 4
82 1 36 52 4
82 1 46 48 4
82 1 47 52 4
82 1 48 52 4
82 2 1 3 2
82 2 1 4 2
82 2 1 5 2
82 2 1 6 6
82 2 1 8 2
82 2 1 9 4
82 2 1 10 2
82 2 2 2 4
82 2 2 3 2
82 2 2 5 2
82 2 2 6 4
82 2 2 10 2
82 2 3 3 4
82 2 3 5 6
82 2 3 6 4
82 2 4 6 2
82 2 5 6 4
82 2 6 6 8
82 2 6 9 4
82 2 6 10 4
82 2 8 9 2
82 2 9 9 4
82 2 9 10 4
82 3 1 1 1.0
82 3 83 83 1.0
83 1 1 14 1
83 1 1 18 1
83 1 1 44 1
83 1 1 50 1
83 1 1 65 1
83 1 1 69 1
83 1 3 6 1
83 1 3 13 1
83 1 3 14 3
83 1 3 19 1
83 1 3 35 1
83 1 3 36 1
83 1 3 44 1
83 1 3 51 1
83 1 3 58 1
83 1 3 65 1
83 1 4 5 1
83 1 4 6 1
83 1 4 9 1
83 1 4 10 1
83 1 4 13 2
83 1 4 65 1
83 1 4 71 1
83 1 5 10 1
83 1 5 18 1
83 1 6 9 1
83 1 6 10 1
83 1 6 31 1
83 1 6 65 1
83 1 7 16 1
83 1 7 17 1
83 1 7 18 3
83 1 7 19 1
83 1 7 47 1
83 1 7 48 1
83 1 7 50 1
83 1 7 51 1
83 1 7 67 1
83 1 7 69 1
83 1 8 9 1
83 1 8 10 1
83 1 8 15 1
83 1 8 16 1
83 1 8 17 2
83 1 8 69 1
83 1 8 71 1
83 1 9 14 1
83 1 9 16 1
83 1 9 18 1
83 1 9 24 1
83 1 9 28 1
83 1 9 30 1
83 1 9 36 1
83 1 9 46 1
83 1 9 48 1
83 1 10 13 1
83 1 10 15 1
83 1 10 16 1
83 1 10 17 1
83 1 10 23 1
83 1 10 29 1
83 1 10 65 1
83 1 10 69 1
83 1 11 13 1
83 1 11 14 1
83 1 11 17 1
83 1 11 18 1
83 1 11 19 2
83 1 11 71 2
83 1 13 17 2
83 1 13 18 1
83 1 13 23 1
83 1 13 31 1
83 1 13 65 1
83 1 13 71 1
83 1 14 15 1
83 1 14 17 1
83 1 16 31 1
83 1 16 69 1
83 1 17 29 1
83 1 17 31 1
83 1 17 69 1
83 1 17 71 1
83 1 23 27 1
83 1 23 28 1
83 1 23 31 1
83 1 23 35 1
83 1 23 52 1
83 1 23 65 1
83 1 24 31 1
83 1 24 36 1
83 1 24 65 1
83 1 27 31 1
83 1 27 36 1
83 1 27 52 1
83 1 28 32 1
83 1 28 36 1
83 1 29 31 1
83 1 29 45 1
83 1 29 46 1
83 1 29 47 1
83 1 29 52 1
83 1 29 69 1
83 1 30 31 1
83 1 30 48 1
83 1 30 69 1
83 1 31 36 1
83 1 31 45 1
83 1 31 48 1
83 1 32 36 1
83 1 32 44 1
83 1 32 46 1
83 1 32 48 1
83 1 32 50 1
83 1 32 58 1
83 1 32 67 1
83 1 35 48 1
83 1 35 52 1
83 1 36 44 1
83 1 36 47 1
83 1 36 48 2
83 1 36 51 1
83 1 45 48 1
83 1 45 52 1
83 1 46 48 1
83 1 47 52 1
83 1 48 50 1
83 1 48 51 1
83 2 1 2 1
83 2 1 3 1
83 2 1 4 1
83 2 1 5 2
83 2 1 6 1
83 2 1 8 1
83 2 1 9 1
83 2 2 2 2
83 2 2 3 4
83 2 2 4 1
83 2 2 5 3
83 2 2 6 4
83 2 2 8 1
83 2 2 9 1
83 2 2 10 3
83 2 3 3 2
83 2 3 4 1
83 2 3 5 3
83 2 3 6 3
83 2 3 10 1
83 2 4 6 2
83 2 5 5 2
83 2 5 6 3
83 2 5 8 4
83 2 5 9 2
83 2 5 10 1
83 2 6 6 8
83 2 6 8 2
83 2 6 9 4
83 2 6 10 3
83 2 8 9 3
83 2 8 10 1
83 2 9 9 2
83 2 9 10 2
83 2 10 10 4
83 3 1 1 1.0
83 3 84 84 1.0
84 1 2 6 1
84 1 2 14 1
84 1 2 16 1
84 1 2 18 1
84 1 3 4 1
84 1 3 10 1
84 1 3 13 1
84 1 3 18 2
84 1 3 19 1
84 1 3 42 1
84 1 3 43 1
84 1 3 50 1
84 1 3 51 1
84 1 3 56 1
84 1 3 69 1
84 1 4 4 2
84 1 4 9 1
84 1 4 14 1
84 1 4 17 1
84 1 4 18 1
84 1 4 19 1
84 1 4 69 1
84 1 4 71 1
84 1 6 9 1
84 1 6 17 1
84 1 7 8 1
84 1 7 10 1
84 1 7 14 2
84 1 7 17 1
84 1 7 19 1
84 1 7 42 1
84 1 7 44 1
84 1 7 49 1
84 1 7 51 1
84 1 7 60 1
84 1 7 65 1
84 1 8 8 2
84 1 8 9 1
84 1 8 13 1
84 1 8 14 1
84 1 8 18 1
84 1 8 19 1
84 1 8 65 1
84 1 8 71 1
84 1 9 11 2
84 1 9 13 2
84 1 9 14 1
84 1 9 16 1
84 1 9 17 2
84 1 9 18 1
84 1 9 26 1
84 1 9 28 1
84 1 9 33 1
84 1 9 35 1
84 1 9 38 1
84 1 9 39 1
84 1 9 43 1
84 1 9 44 1
84 1 9 46 1
84 1 9 47 1
84 1 9 49 1
84 1 9 50 1
84 1 10 11 2
84 1 10 14 1
84 1 10 18 1
84 1 11 13 1
84 1 11 14 1
84 1 11 17 1
84 1 11 18 1
84 1 11 65 1
84 1 11 69 1
84 1 13 16 1
84 1 14 21 1
84 1 14 23 1
84 1 14 29 1
84 1 14 31 1
84 1 18 21 1
84 1 18 23 1
84 1 18 29 1
84 1 18 31 1
84 1 19 23 1
84 1 19 29 1
84 1 21 28 1
84 1 21 46 1
84 1 21 58 1
84 1 21 65 1
84 1 21 67 1
84 1 21 69 1
84 1 23 26 1
84 1 23 47 1
84 1 23 55 1
84 1 23 56 1
84 1 23 61 1
84 1 23 69 1
84 1 23 71 1
84 1 24 48 1
84 1 24 69 1
84 1 27 65 1
84 1 27 71 1
84 1 28 48 1
84 1 28 65 1
84 1 29 35 1
84 1 29 38 1
84 1 29 59 1
84 1 29 60 1
84 1 29 61 1
84 1 29 65 1
84 1 29 71 1
84 1 30 36 1
84 1 30 65 1
84 1 31 33 1
84 1 31 39 1
84 1 31 55 1
84 1 31 59 1
84 1 32 34 1
84 1 32 35 1
84 1 32 36 1
84 1 32 40 1
84 1 32 47 1
84 1 32 48 1
84 1 32 63 2
84 1 32 64 1
84 1 32 65 1
84 1 32 68 1
84 1 32 69 1
84 1 34 48 1
84 1 35 65 1
84 1 36 40 1
84 1 36 46 1
84 1 36 57 1
84 1 36 64 1
84 1 45 69 1
84 1 45 71 1
84 1 46 69 1
84 1 47 69 1
84 1 48 66 1
84 1 48 68 1
84 2 1 2 1
84 2 1 3 1
84 2 1 6 1
84 2 1 8 1
84 2 2 2 6
84 2 2 3 4
84 2 2 4 2
84 2 2 5 2
84 2 2 6 2
84 2 2 7 1
84 2 2 8 2
84 2 2 9 1
84 2 2 10 1
84 2 3 3 2
84 2 3 4 1
84 2 3 5 3
84 2 3 6 1
84 2 3 10 1
84 2 4 5 1
84 2 4 6 1
84 2 5 5 4
84 2 5 6 5
84 2 5 8 4
84 2 5 9 1
84 2 5 10 2
84 2 6 6 4
84 2 6 7 1
84 2 6 8 4
84 2 6 9 3
84 2 6 10 4
84 2 7 10 2
84 2 8 9 3
84 2 8 10 2
84 2 9 9 4
84 2 9 10 1
84 2 10 10 2
84 3 1 1 1.0
84 3 85 85 1.0
85 1 1 20 2
85 1 1 52 4
85 1 3 6 4
85 1 3 20 4
85 1 3 28 4
85 1 3 52 4
85 1 4 6 2
85 1 5 65 2
85 1 5 71 4
85 1 6 23 2
85 1 7 16 4
85 1 7 20 4
85 1 7 46 4
85 1 7 52 4
85 1 8 16 2
85 1 9 9 4
85 1 9 13 4
85 1 9 17 4
85 1 9 31 4
85 1 9 35 4
85 1 9 47 4
85 1 10 10 4
85 1 10 13 4
85 1 10 17 4
85 1 10 31 4
85 1 11 20 2
85 1 13 17 4
85 1 13 31 4
85 1 15 69 2
85 1 15 71 4
85 1 16 29 2
85 1 17 31 4
85 1 28 36 4
85 1 35 36 4
85 1 36 36 8
85 1 46 48 4
85 1 47 48 4
85 1 48 48 8
85 2 1 1 4
85 2 1 4 2
85 2 1 5 2
85 2 1 9 4
85 2 2 2 4
85 2 2 3 2
85 2 2 4 2
85 2 2 6 6
85 2 2 8 2
85 2 2 9 2
85 2 3 3 4
85 2 3 5 4
85 2 3 6 6
85 2 4 5 2
85 2 5 6 4
85 2 5 10 6
85 2 6 6 8
85 2 6 9 4
85 2 6 10 4
85 2 8 10 2
85 2 9 10 6
85 3 1 1 1.0
85 3 86 86 1.0
86 1 1 6 1
86 1 1 16 1
86 1 1 58 2
86 1 1 67 2
86 1 3 14 4
86 1 3 44 4
86 1 4 4 4
86 1 4 14 4
86 1 5 9 4
86 1 5 17 2
86 1 7 18 4
86 1 7 50 4
86 1 8 8 4
86 1 8 18 4
86 1 9 15 4
86 1 9 19 4
86 1 9 27 4
86 1 9 45 4
86 1 9 51 4
86 1 9 65 4
86 1 9 69 4
86 1 9 71 4
86 1 10 19 2
86 1 11 14 4
86 1 11 18 4
86 1 13 15 2
86 1 14 23 4
86 1 18 29 4
86 1 19 31 2
86 1 23 24 4
86 1 24 52 4
86 1 27 65 4
86 1 29 30 4
86 1 30 52 4
86 1 32 44 4
86 1 32 50 4
86 1 32 51 4
86 1 32 52 4
86 1 36 58 2
86 1 45 69 4
86 1 48 67 2
86 2 1 2 1
86 2 1 3 1
86 2 1 4 1
86 2 1 5 2
86 2 1 9 1
86 2 1 10 2
86 2 2 3 4
86 2 2 4 2
86 2 2 5 7
86 2 2 6 2
86 2 2 8 4
86 2 2 10 2
86 2 3 3 4
86 2 3 6 2
86 2 4 5 4
86 2 5 5 4
86 2 5 10 5
86 2 6 6 8
86 2 6 8 8
86 2 6 9 2
86 2 8 10 4
86 2 9 10 8
86 3 1 1 1.0
86 3 87 87 1.0
87 1 2 6 1
87 1 2 16 1
87 1 2 20 2
87 1 3 69 4
87 1 4 4 4
87 1 4 20 4
87 1 6 17 2
87 1 7 65 4
87 1 8 8 4
87 1 8 20 4
87 1 9 10 4
87 1 9 13 4
87 1 9 14 4
87 1 9 17 4
87 1 9 18 4
87 1 9 19 4
87 1 9 42 4
87 1 9 43 4
87 1 9 44 4
87 1 9 49 4
87 1 9 50 4
87 1 9 51 4
87 1 10 20 2
87 1 11 14 4
87 1 11 18 4
87 1 13 16 2
87 1 20 21 2
87 1 20 23 4
87 1 20 29 4
87 1 20 31 2
87 1 21 58 2
87 1 21 67 2
87 1 21 71 2
87 1 23 56 4
87 1 24 48 4
87 1 27 65 4
87 1 29 60 4
87 1 30 36 4
87 1 31 61 4
87 1 32 34 4
87 1 32 40 4
87 1 36 57 2
87 1 45 69 4
87 1 48 66 2
87 2 1 2 2
87 2 1 6 2
87 2 2 2 2
87 2 2 3 5
87 2 2 4 3
87 2 2 5 4
87 2 2 7 1
87 2 2 8 4
87 2 2 9 1
87 2 3 4 2
87 2 3 5 2
87 2 4 5 2
87 2 4 6 2
87 2 5 5 8
87 2 5 6 4
87 2 5 10 2
87 2 6 8 4
87 2 6 10 6
87 2 7 10 3
87 2 8 10 8
87 2 9 9 4
87 2 9 10 4
87 2 10 10 4
87 3 1 1 1.0
87 3 88 88 1.0
88 1 3 6 1
88 1 3 14 2
88 1 3 20 3
88 1 3 44 2
88 1 3 52 2
88 1 3 58 1
88 1 3 65 2
88 1 3 71 3
88 1 4 6 2
88 1 4 14 2
88 1 5 65 2
88 1 5 71 1
88 1 6 9 2
88 1 7 16 1
88 1 7 18 2
88 1 7 20 3
88 1 7 50 2
88 1 7 52 2
88 1 7 67 1
88 1 7 69 2
88 1 7 71 3
88 1 8 16 2
88 1 8 18 2
88 1 9 13 2
88 1 9 16 2
88 1 9 17 2
88 1 9 19 2
88 1 9 20 2
88 1 9 28 2
88 1 9 35 2
88 1 9 46 2
88 1 9 47 2
88 1 9 51 2
88 1 9 52 2
88 1 10 13 2
88 1 10 14 2
88 1 10 17 2
88 1 10 18 2
88 1 10 19 2
88 1 11 20 4
88 1 13 17 4
88 1 13 18 2
88 1 14 17 2
88 1 14 23 2
88 1 14 31 2
88 1 15 69 2
88 1 15 71 1
88 1 18 29 2
88 1 18 31 2
88 1 19 31 2
88 1 23 28 2
88 1 24 36 2
88 1 27 36 2
88 1 28 32 2
88 1 28 36 2
88 1 29 46 2
88 1 30 48 2
88 1 31 35 2
88 1 31 47 2
88 1 32 35 2
88 1 32 36 2
88 1 32 46 2
88 1 32 47 2
88 1 32 48 2
88 1 35 36 2
88 1 45 48 2
88 1 46 48 2
88 1 47 48 2
88 2 1 1 2
88 2 1 4 1
88 2 1 5 4
88 2 1 9 1
88 2 2 2 2
88 2 2 3 2
88 2 2 4 3
88 2 2 5 3
88 2 2 6 3
88 2 2 8 2
88 2 2 9 2
88 2 2 10 1
88 2 3 3 4
88 2 3 4 1
88 2 3 5 3
88 2 3 6 4
88 2 3 10 1
88 2 4 5 1
88 2 4 6 1
88 2 5 6 3
88 2 5 9 3
88 2 5 10 1
88 2 6 6 8
88 2 6 8 2
88 2 6 9 4
88 2 6 10 5
88 2 8 10 4
88 2 9 10 5
88 2 10 10 4
88 3 1 1 1.0
88 3 89 89 1.0
89 1 1 65 3
89 1 1 69 3
89 1 4 6 3
89 1 4 20 3
89 1 5 65 3
89 1 8 16 3
89 1 8 20 3
89 1 9 14 6
89 1 9 18 6
89 1 9 19 6
89 1 9 20 6
89 1 9 44 6
89 1 9 50 6
89 1 9 51 6
89 1 9 52 6
89 1 10 20 6
89 1 11 20 6
89 1 13 18 6
89 1 14 17 6
89 1 15 69 3
89 1 20 23 3
89 1 20 29 3
89 1 20 31 6
89 1 23 58 3
89 1 24 32 6
89 1 27 36 6
89 1 29 67 3
89 1 30 32 6
89 1 45 48 6
89 2 1 2 1
89 2 1 5 4
89 2 1 6 3
89 2 2 3 3
89 2 2 4 4
89 2 2 5 6
89 2 2 8 3
89 2 2 9 3
89 2 3 4 3
89 2 3 6 3
89 2 4 5 1
89 2 4 6 3
89 2 5 5 6
89 2 5 9 3
89 2 6 10 9
89 2 8 10 9
89 2 9 10 3
89 2 10 10 12
89 3 1 1 1.0
89 3 90 90 1.0
90 1 5 36 12
90 1 6 6 6
90 1 9 20 24
90 1 9 52 24
90 1 10 20 12
90 1 13 20 12
90 1 15 48 12
90 1 16 16 6
90 1 17 20 12
90 1 20 31 12
90 2 1 5 12
90 2 1 6 4
90 2 1 9 4
90 2 2 4 6
90 2 2 9 6
90 2 3 4 4
90 2 3 10 6
90 2 4 6 4
90 2 6 10 12
90 2 10 10 24
90 3 1 1 1.0
90 3 91 91 1.0
91 1 2 9 36
91 1 9 54 36
91 1 21 41 72
91 2 2 2 18
91 2 2 10 18
91 2 4 4 2
91 2 4 10 6
91 2 5 7 36
91 3 1 1 1.0
91 3 92 92 1.0
92 1 1 9 2
92 1 1 61 4
92 1 2 10 4
92 1 2 12 4
92 1 3 8 4
92 1 3 60 4
92 1 4 7 4
92 1 4 13 4
92 1 5 9 2
92 1 5 11 4
92 1 6 12 2
92 1 7 56 4
92 1 8 17 4
92 1 9 15 2
92 1 9 53 2
92 1 9 57 2
92 1 9 66 2
92 1 11 15 4
92 1 12 16 2
92 1 14 69 4
92 1 18 65 4
92 1 19 62 2
92 1 21 32 4
92 1 21 34 4
92 1 21 40 4
92 1 21 42 4
92 1 22 31 4
92 1 23 37 4
92 1 23 43 4
92 1 25 29 4
92 1 29 49 4
92 1 34 52 4
92 1 36 49 4
92 1 40 52 4
92 1 42 52 4
92 1 43 48 4
92 1 56 65 4
92 1 57 62 2
92 1 60 69 4
92 1 61 71 4
92 1 62 66 2
92 1 62 70 2
92 2 1 2 2
92 2 1 8 4
92 2 1 10 2
92 2 2 3 7
92 2 2 6 4
92 2 2 7 3
92 2 2 9 4
92 2 3 4 1
92 2 3 6 2
92 2 3 10 2
92 2 4 5 2
92 2 4 9 1
92 2 5 5 4
92 2 5 8 8
92 2 5 10 6
92 2 6 6 8
92 2 6 7 8
92 2 6 9 2
92 2 7 10 1
92 2 8 9 4
92 2 9 10 1
92 3 1 1 1.0
92 3 93 93 1.0
93 1 1 10 2
93 1 1 62 4
93 1 2 10 4
93 1 2 14 2
93 1 2 18 2
93 1 3 10 4
93 1 3 62 4
93 1 5 13 6
93 1 6 13 4
93 1 6 14 2
93 1 6 19 1
93 1 6 48 2
93 1 7 10 4
93 1 7 62 4
93 1 10 52 4
93 1 12 36 4
93 1 12 48 4
93 1 12 52 8
93 1 13 13 4
93 1 13 48 4
93 1 14 48 4
93 1 15 17 6
93 1 16 17 4
93 1 16 18 2
93 1 16 19 1
93 1 16 36 2
93 1 17 17 4
93 1 17 36 4
93 1 18 36 4
93 1 19 32 2
93 1 21 32 4
93 1 21 36 4
93 1 21 48 4
93 1 21 62 4
93 1 22 31 4
93 1 25 31 4
93 1 31 37 4
93 1 31 53 2
93 1 31 71 4
93 1 32 70 2
93 2 1 3 2
93 2 1 6 6
93 2 2 2 2
93 2 2 3 5
93 2 2 4 2
93 2 2 5 2
93 2 2 6 4
93 2 2 10 3
93 2 3 4 1
93 2 3 9 5
93 2 3 10 4
93 2 4 9 2
93 2 5 6 6
93 2 5 9 4
93 2 5 10 6
93 2 6 6 8
93 2 6 7 6
93 2 6 9 4
93 2 7 10 2
93 2 9 9 2
93 3 1 1 1.0
93 3 94 94 1.0
94 1 2 9 8
94 1 2 10 4
94 1 2 13 4
94 1 2 17 4
94 1 4 9 8
94 1 6 16 2
94 1 8 9 8
94 1 9 54 8
94 1 9 56 8
94 1 9 60 8
94 1 11 11 8
94 1 21 41 8
94 1 21 42 8
94 1 21 43 8
94 1 21 49 8
94 1 21 61 8
94 1 23 41 8
94 1 29 41 8
94 1 31 54 4
94 1 34 69 8
94 1 36 66 4
94 1 40 65 8
94 1 48 57 4
94 2 2 2 10
94 2 2 3 6
94 2 2 6 4
94 2 2 10 8
94 2 4 4 2
94 2 4 10 4
94 2 5 7 12
94 2 5 8 16
94 2 6 7 4
94 2 6 10 4
94 2 7 9 4
94 2 9 10 2
94 3 1 1 1.0
94 3 95 95 1.0
95 1 2 9 2
95 1 2 10 4
95 1 2 14 2
95 1 2 18 2
95 1 2 19 2
95 1 4 9 4
95 1 4 13 4
95 1 6 9 2
95 1 6 18 2
95 1 8 9 4
95 1 8 17 4
95 1 9 10 4
95 1 9 16 2
95 1 9 54 2
95 1 9 56 4
95 1 9 58 2
95 1 9 60 4
95 1 9 62 4
95 1 9 67 2
95 1 11 13 4
95 1 11 17 4
95 1 12 65 4
95 1 12 69 4
95 1 14 16 2
95 1 21 42 4
95 1 21 44 4
95 1 21 50 4
95 1 21 51 4
95 1 21 61 4
95 1 21 62 4
95 1 23 41 4
95 1 23 43 4
95 1 24 65 4
95 1 27 48 4
95 1 29 41 4
95 1 29 49 4
95 1 30 69 4
95 1 31 41 4
95 1 31 54 4
95 1 32 57 2
95 1 32 66 2
95 1 34 48 4
95 1 36 40 4
95 1 36 45 4
95 2 2 2 8
95 2 2 3 6
95 2 2 4 1
95 2 2 5 1
95 2 2 6 4
95 2 2 10 4
95 2 3 5 2
95 2 3 6 2
95 2 4 4 2
95 2 4 10 3
95 2 5 6 4
95 2 5 7 2
95 2 5 8 12
95 2 5 9 2
95 2 5 10 1
95 2 6 7 6
95 2 6 10 4
95 2 7 9 2
95 2 7 10 2
95 2 8 9 4
95 2 9 10 2
95 2 10 10 2
95 3 1 1 1.0
95 3 96 96 1.0
96 1 2 10 6
96 1 2 20 6
96 1 5 48 6
96 1 6 13 6
96 1 6 20 3
96 1 9 10 12
96 1 9 62 12
96 1 12 36 12
96 1 12 48 12
96 1 13 13 12
96 1 15 36 6
96 1 16 17 6
96 1 16 20 3
96 1 17 17 12
96 1 21 52 12
96 1 21 62 12
96 1 31 41 12
96 1 31 54 6
96 2 1 2 3
96 2 1 10 1
96 2 2 3 6
96 2 2 4 3
96 2 2 6 6
96 2 3 9 6
96 2 3 10 3
96 2 4 4 2
96 2 4 10 2
96 2 5 6 12
96 2 5 9 6
96 2 6 7 6
96 2 6 10 6
96 2 7 10 6
96 2 9 10 3
96 3 1 1 1.0
96 3 97 97 1.0
97 1 5 12 24
97 1 12 15 24
97 1 20 62 24
97 1 41 52 48
97 1 54 62 24
97 2 1 3 4
97 2 1 7 12
97 2 1 9 4
97 2 3 3 12
97 2 4 6 8
97 2 6 10 24
97 2 7 9 12
97 3 1 1 1.0
97 3 98 98 1.0
98 1 5 14 24
98 1 9 52 48
98 1 15 18 24
98 1 19 19 12
98 1 20 32 24
98 2 1 4 4
98 2 1 5 12
98 2 1 10 4
98 2 2 9 12
98 2 3 3 12
98 2 4 10 8
98 2 6 10 24
98 3 1 1 1.0
98 3 99 99 1.0
99 1 1 13 1
99 1 1 17 1
99 1 1 64 2
99 1 1 68 2
99 1 3 12 2
99 1 3 63 2
99 1 4 10 2
99 1 4 12 2
99 1 4 13 2
99 1 4 15 2
99 1 5 8 2
99 1 5 10 1
99 1 5 11 2
99 1 5 12 2
99 1 5 16 1
99 1 5 17 1
99 1 6 12 2
99 1 6 15 1
99 1 7 12 2
99 1 7 63 2
99 1 8 10 2
99 1 8 12 2
99 1 8 17 2
99 1 10 15 1
99 1 11 12 4
99 1 11 15 2
99 1 12 13 2
99 1 12 15 2
99 1 12 16 2
99 1 12 17 2
99 1 13 15 1
99 1 14 62 2
99 1 14 69 2
99 1 18 62 2
99 1 18 65 2
99 1 19 62 2
99 1 23 32 2
99 1 23 34 2
99 1 23 45 2
99 1 23 64 2
99 1 24 31 2
99 1 26 52 2
99 1 26 62 2
99 1 27 29 2
99 1 29 32 2
99 1 29 40 2
99 1 29 68 2
99 1 30 31 2
99 1 31 57 1
99 1 31 66 1
99 1 33 52 2
99 1 33 69 2
99 1 36 41 2
99 1 36 49 2
99 1 36 54 1
99 1 36 67 1
99 1 38 52 2
99 1 38 62 2
99 1 39 52 2
99 1 39 65 2
99 1 41 48 2
99 1 41 52 2
99 1 41 65 2
99 1 41 69 2
99 1 41 71 2
99 1 42 52 2
99 1 43 48 2
99 1 44 62 2
99 1 48 54 1
99 1 48 58 1
99 1 50 62 2
99 1 51 62 2
99 1 52 55 2
99 1 52 59 2
99 1 52 61 2
99 1 54 65 2
99 1 54 69 2
99 1 55 62 2
99 1 56 62 2
99 1 59 62 2
99 1 60 62 2
99 2 1 2 1
99 2 1 3 2
99 2 1 6 1
99 2 1 7 2
99 2 1 8 2
99 2 2 3 4
99 2 2 4 1
99 2 2 6 2
99 2 2 7 2
99 2 2 9 2
99 2 3 3 6
99 2 3 4 1
99 2 3 6 2
99 2 3 10 1
99 2 4 5 1
99 2 4 6 1
99 2 5 5 2
99 2 5 7 4
99 2 5 8 2
99 2 5 9 1
99 2 5 10 2
99 2 6 6 8
99 2 6 7 1
99 2 6 8 8
99 2 6 9 4
99 2 6 10 5
99 2 7 9 2
99 2 7 10 1
99 2 8 9 4
99 2 9 9 2
99 2 9 10 1
99 2 10 10 2
99 3 1 1 1.0
99 3 100 100 1.0
100 1 1 14 1
100 1 1 18 1
100 1 1 65 2
100 1 1 69 2
100 1 3 14 2
100 1 3 65 2
100 1 4 10 2
100 1 4 14 2
100 1 4 36 2
100 1 4 52 2
100 1 5 10 2
100 1 5 13 2
100 1 5 14 3
100 1 5 18 1
100 1 5 19 1
100 1 6 13 2
100 1 6 14 2
100 1 6 32 1
100 1 7 18 2
100 1 7 69 2
100 1 8 10 2
100 1 8 18 2
100 1 8 48 2
100 1 8 52 2
100 1 9 36 2
100 1 9 48 2
100 1 9 52 2
100 1 9 65 2
100 1 9 69 2
100 1 9 71 2
100 1 10 15 2
100 1 10 52 2
100 1 11 14 2
100 1 11 18 2
100 1 11 52 4
100 1 13 14 2
100 1 13 19 2
100 1 13 48 2
100 1 14 15 1
100 1 14 19 1
100 1 14 32 2
100 1 14 48 2
100 1 15 17 2
100 1 15 18 3
100 1 15 19 1
100 1 16 17 2
100 1 16 18 2
100 1 16 32 1
100 1 17 18 2
100 1 17 19 2
100 1 17 36 2
100 1 18 19 1
100 1 18 32 2
100 1 18 36 2
100 1 19 32 2
100 1 23 32 2
100 1 23 36 2
100 1 23 52 2
100 1 23 65 2
100 1 24 31 2
100 1 27 31 2
100 1 29 32 2
100 1 29 48 2
100 1 29 52 2
100 1 29 69 2
100 1 30 31 2
100 1 31 45 2
100 1 31 52 2
100 1 32 44 2
100 1 32 50 2
100 1 32 51 2
100 1 32 58 1
100 1 32 67 1
100 2 1 2 1
100 2 1 3 1
100 2 1 4 1
100 2 1 5 3
100 2 1 6 2
100 2 2 3 2
100 2 2 4 2
100 2 2 5 4
100 2 2 6 3
100 2 2 9 3
100 2 2 10 3
100 2 3 3 6
100 2 3 4 1
100 2 3 9 2
100 2 3 10 3
100 2 4 6 1
100 2 4 9 1
100 2 4 10 1
100 2 5 5 4
100 2 5 6 1
100 2 5 9 3
100 2 5 10 3
100 2 6 6 8
100 2 6 8 6
100 2 6 9 4
100 2 6 10 5
100 2 8 10 2
100 2 9 10 2
100 2 10 10 2
100 3 1 1 1.0
100 3 101 101 1.0
101 1 1 19 2
101 1 1 70 4
101 1 5 12 8
101 1 5 18 4
101 1 6 12 4
101 1 10 10 8
101 1 12 13 8
101 1 12 15 8
101 1 12 16 4
101 1 12 17 8
101 1 14 15 4
101 1 14 62 8
101 1 18 62 8
101 1 19 62 4
101 1 22 62 8
101 1 25 52 8
101 1 31 32 8
101 1 32 54 4
101 1 36 41 8
101 1 37 52 8
101 1 41 48 8
101 1 41 52 8
101 1 53 62 4
101 1 54 62 8
101 2 1 2 2
101 2 1 3 2
101 2 1 7 4
101 2 2 3 2
101 2 2 7 2
101 2 2 9 2
101 2 3 3 8
101 2 3 4 2
101 2 3 6 4
101 2 4 6 4
101 2 5 7 4
101 2 5 9 4
101 2 6 6 16
101 2 6 9 4
101 2 6 10 8
101 2 7 9 8
101 2 7 10 2
101 2 10 10 8
101 3 1 1 1.0
101 3 102 102 1.0
102 1 1 20 2
102 1 1 71 4
102 1 3 52 8
102 1 5 14 8
102 1 5 20 4
102 1 6 14 4
102 1 7 52 8
102 1 9 36 8
102 1 9 48 8
102 1 9 52 8
102 1 10 10 8
102 1 13 14 8
102 1 14 32 8
102 1 15 18 8
102 1 15 20 4
102 1 16 18 4
102 1 17 18 8
102 1 18 32 8
102 1 19 19 8
102 1 19 20 2
102 1 19 32 4
102 1 31 32 8
102 2 1 1 4
102 2 1 4 2
102 2 1 5 4
102 2 1 9 2
102 2 2 4 2
102 2 2 5 2
102 2 2 9 8
102 2 2 10 4
102 2 3 3 8
102 2 3 4 2
102 2 3 10 4
102 2 4 10 4
102 2 5 5 8
102 2 5 10 2
102 2 6 6 16
102 2 6 9 4
102 2 6 10 8
102 2 10 10 8
102 3 1 1 1.0
102 3 103 103 1.0
103 1 2 12 4
103 1 3 7 4
103 1 3 15 4
103 1 3 59 4
103 1 3 66 4
103 1 4 8 4
103 1 4 11 4
103 1 4 12 4
103 1 5 7 4
103 1 5 15 2
103 1 7 55 4
103 1 7 57 4
103 1 8 11 4
103 1 8 12 4
103 1 11 11 4
103 1 12 12 4
103 1 21 34 4
103 1 21 40 4
103 1 23 38 4
103 1 23 39 4
103 1 23 40 4
103 1 26 29 4
103 1 29 33 4
103 1 29 34 4
103 1 42 65 4
103 1 42 69 4
103 1 43 62 4
103 1 43 69 4
103 1 49 62 4
103 1 49 65 4
103 1 52 56 4
103 1 52 60 4
103 1 52 63 4
103 1 56 71 4
103 1 60 71 4
103 1 61 65 4
103 1 61 69 4
103 1 62 64 4
103 1 62 68 4
103 2 1 1 2
103 2 1 4 2
103 2 1 9 4
103 2 2 2 4
103 2 2 3 4
103 2 2 7 4
103 2 2 8 4
103 2 3 3 6
103 2 3 9 4
103 2 5 6 4
103 2 5 8 8
103 2 5 10 4
103 2 6 7 8
103 2 6 8 12
103 2 6 9 4
103 2 9 10 2
103 3 1 1 1.0
103 3 104 104 1.0
104 1 2 12 2
104 1 2 14 1
104 1 2 18 1
104 1 3 8 1
104 1 3 9 1
104 1 3 16 1
104 1 3 17 1
104 1 3 60 1
104 1 3 61 1
104 1 3 67 1
104 1 3 68 1
104 1 4 7 1
104 1 4 8 2
104 1 4 10 1
104 1 4 11 1
104 1 4 12 1
104 1 4 13 1
104 1 4 14 1
104 1 4 18 1
104 1 4 19 1
104 1 5 9 1
104 1 5 11 1
104 1 5 17 1
104 1 6 7 1
104 1 6 11 1
104 1 6 12 1
104 1 6 69 1
104 1 7 9 1
104 1 7 13 1
104 1 7 56 1
104 1 7 58 1
104 1 7 61 1
104 1 7 64 1
104 1 8 10 1
104 1 8 11 1
104 1 8 12 1
104 1 8 14 1
104 1 8 17 1
104 1 8 18 1
104 1 8 19 1
104 1 9 13 1
104 1 9 15 1
104 1 9 17 1
104 1 9 55 1
104 1 9 57 1
104 1 9 59 1
104 1 9 64 1
104 1 9 66 1
104 1 9 68 1
104 1 10 11 2
104 1 10 13 1
104 1 10 17 1
104 1 10 65 1
104 1 10 69 1
104 1 11 13 1
104 1 11 15 1
104 1 11 16 1
104 1 11 17 1
104 1 12 14 1
104 1 12 16 1
104 1 12 18 1
104 1 13 15 1
104 1 13 62 1
104 1 13 69 1
104 1 16 65 1
104 1 17 62 1
104 1 17 65 1
104 1 21 34 1
104 1 21 36 1
104 1 21 40 1
104 1 21 44 1
104 1 21 48 1
104 1 21 50 1
104 1 21 63 2
104 1 23 38 1
104 1 23 39 1
104 1 23 40 1
104 1 23 42 1
104 1 23 43 1
104 1 23 44 1
104 1 23 48 1
104 1 23 51 1
104 1 23 59 1
104 1 23 60 1
104 1 24 52 1
104 1 24 71 1
104 1 26 29 1
104 1 26 31 1
104 1 26 52 1
104 1 26 65 1
104 1 27 62 1
104 1 27 69 1
104 1 29 33 1
104 1 29 34 1
104 1 29 36 1
104 1 29 42 1
104 1 29 49 1
104 1 29 50 1
104 1 29 51 1
104 1 29 55 1
104 1 29 56 1
104 1 30 52 1
104 1 30 71 1
104 1 31 33 1
104 1 31 38 1
104 1 31 39 1
104 1 31 43 1
104 1 31 49 1
104 1 31 65 1
104 1 31 69 1
104 1 32 43 1
104 1 32 49 1
104 1 32 64 1
104 1 32 68 1
104 1 33 36 1
104 1 33 65 1
104 1 34 36 1
104 1 34 52 1
104 1 36 42 1
104 1 36 49 1
104 1 36 56 1
104 1 36 63 1
104 1 38 52 1
104 1 38 69 1
104 1 39 48 1
104 1 39 69 1
104 1 40 48 1
104 1 40 52 1
104 1 42 48 1
104 1 43 48 1
104 1 45 62 1
104 1 45 65 1
104 1 48 60 1
104 1 48 63 1
104 1 55 65 1
104 1 55 71 1
104 1 56 65 1
104 1 57 62 1
104 1 59 69 1
104 1 59 71 1
104 1 60 69 1
104 1 61 65 1
104 1 61 69 1
104 1 62 64 1
104 1 62 66 1
104 1 62 68 1
104 2 1 2 1
104 2 1 3 1
104 2 1 8 1
104 2 1 10 1
104 2 2 2 4
104 2 2 3 4
104 2 2 4 1
104 2 2 5 1
104 2 2 6 2
104 2 2 7 2
104 2 2 8 2
104 2 2 9 1
104 2 3 3 4
104 2 3 4 1
104 2 3 5 1
104 2 3 6 1
104 2 3 9 1
104 2 3 10 1
104 2 4 5 1
104 2 4 9 1
104 2 5 6 5
104 2 5 8 4
104 2 5 9 3
104 2 5 10 3
104 2 6 6 4
104 2 6 7 4
104 2 6 8 8
104 2 6 9 3
104 2 6 10 1
104 2 7 10 2
104 2 8 9 3
104 2 8 10 2
104 2 9 10 2
104 3 1 1 1.0
104 3 105 105 1.0
105 1 2 14 2
105 1 2 18 2
105 1 3 10 2
105 1 3 18 2
105 1 3 62 2
105 1 3 69 2
105 1 4 10 2
105 1 4 18 2
105 1 4 48 2
105 1 4 52 2
105 1 5 13 2
105 1 5 19 1
105 1 6 13 2
105 1 6 14 2
105 1 6 19 2
105 1 6 48 2
105 1 7 10 2
105 1 7 14 2
105 1 7 62 2
105 1 7 65 2
105 1 8 10 2
105 1 8 14 2
105 1 8 36 2
105 1 8 52 2
105 1 10 11 4
105 1 10 36 2
105 1 10 48 2
105 1 11 36 2
105 1 11 48 2
105 1 12 32 2
105 1 12 36 2
105 1 12 48 2
105 1 12 52 2
105 1 13 13 6
105 1 13 14 2
105 1 13 32 2
105 1 13 48 2
105 1 14 14 2
105 1 15 17 2
105 1 15 19 1
105 1 16 17 2
105 1 16 18 2
105 1 16 19 2
105 1 16 36 2
105 1 17 17 6
105 1 17 18 2
105 1 17 32 2
105 1 17 36 2
105 1 18 18 2
105 1 21 36 2
105 1 21 48 2
105 1 21 65 2
105 1 21 69 2
105 1 23 48 2
105 1 23 62 2
105 1 23 69 2
105 1 23 71 2
105 1 26 31 2
105 1 29 36 2
105 1 29 62 2
105 1 29 65 2
105 1 29 71 2
105 1 31 33 2
105 1 31 38 2
105 1 31 39 2
105 1 31 55 2
105 1 31 59 2
105 1 31 65 2
105 1 31 69 2
105 1 32 63 2
105 1 32 64 2
105 1 32 68 2
105 2 1 2 1
105 2 1 3 1
105 2 1 6 2
105 2 2 2 4
105 2 2 3 4
105 2 2 4 2
105 2 2 5 2
105 2 2 6 2
105 2 2 9 1
105 2 2 10 2
105 2 3 3 2
105 2 3 4 2
105 2 3 9 4
105 2 3 10 4
105 2 4 9 1
105 2 5 5 4
105 2 5 6 8
105 2 5 9 2
105 2 5 10 2
105 2 6 6 8
105 2 6 7 2
105 2 6 8 6
105 2 6 9 4
105 2 6 10 2
105 2 7 10 2
105 2 8 10 2
105 2 9 9 4
105 2 9 10 1
105 3 1 1 1.0
105 3 106 106 1.0
106 1 3 15 4
106 1 3 66 4
106 1 4 12 8
106 1 5 7 4
106 1 5 15 8
106 1 7 57 4
106 1 8 12 8
106 1 11 12 8
106 1 12 12 16
106 1 23 40 8
106 1 29 34 8
106 1 41 62 8
106 1 41 65 8
106 1 41 69 8
106 1 42 62 8
106 1 43 62 8
106 1 49 62 8
106 1 52 54 8
106 1 52 56 8
106 1 52 60 8
106 1 54 71 4
106 1 61 62 8
106 2 1 1 2
106 2 1 4 4
106 2 1 9 2
106 2 2 3 4
106 2 2 7 4
106 2 3 3 10
106 2 3 9 2
106 2 5 7 4
106 2 5 10 4
106 2 6 7 12
106 2 6 8 16
106 2 6 9 4
106 2 9 10 8
106 3 1 1 1.0
106 3 107 107 1.0
107 1 3 17 2
107 1 3 68 2
107 1 4 12 2
107 1 4 15 1
107 1 4 18 2
107 1 4 19 1
107 1 5 8 1
107 1 5 11 1
107 1 5 16 2
107 1 5 17 2
107 1 6 12 2
107 1 6 15 2
107 1 6 69 1
107 1 7 13 2
107 1 7 64 2
107 1 8 12 2
107 1 8 14 2
107 1 8 19 1
107 1 10 12 4
107 1 10 13 2
107 1 10 17 2
107 1 10 62 2
107 1 11 12 4
107 1 11 15 1
107 1 12 12 8
107 1 12 13 2
107 1 12 14 2
107 1 12 16 2
107 1 12 17 2
107 1 12 18 2
107 1 13 15 2
107 1 13 62 2
107 1 16 65 1
107 1 17 62 2
107 1 22 52 2
107 1 22 71 2
107 1 23 48 2
107 1 23 63 2
107 1 23 66 1
107 1 23 70 1
107 1 25 62 2
107 1 25 69 2
107 1 26 52 2
107 1 26 62 2
107 1 29 36 2
107 1 29 57 1
107 1 29 63 2
107 1 29 70 1
107 1 31 34 2
107 1 31 40 2
107 1 31 62 2
107 1 31 64 2
107 1 31 68 2
107 1 32 41 2
107 1 32 61 2
107 1 33 36 2
107 1 33 62 2
107 1 36 41 2
107 1 36 54 2
107 1 36 60 2
107 1 37 62 2
107 1 37 65 2
107 1 38 52 2
107 1 38 62 2
107 1 39 48 2
107 1 39 62 2
107 1 41 48 2
107 1 41 62 2
107 1 41 65 2
107 1 41 69 2
107 1 42 62 2
107 1 43 62 2
107 1 48 54 2
107 1 48 56 2
107 1 49 62 2
107 1 52 53 2
107 1 52 55 2
107 1 52 59 2
107 1 54 65 1
107 1 54 69 1
107 1 55 62 2
107 1 59 62 2
107 2 1 2 1
107 2 1 3 2
107 2 1 8 1
107 2 2 2 2
107 2 2 3 3
107 2 2 4 1
107 2 2 6 1
107 2 2 7 2
107 2 3 3 8
107 2 3 4 2
107 2 3 6 2
107 2 3 9 1
107 2 4 5 1
107 2 5 6 4
107 2 5 7 3
107 2 5 9 1
107 2 5 10 1
107 2 6 6 8
107 2 6 7 8
107 2 6 8 6
107 2 6 9 6
107 2 6 10 1
107 2 7 9 1
107 2 7 10 2
107 2 8 9 3
107 2 8 10 2
107 2 9 9 4
107 2 9 10 2
107 2 10 10 4
107 3 1 1 1.0
107 3 108 108 1.0
108 1 3 16 2
108 1 3 67 2
108 1 4 12 4
108 1 4 14 4
108 1 5 9 2
108 1 5 17 4
108 1 6 7 2
108 1 7 58 2
108 1 8 12 4
108 1 8 18 4
108 1 9 15 2
108 1 9 19 2
108 1 9 57 2
108 1 9 62 4
108 1 9 65 4
108 1 9 66 2
108 1 9 69 4
108 1 9 70 2
108 1 10 19 4
108 1 11 14 4
108 1 11 18 4
108 1 12 14 4
108 1 12 18 4
108 1 13 15 4
108 1 22 52 4
108 1 23 40 4
108 1 23 44 4
108 1 24 52 4
108 1 25 65 4
108 1 27 62 4
108 1 29 34 4
108 1 29 50 4
108 1 30 52 4
108 1 31 51 4
108 1 32 42 4
108 1 32 43 4
108 1 32 49 4
108 1 36 56 4
108 1 37 69 4
108 1 45 62 4
108 1 48 60 4
108 1 53 71 2
108 1 61 62 4
108 2 1 2 1
108 2 1 3 2
108 2 1 10 1
108 2 2 3 2
108 2 2 4 2
108 2 2 5 4
108 2 2 6 4
108 2 2 7 2
108 2 2 9 1
108 2 3 3 8
108 2 3 4 1
108 2 3 10 1
108 2 4 5 2
108 2 4 9 1
108 2 5 5 4
108 2 5 6 2
108 2 5 9 2
108 2 5 10 2
108 2 6 7 4
108 2 6 8 12
108 2 6 9 4
108 2 6 10 2
108 2 7 10 2
108 2 8 10 4
108 2 9 10 6
108 3 1 1 1.0
108 3 109 109 1.0
109 1 2 36 1
109 1 2 48 1
109 1 2 52 2
109 1 3 18 2
109 1 3 69 2
109 1 4 14 2
109 1 4 18 2
109 1 4 32 2
109 1 4 52 2
109 1 5 10 1
109 1 5 13 1
109 1 5 18 2
109 1 5 19 2
109 1 6 14 2
109 1 6 19 1
109 1 6 48 1
109 1 7 14 2
109 1 7 65 2
109 1 8 14 2
109 1 8 18 2
109 1 8 32 2
109 1 8 52 2
109 1 9 32 2
109 1 9 36 2
109 1 9 48 2
109 1 9 62 2
109 1 9 65 2
109 1 9 69 2
109 1 10 12 4
109 1 10 15 1
109 1 10 32 2
109 1 11 14 2
109 1 11 18 2
109 1 11 36 2
109 1 11 48 2
109 1 12 14 2
109 1 12 18 2
109 1 13 14 4
109 1 13 19 1
109 1 13 32 2
109 1 14 14 4
109 1 14 15 2
109 1 14 19 2
109 1 15 17 1
109 1 15 19 2
109 1 16 18 2
109 1 16 19 1
109 1 16 36 1
109 1 17 18 4
109 1 17 19 1
109 1 17 32 2
109 1 18 18 4
109 1 18 19 2
109 1 21 52 2
109 1 21 65 2
109 1 21 69 2
109 1 21 71 2
109 1 23 48 2
109 1 23 52 2
109 1 23 62 2
109 1 23 65 2
109 1 29 36 2
109 1 29 52 2
109 1 29 62 2
109 1 29 69 2
109 1 31 34 2
109 1 31 40 2
109 1 31 57 1
109 1 31 62 2
109 1 31 66 1
109 1 32 42 2
109 1 32 43 2
109 1 32 49 2
109 1 32 56 2
109 1 32 60 2
109 1 32 61 2
109 2 1 2 2
109 2 1 3 1
109 2 1 6 1
109 2 2 2 2
109 2 2 3 1
109 2 2 4 2
109 2 2 5 3
109 2 2 6 2
109 2 2 9 3
109 2 2 10 3
109 2 3 3 6
109 2 3 4 3
109 2 3 9 1
109 2 3 10 3
109 2 4 6 1
109 2 4 9 1
109 2 5 5 8
109 2 5 6 4
109 2 5 9 2
109 2 5 10 1
109 2 6 6 8
109 2 6 7 3
109 2 6 8 4
109 2 6 9 4
109 2 6 10 3
109 2 7 10 1
109 2 8 10 4
109 2 9 9 2
109 2 9 10 2
109 2 10 10 4
109 3 1 1 1.0
109 3 110 110 1.0
110 1 2 62 2
110 1 2 71 2
110 1 3 19 2
110 1 3 70 2
110 1 5 12 2
110 1 5 18 4
110 1 6 12 4
110 1 6 62 2
110 1 7 19 2
110 1 7 70 2
110 1 10 14 4
110 1 10 18 4
110 1 10 62 4
110 1 12 13 4
110 1 12 14 4
110 1 12 15 2
110 1 12 16 4
110 1 12 17 4
110 1 12 18 4
110 1 12 19 4
110 1 13 18 4
110 1 13 62 4
110 1 14 15 4
110 1 14 17 4
110 1 16 62 2
110 1 17 62 4
110 1 21 52 4
110 1 21 62 4
110 1 22 32 4
110 1 22 62 4
110 1 25 36 4
110 1 25 52 4
110 1 31 32 4
110 1 31 36 4
110 1 31 48 4
110 1 32 41 4
110 1 32 54 4
110 1 36 41 4
110 1 37 48 4
110 1 37 52 4
110 1 41 48 4
110 1 53 62 4
110 1 54 62 2
110 2 1 2 2
110 2 1 3 1
110 2 1 7 1
110 2 2 3 2
110 2 2 5 2
110 2 2 6 4
110 2 2 7 2
110 2 3 3 6
110 2 3 4 4
110 2 3 6 4
110 2 3 9 1
110 2 4 6 2
110 2 5 6 4
110 2 5 7 2
110 2 5 9 4
110 2 6 6 8
110 2 6 7 2
110 2 6 9 6
110 2 6 10 6
110 2 7 9 5
110 2 7 10 4
110 2 9 9 2
110 2 10 10 8
110 3 1 1 1.0
110 3 111 111 1.0
111 1 1 52 4
111 1 1 71 2
111 1 3 20 2
111 1 3 36 4
111 1 3 52 4
111 1 3 71 2
111 1 5 14 2
111 1 5 20 4
111 1 6 14 4
111 1 6 32 2
111 1 7 20 2
111 1 7 48 4
111 1 7 52 4
111 1 7 71 2
111 1 9 32 4
111 1 9 36 4
111 1 9 48 4
111 1 10 14 4
111 1 10 18 4
111 1 10 32 4
111 1 13 14 4
111 1 13 20 4
111 1 13 32 4
111 1 14 14 8
111 1 14 19 2
111 1 15 18 2
111 1 15 20 4
111 1 16 18 4
111 1 16 32 2
111 1 17 18 4
111 1 17 20 4
111 1 17 32 4
111 1 18 18 8
111 1 18 19 2
111 1 19 19 4
111 1 19 20 4
111 1 31 32 4
111 1 31 36 4
111 1 31 48 4
111 2 1 1 4
111 2 1 4 1
111 2 1 5 3
111 2 1 9 4
111 2 2 4 2
111 2 2 5 2
111 2 2 6 2
111 2 2 9 4
111 2 2 10 6
111 2 3 3 4
111 2 3 4 5
111 2 3 10 5
111 2 4 10 2
111 2 5 5 4
111 2 5 6 6
111 2 5 9 1
111 2 6 6 8
111 2 6 9 4
111 2 6 10 8
111 2 9 10 1
111 2 10 10 8
111 3 1 1 1.0
111 3 112 112 1.0
112 1 1 12 2
112 1 1 63 4
112 1 3 13 4
112 1 3 64 4
112 1 4 8 4
112 1 4 14 4
112 1 5 10 4
112 1 5 12 2
112 1 6 11 4
112 1 6 62 2
112 1 7 17 4
112 1 7 68 4
112 1 8 18 4
112 1 10 15 4
112 1 10 71 4
112 1 11 16 4
112 1 12 15 2
112 1 12 19 2
112 1 13 17 4
112 1 13 69 4
112 1 16 62 2
112 1 17 65 4
112 1 23 30 4
112 1 23 36 4
112 1 24 29 4
112 1 26 36 4
112 1 27 31 4
112 1 29 48 4
112 1 31 45 4
112 1 31 52 4
112 1 32 51 4
112 1 33 52 4
112 1 36 50 4
112 1 38 48 4
112 1 39 52 4
112 1 44 48 4
112 1 55 65 4
112 1 58 62 2
112 1 59 69 4
112 1 62 67 2
112 2 1 3 2
112 2 1 6 4
112 2 1 7 2
112 2 2 2 4
112 2 2 4 2
112 2 2 5 2
112 2 2 6 2
112 2 2 8 4
112 2 2 10 2
112 2 3 3 8
112 2 3 5 4
112 2 3 9 2
112 2 4 6 2
112 2 5 6 6
112 2 5 9 4
112 2 6 8 8
112 2 6 9 4
112 2 6 10 6
112 2 7 9 2
112 2 8 10 4
112 2 9 9 4
112 3 1 1 1.0
112 3 113 113 1.0
113 1 2 12 2
113 1 2 20 2
113 1 4 8 4
113 1 4 20 4
113 1 5 62 2
113 1 5 69 4
113 1 6 11 4
113 1 6 12 2
113 1 8 20 4
113 1 9 9 4
113 1 9 13 4
113 1 9 17 4
113 1 9 61 4
113 1 9 64 4
113 1 9 68 4
113 1 10 10 4
113 1 10 13 4
113 1 10 17 4
113 1 11 16 4
113 1 12 16 2
113 1 12 20 2
113 1 13 17 4
113 1 15 62 2
113 1 15 65 4
113 1 21 52 4
113 1 21 63 4
113 1 23 52 4
113 1 23 60 4
113 1 26 36 4
113 1 29 52 4
113 1 29 56 4
113 1 31 42 4
113 1 31 43 4
113 1 31 49 4
113 1 33 36 4
113 1 34 36 4
113 1 38 48 4
113 1 39 48 4
113 1 40 48 4
113 1 55 65 4
113 1 57 62 2
113 1 59 69 4
113 1 62 66 2
113 2 1 2 2
113 2 1 6 2
113 2 2 2 4
113 2 2 3 2
113 2 2 4 2
113 2 2 7 2
113 2 2 8 4
113 2 3 3 4
113 2 3 4 2
113 2 3 5 4
113 2 3 6 2
113 2 4 9 2
113 2 5 6 4
113 2 5 9 4
113 2 5 10 4
113 2 6 6 8
113 2 6 7 2
113 2 6 8 4
113 2 6 9 6
113 2 7 10 4
113 2 8 10 8
113 2 9 10 2
113 3 1 1 1.0
113 3 114 114 1.0
114 1 2 14 2
114 1 2 18 2
114 1 4 9 2
114 1 4 10 2
114 1 4 13 2
114 1 4 14 2
114 1 4 19 2
114 1 4 65 2
114 1 4 69 2
114 1 6 9 2
114 1 6 18 2
114 1 8 9 2
114 1 8 10 2
114 1 8 17 2
114 1 8 18 2
114 1 8 19 2
114 1 8 65 2
114 1 8 69 2
114 1 9 14 2
114 1 9 16 2
114 1 9 18 2
114 1 9 56 2
114 1 9 58 2
114 1 9 60 2
114 1 9 65 2
114 1 9 67 2
114 1 9 69 2
114 1 10 13 2
114 1 10 17 2
114 1 11 13 2
114 1 11 14 2
114 1 11 17 2
114 1 11 18 2
114 1 11 19 2
114 1 11 65 2
114 1 11 69 2
114 1 13 17 2
114 1 14 16 2
114 1 14 18 2
114 1 21 44 2
114 1 21 50 2
114 1 21 65 2
114 1 21 69 2
114 1 23 42 2
114 1 23 43 2
114 1 23 44 2
114 1 23 48 2
114 1 23 51 2
114 1 23 61 2
114 1 23 65 2
114 1 24 36 2
114 1 24 65 2
114 1 27 32 2
114 1 27 48 2
114 1 29 36 2
114 1 29 42 2
114 1 29 49 2
114 1 29 50 2
114 1 29 51 2
114 1 29 61 2
114 1 29 69 2
114 1 30 48 2
114 1 30 69 2
114 1 31 43 2
114 1 31 49 2
114 1 31 56 2
114 1 31 60 2
114 1 32 34 2
114 1 32 40 2
114 1 32 45 2
114 1 32 57 2
114 1 32 66 2
114 1 34 48 2
114 1 36 40 2
114 1 36 45 2
114 2 2 2 6
114 2 2 3 4
114 2 2 4 2
114 2 2 5 4
114 2 2 6 4
114 2 2 10 2
114 2 3 3 4
114 2 3 5 2
114 2 3 6 2
114 2 4 4 2
114 2 4 10 2
114 2 5 5 4
114 2 5 6 2
114 2 5 8 6
114 2 5 9 2
114 2 5 10 2
114 2 6 6 4
114 2 6 7 2
114 2 6 8 6
114 2 6 9 2
114 2 6 10 2
114 2 7 10 2
114 2 8 9 6
114 2 8 10 2
114 2 9 10 2
114 2 10 10 4
114 3 1 1 1.0
114 3 115 115 1.0
115 1 2 14 1
115 1 2 18 1
115 1 2 20 2
115 1 3 48 2
115 1 3 69 2
115 1 4 10 2
115 1 4 20 2
115 1 4 36 2
115 1 4 48 2
115 1 5 32 1
115 1 5 48 2
115 1 6 13 2
115 1 6 14 1
115 1 6 18 1
115 1 6 19 1
115 1 6 20 2
115 1 7 36 2
115 1 7 65 2
115 1 8 10 2
115 1 8 20 2
115 1 8 36 2
115 1 8 48 2
115 1 9 10 2
115 1 9 14 2
115 1 9 18 2
115 1 9 62 2
115 1 9 65 2
115 1 9 69 2
115 1 10 10 4
115 1 10 13 2
115 1 10 17 2
115 1 11 14 2
115 1 11 18 2
115 1 11 36 2
115 1 11 48 2
115 1 12 32 4
115 1 12 36 2
115 1 12 48 2
115 1 13 13 4
115 1 13 14 4
115 1 13 19 2
115 1 14 16 1
115 1 14 20 1
115 1 15 32 1
115 1 15 36 2
115 1 16 17 2
115 1 16 18 1
115 1 16 19 1
115 1 16 20 2
115 1 17 17 4
115 1 17 18 4
115 1 17 19 2
115 1 18 20 1
115 1 21 52 2
115 1 21 65 2
115 1 21 69 2
115 1 21 71 2
115 1 23 48 2
115 1 23 52 2
115 1 23 62 2
115 1 23 65 2
115 1 29 36 2
115 1 29 52 2
115 1 29 62 2
115 1 29 69 2
115 1 31 42 2
115 1 31 43 2
115 1 31 49 2
115 1 31 56 2
115 1 31 60 2
115 1 31 61 2
115 1 31 62 2
115 1 32 34 2
115 1 32 40 2
115 1 32 57 1
115 1 32 66 1
115 2 1 2 2
115 2 1 6 1
115 2 1 10 1
115 2 2 2 2
115 2 2 3 3
115 2 2 4 3
115 2 2 5 3
115 2 2 6 2
115 2 2 9 2
115 2 2 10 1
115 2 3 3 4
115 2 3 4 1
115 2 3 6 1
115 2 3 9 3
115 2 3 10 3
115 2 4 4 2
115 2 4 10 1
115 2 5 5 8
115 2 5 6 4
115 2 5 9 2
115 2 5 10 1
115 2 6 6 12
115 2 6 7 1
115 2 6 8 4
115 2 6 9 3
115 2 6 10 2
115 2 7 10 3
115 2 8 10 4
115 2 9 9 2
115 2 9 10 3
115 2 10 10 2
115 3 1 1 1.0
115 3 116 116 1.0
116 1 3 12 1
116 1 3 13 1
116 1 3 18 1
116 1 3 19 1
116 1 3 63 1
116 1 3 64 1
116 1 3 69 1
116 1 3 70 1
116 1 4 12 1
116 1 4 13 1
116 1 4 14 2
116 1 4 16 1
116 1 4 17 1
116 1 4 62 1
116 1 4 71 1
116 1 5 10 1
116 1 5 12 1
116 1 5 18 1
116 1 6 8 1
116 1 6 10 1
116 1 6 11 1
116 1 6 12 1
116 1 6 17 1
116 1 6 62 1
116 1 7 12 1
116 1 7 14 1
116 1 7 17 1
116 1 7 19 1
116 1 7 63 1
116 1 7 65 1
116 1 7 68 1
116 1 7 70 1
116 1 8 12 1
116 1 8 13 1
116 1 8 17 1
116 1 8 18 2
116 1 8 62 1
116 1 8 71 1
116 1 10 12 2
116 1 10 13 1
116 1 10 14 1
116 1 10 15 1
116 1 10 16 1
116 1 10 17 1
116 1 10 18 1
116 1 10 65 1
116 1 10 69 1
116 1 11 13 1
116 1 11 14 1
116 1 11 16 1
116 1 11 17 1
116 1 11 18 1
116 1 11 65 1
116 1 11 69 1
116 1 12 13 1
116 1 12 14 1
116 1 12 15 1
116 1 12 16 1
116 1 12 17 1
116 1 12 18 1
116 1 12 19 2
116 1 13 16 1
116 1 13 17 2
116 1 13 18 1
116 1 13 62 1
116 1 13 69 1
116 1 14 15 1
116 1 14 17 1
116 1 16 62 1
116 1 17 62 1
116 1 17 65 1
116 1 22 36 1
116 1 22 48 1
116 1 22 65 1
116 1 22 69 1
116 1 23 34 1
116 1 23 36 1
116 1 23 46 1
116 1 23 47 1
116 1 23 52 1
116 1 23 62 1
116 1 23 64 1
116 1 23 65 1
116 1 25 36 1
116 1 25 52 1
116 1 25 65 1
116 1 25 71 1
116 1 26 32 1
116 1 26 36 1
116 1 28 29 1
116 1 28 31 1
116 1 28 48 1
116 1 28 62 1
116 1 29 35 1
116 1 29 40 1
116 1 29 48 1
116 1 29 52 1
116 1 29 62 1
116 1 29 68 1
116 1 29 69 1
116 1 31 34 1
116 1 31 35 1
116 1 31 36 2
116 1 31 40 1
116 1 31 46 1
116 1 31 47 1
116 1 31 48 2
116 1 31 57 1
116 1 31 66 1
116 1 32 35 1
116 1 32 38 1
116 1 32 43 1
116 1 32 47 1
116 1 32 49 1
116 1 32 56 1
116 1 32 60 1
116 1 33 48 1
116 1 33 52 1
116 1 35 62 1
116 1 36 39 1
116 1 36 42 1
116 1 36 46 1
116 1 36 49 1
116 1 36 55 1
116 1 36 61 1
116 1 37 48 1
116 1 37 52 1
116 1 37 69 1
116 1 37 71 1
116 1 38 48 1
116 1 39 52 1
116 1 42 48 1
116 1 43 48 1
116 1 46 62 1
116 1 47 62 1
116 1 48 59 1
116 1 48 61 1
116 1 53 65 1
116 1 53 69 1
116 1 55 62 1
116 1 56 62 1
116 1 59 62 1
116 1 60 62 1
116 2 1 2 1
116 2 1 3 1
116 2 1 6 1
116 2 1 7 1
116 2 2 2 2
116 2 2 3 3
116 2 2 4 1
116 2 2 5 2
116 2 2 6 3
116 2 2 7 1
116 2 2 8 1
116 2 3 3 6
116 2 3 4 2
116 2 3 5 2
116 2 3 6 2
116 2 3 9 1
116 2 3 10 1
116 2 4 6 1
116 2 5 5 2
116 2 5 6 3
116 2 5 7 1
116 2 5 8 2
116 2 5 9 2
116 2 6 6 8
116 2 6 7 2
116 2 6 8 4
116 2 6 9 7
116 2 6 10 5
116 2 7 9 2
116 2 7 10 1
116 2 8 9 2
116 2 8 10 3
116 2 9 9 4
116 2 10 10 2
116 3 1 1 1.0
116 3 117 117 1.0
117 1 3 14 2
117 1 3 20 2
117 1 3 36 2
117 1 3 52 2
117 1 3 65 4
117 1 3 71 4
117 1 4 14 2
117 1 4 36 2
117 1 5 14 2
117 1 5 20 1
117 1 6 10 2
117 1 6 13 2
117 1 6 14 2
117 1 6 32 2
117 1 7 18 2
117 1 7 20 2
117 1 7 48 2
117 1 7 52 2
117 1 7 69 4
117 1 7 71 4
117 1 8 18 2
117 1 8 48 2
117 1 10 13 2
117 1 10 14 2
117 1 10 16 2
117 1 10 17 2
117 1 10 18 2
117 1 10 36 2
117 1 10 48 2
117 1 11 20 2
117 1 11 52 2
117 1 13 13 2
117 1 13 18 2
117 1 13 19 2
117 1 13 20 2
117 1 13 32 2
117 1 13 48 2
117 1 14 14 2
117 1 14 17 2
117 1 14 19 2
117 1 15 18 2
117 1 15 20 1
117 1 16 17 2
117 1 16 18 2
117 1 16 32 2
117 1 17 17 2
117 1 17 19 2
117 1 17 20 2
117 1 17 32 2
117 1 17 36 2
117 1 18 18 2
117 1 18 19 2
117 1 23 36 4
117 1 28 31 2
117 1 28 32 2
117 1 29 48 4
117 1 31 35 2
117 1 31 36 4
117 1 31 46 2
117 1 31 47 2
117 1 31 48 4
117 1 32 35 2
117 1 32 46 2
117 1 32 47 2
117 2 1 1 2
117 2 1 4 1
117 2 1 5 4
117 2 1 9 1
117 2 2 3 2
117 2 2 4 2
117 2 2 5 4
117 2 2 6 4
117 2 2 9 2
117 2 2 10 2
117 2 3 3 4
117 2 3 4 3
117 2 3 6 2
117 2 3 9 2
117 2 3 10 4
117 2 4 10 1
117 2 5 6 4
117 2 5 9 4
117 2 6 6 8
117 2 6 8 2
117 2 6 9 6
117 2 6 10 8
117 2 8 10 2
117 2 9 10 2
117 2 10 10 2
117 3 1 1 1.0
117 3 118 118 1.0
118 1 3 62 2
118 1 3 69 2
118 1 4 12 2
118 1 4 16 1
118 1 4 20 3
118 1 5 62 2
118 1 5 69 1
118 1 6 8 1
118 1 6 11 1
118 1 6 12 2
118 1 6 17 2
118 1 7 62 2
118 1 7 65 2
118 1 8 12 2
118 1 8 20 3
118 1 9 13 2
118 1 9 17 2
118 1 9 19 2
118 1 9 64 2
118 1 9 68 2
118 1 9 70 2
118 1 10 13 2
118 1 10 14 2
118 1 10 17 2
118 1 10 18 2
118 1 10 19 2
118 1 10 20 2
118 1 11 14 2
118 1 11 16 1
118 1 11 18 2
118 1 12 14 2
118 1 12 16 2
118 1 12 18 2
118 1 12 20 4
118 1 13 16 2
118 1 13 17 4
118 1 13 18 2
118 1 14 17 2
118 1 15 62 2
118 1 15 65 1
118 1 22 36 2
118 1 22 48 2
118 1 23 52 2
118 1 23 63 2
118 1 23 67 1
118 1 23 71 1
118 1 24 48 2
118 1 25 36 2
118 1 25 65 2
118 1 26 32 2
118 1 26 36 2
118 1 27 62 2
118 1 29 52 2
118 1 29 58 1
118 1 29 63 2
118 1 29 71 1
118 1 30 36 2
118 1 31 44 2
118 1 31 50 2
118 1 31 51 2
118 1 31 52 2
118 1 31 64 2
118 1 31 68 2
118 1 32 33 2
118 1 32 38 2
118 1 32 39 2
118 1 33 36 2
118 1 36 55 2
118 1 37 48 2
118 1 37 69 2
118 1 38 48 2
118 1 39 48 2
118 1 45 62 2
118 1 48 59 2
118 1 53 65 1
118 1 53 69 1
118 1 55 62 2
118 1 59 62 2
118 2 1 2 1
118 2 1 6 3
118 2 2 2 2
118 2 2 3 3
118 2 2 4 1
118 2 2 5 2
118 2 2 6 2
118 2 2 7 2
118 2 2 8 1
118 2 3 3 4
118 2 3 4 4
118 2 3 5 3
118 2 3 6 2
118 2 4 9 1
118 2 5 5 2
118 2 5 6 4
118 2 5 9 2
118 2 5 10 1
118 2 6 6 4
118 2 6 7 2
118 2 6 8 4
118 2 6 9 7
118 2 6 10 4
118 2 7 10 4
118 2 8 10 7
118 2 9 9 4
118 2 9 10 2
118 3 1 1 1.0
118 3 119 119 1.0
119 1 3 65 8
119 1 4 14 8
119 1 6 9 4
119 1 7 69 8
119 1 8 18 8
119 1 9 16 4
119 1 9 20 4
119 1 9 58 4
119 1 9 67 4
119 1 9 71 4
119 1 10 19 8
119 1 11 20 8
119 1 13 17 8
119 1 14 18 8
119 1 23 44 8
119 1 24 36 8
119 1 27 32 8
119 1 29 50 8
119 1 30 48 8
119 1 31 51 8
119 1 32 45 8
119 2 1 5 4
119 2 2 2 2
119 2 2 4 4
119 2 2 5 4
119 2 2 6 8
119 2 2 10 2
119 2 3 3 8
119 2 3 5 4
119 2 4 4 2
119 2 4 10 2
119 2 5 9 4
119 2 5 10 4
119 2 6 8 8
119 2 6 9 8
119 2 8 10 8
119 2 10 10 8
119 3 1 1 1.0
119 3 120 120 1.0
120 1 1 36 1
120 1 1 48 1
120 1 1 65 2
120 1 1 69 2
120 1 3 36 2
120 1 3 65 2
120 1 4 14 2
120 1 4 20 2
120 1 4 32 2
120 1 4 36 2
120 1 5 32 2
120 1 5 48 1
120 1 6 10 1
120 1 6 13 1
120 1 6 14 2
120 1 6 20 1
120 1 7 48 2
120 1 7 69 2
120 1 8 18 2
120 1 8 20 2
120 1 8 32 2
120 1 8 48 2
120 1 9 14 2
120 1 9 18 2
120 1 9 20 2
120 1 9 65 2
120 1 9 69 2
120 1 9 71 2
120 1 10 14 2
120 1 10 16 1
120 1 10 18 2
120 1 10 19 2
120 1 10 20 2
120 1 11 20 4
120 1 11 36 2
120 1 11 48 2
120 1 13 14 2
120 1 13 18 2
120 1 13 19 2
120 1 13 20 3
120 1 14 17 2
120 1 14 18 4
120 1 14 19 2
120 1 14 20 2
120 1 15 32 2
120 1 15 36 1
120 1 16 17 1
120 1 16 18 2
120 1 16 20 1
120 1 17 18 2
120 1 17 19 2
120 1 17 20 3
120 1 18 19 2
120 1 18 20 2
120 1 23 32 2
120 1 23 36 2
120 1 23 52 2
120 1 23 65 2
120 1 24 32 2
120 1 27 32 2
120 1 29 32 2
120 1 29 48 2
120 1 29 52 2
120 1 29 69 2
120 1 30 32 2
120 1 31 44 2
120 1 31 50 2
120 1 31 51 2
120 1 31 52 2
120 1 31 58 1
120 1 31 67 1
120 1 32 45 2
120 2 1 2 1
120 2 1 5 3
120 2 1 6 2
120 2 1 9 1
120 2 1 10 1
120 2 2 3 1
120 2 2 4 3
120 2 2 5 4
120 2 2 6 5
120 2 2 9 2
120 2 2 10 2
120 2 3 3 4
120 2 3 4 3
120 2 3 6 1
120 2 3 9 1
120 2 3 10 3
120 2 4 4 2
120 2 4 10 1
120 2 5 5 4
120 2 5 6 1
120 2 5 9 3
120 2 5 10 3
120 2 6 6 4
120 2 6 8 2
120 2 6 9 5
120 2 6 10 6
120 2 8 10 6
120 2 9 10 1
120 2 10 10 4
120 3 1 1 1.0
120 3 121 121 1.0
121 1 1 62 6
121 1 5 62 6
121 1 6 12 6
121 1 9 19 6
121 1 9 70 6
121 1 10 20 12
121 1 12 16 6
121 1 12 20 12
121 1 13 18 12
121 1 14 17 12
121 1 15 62 6
121 1 22 32 12
121 1 25 36 12
121 1 31 52 12
121 1 37 48 12
121 1 53 62 6
121 2 1 6 8
121 2 2 3 3
121 2 2 5 6
121 2 2 7 3
121 2 3 4 7
121 2 3 6 6
121 2 4 9 1
121 2 5 9 6
121 2 6 9 6
121 2 6 10 12
121 2 7 10 9
121 2 9 10 3
121 3 1 1 1.0
121 3 122 122 1.0
122 1 3 36 12
122 1 5 32 6
122 1 6 14 6
122 1 7 48 12
122 1 9 20 6
122 1 9 71 6
122 1 10 20 12
122 1 13 20 12
122 1 14 20 6
122 1 15 32 6
122 1 16 18 6
122 1 17 20 12
122 1 18 20 6
122 1 19 20 6
122 1 31 52 12
122 2 1 5 6
122 2 1 6 6
122 2 1 9 6
122 2 1 10 2
122 2 2 4 3
122 2 2 5 3
122 2 2 10 6
122 2 3 4 6
122 2 3 10 6
122 2 4 4 2
122 2 4 10 1
122 2 5 10 3
122 2 6 9 6
122 2 6 10 12
122 2 10 10 6
122 3 1 1 1.0
122 3 123 123 1.0
123 1 2 13 4
123 1 2 17 4
123 1 4 9 4
123 1 4 10 4
123 1 4 17 4
123 1 6 16 4
123 1 8 9 4
123 1 8 10 4
123 1 8 13 4
123 1 9 12 4
123 1 9 56 4
123 1 9 60 4
123 1 9 63 4
123 1 11 11 8
123 1 11 12 4
123 1 21 43 4
123 1 21 49 4
123 1 21 64 4
123 1 21 68 4
123 1 23 42 4
123 1 23 49 4
123 1 23 61 4
123 1 26 69 4
123 1 29 42 4
123 1 29 43 4
123 1 29 61 4
123 1 31 56 4
123 1 31 60 4
123 1 33 69 4
123 1 34 62 4
123 1 34 69 4
123 1 36 59 4
123 1 36 66 4
123 1 38 65 4
123 1 39 65 4
123 1 40 62 4
123 1 40 65 4
123 1 48 55 4
123 1 48 57 4
123 2 2 2 6
123 2 2 3 8
123 2 2 6 4
123 2 2 10 2
123 2 3 3 4
123 2 4 4 2
123 2 4 10 2
123 2 5 7 8
123 2 5 8 12
123 2 6 6 8
123 2 6 8 8
123 2 6 10 4
123 2 7 9 4
123 2 8 9 4
123 2 9 10 4
123 3 1 1 1.0
123 3 124 124 1.0
124 1 2 13 1
124 1 2 17 1
124 1 2 19 2
124 1 4 10 2
124 1 4 13 2
124 1 4 17 2
124 1 4 18 2
124 1 6 10 1
124 1 6 16 2
124 1 6 17 1
124 1 6 18 2
124 1 8 10 2
124 1 8 13 2
124 1 8 14 2
124 1 8 17 2
124 1 9 10 2
124 1 9 12 4
124 1 9 62 2
124 1 9 63 4
124 1 10 10 4
124 1 10 16 1
124 1 11 12 4
124 1 11 13 2
124 1 11 17 2
124 1 12 13 4
124 1 12 17 4
124 1 12 62 4
124 1 12 65 2
124 1 12 69 2
124 1 13 16 1
124 1 14 16 2
124 1 21 51 2
124 1 21 64 2
124 1 21 68 2
124 1 21 70 2
124 1 22 65 2
124 1 22 69 2
124 1 23 49 2
124 1 23 50 2
124 1 23 62 2
124 1 23 64 2
124 1 24 62 2
124 1 25 48 2
124 1 25 69 2
124 1 26 48 2
124 1 26 62 2
124 1 27 48 2
124 1 29 43 2
124 1 29 44 2
124 1 29 62 2
124 1 29 68 2
124 1 30 62 2
124 1 31 42 2
124 1 31 56 2
124 1 31 58 1
124 1 31 60 2
124 1 31 61 2
124 1 31 62 2
124 1 31 67 1
124 1 32 55 2
124 1 32 59 2
124 1 33 48 2
124 1 33 69 2
124 1 34 62 2
124 1 36 37 2
124 1 36 38 2
124 1 36 39 2
124 1 36 45 2
124 1 36 53 1
124 1 36 59 2
124 1 36 66 1
124 1 37 65 2
124 1 38 62 2
124 1 39 65 2
124 1 40 62 2
124 1 48 53 1
124 1 48 55 2
124 1 48 57 1
124 2 2 2 6
124 2 2 3 7
124 2 2 6 3
124 2 3 3 4
124 2 3 4 1
124 2 3 5 1
124 2 3 6 3
124 2 4 4 2
124 2 4 10 1
124 2 5 6 3
124 2 5 7 7
124 2 5 8 4
124 2 5 10 1
124 2 6 6 12
124 2 6 8 6
124 2 6 9 1
124 2 6 10 4
124 2 7 9 5
124 2 8 9 4
124 2 8 10 2
124 2 9 9 2
124 2 9 10 4
124 3 1 1 1.0
124 3 125 125 1.0
125 1 2 19 4
125 1 6 18 8
125 1 10 10 16
125 1 12 13 16
125 1 12 17 16
125 1 12 62 16
125 1 14 16 8
125 1 21 70 8
125 1 22 62 16
125 1 25 48 16
125 1 31 62 16
125 1 32 53 8
125 1 36 37 16
125 2 2 2 8
125 2 2 3 4
125 2 3 3 8
125 2 3 6 8
125 2 4 4 4
125 2 5 7 8
125 2 5 10 4
125 2 6 6 32
125 2 7 9 12
125 2 9 10 8
125 3 1 1 1.0
125 3 126 126 1.0
126 1 2 20 4
126 1 3 48 16
126 1 6 20 8
126 1 7 36 16
126 1 10 10 16
126 1 12 32 16
126 1 13 14 16
126 1 16 20 8
126 1 17 18 16
126 1 19 19 8
126 1 20 20 4
126 1 21 71 8
126 1 31 62 16
126 2 1 2 4
126 2 1 10 4
126 2 2 4 4
126 2 2 9 8
126 2 3 3 8
126 2 3 10 8
126 2 4 4 4
126 2 5 5 16
126 2 6 6 32
126 2 7 10 4
126 2 9 10 8
126 3 1 1 1.0
126 3 127 127 1.0
127 1 5 15 18
127 1 12 12 72
127 1 41 62 72
127 1 52 54 36
127 2 1 1 2
127 2 1 4 6
127 2 3 3 18
127 2 6 7 36
127 2 9 10 18
127 3 1 1 1.0
127 3 128 128 1.0
128 1 5 16 3
128 1 5 17 6
128 1 6 15 3
128 1 9 62 12
128 1 10 19 6
128 1 12 12 24
128 1 12 14 12
128 1 12 18 12
128 1 13 15 6
128 1 22 52 12
128 1 25 62 12
128 1 31 70 6
128 1 32 41 12
128 1 36 54 6
128 1 37 62 12
128 1 41 62 12
128 1 48 54 6
128 1 52 53 6
128 2 1 2 1
128 2 1 3 3
128 2 2 4 1
128 2 2 6 6
128 2 3 3 12
128 2 3 4 3
128 2 4 5 2
128 2 5 6 6
128 2 6 7 18
128 2 6 9 6
128 2 7 10 6
128 2 9 9 6
128 2 9 10 6
128 2 10 10 6
128 3 1 1 1.0
128 3 129 129 1.0
129 1 2 32 6
129 1 2 52 6
129 1 5 18 6
129 1 5 19 3
129 1 9 32 12
129 1 9 62 12
129 1 12 14 12
129 1 12 18 12
129 1 14 14 12
129 1 14 15 6
129 1 14 19 6
129 1 15 19 3
129 1 18 18 12
129 1 18 19 6
129 1 21 52 12
129 1 21 62 12
129 1 32 41 12
129 1 32 54 6
129 2 1 2 3
129 2 1 3 1
129 2 2 6 6
129 2 2 9 3
129 2 2 10 6
129 2 3 3 6
129 2 3 4 6
129 2 4 6 2
129 2 4 9 1
129 2 5 6 12
129 2 5 9 6
129 2 6 7 6
129 2 7 10 6
129 2 9 10 3
129 2 10 10 12
129 3 1 1 1.0
129 3 130 130 1.0
130 1 1 52 18
130 1 5 20 9
130 1 9 32 36
130 1 14 14 36
130 1 15 20 9
130 1 18 18 36
130 1 19 20 18
130 2 1 1 6
130 2 1 4 1
130 2 1 9 9
130 2 2 10 18
130 2 3 4 9
130 2 4 10 3
130 2 5 6 18
130 2 10 10 18
130 3 1 1 1.0
130 3 131 131 1.0
131 1 4 17 2
131 1 4 18 2
131 1 4 19 2
131 1 4 62 2
131 1 4 69 2
131 1 6 16 2
131 1 6 17 2
131 1 6 18 2
131 1 8 13 2
131 1 8 14 2
131 1 8 19 2
131 1 8 62 2
131 1 8 65 2
131 1 10 12 4
131 1 10 13 2
131 1 10 14 2
131 1 10 17 2
131 1 10 18 2
131 1 11 12 2
131 1 11 13 2
131 1 11 17 2
131 1 11 62 4
131 1 12 12 4
131 1 12 13 2
131 1 12 14 4
131 1 12 17 2
131 1 12 18 4
131 1 12 19 2
131 1 13 16 2
131 1 13 17 2
131 1 14 16 2
131 1 14 18 2
131 1 22 36 2
131 1 22 48 2
131 1 22 65 2
131 1 22 69 2
131 1 23 48 2
131 1 23 62 2
131 1 23 68 2
131 1 23 69 2
131 1 23 70 2
131 1 25 32 2
131 1 25 48 2
131 1 25 62 2
131 1 25 69 2
131 1 26 48 2
131 1 26 62 2
131 1 29 36 2
131 1 29 62 2
131 1 29 64 2
131 1 29 65 2
131 1 29 70 2
131 1 31 63 4
131 1 31 64 2
131 1 31 65 2
131 1 31 68 2
131 1 31 69 2
131 1 32 33 2
131 1 32 37 2
131 1 32 39 2
131 1 32 55 2
131 1 32 59 2
131 1 33 62 2
131 1 36 37 2
131 1 36 38 2
131 1 36 53 2
131 1 36 59 2
131 1 37 62 2
131 1 37 65 2
131 1 38 62 2
131 1 39 62 2
131 1 48 53 2
131 1 48 55 2
131 2 2 2 6
131 2 2 3 4
131 2 2 6 4
131 2 3 3 8
131 2 3 4 2
131 2 3 5 2
131 2 3 6 2
131 2 4 4 2
131 2 5 6 6
131 2 5 7 2
131 2 5 8 2
131 2 5 10 2
131 2 6 6 12
131 2 6 7 6
131 2 6 8 2
131 2 6 9 2
131 2 6 10 2
131 2 7 9 2
131 2 7 10 2
131 2 8 9 6
131 2 8 10 2
131 2 9 9 4
131 2 9 10 4
131 3 1 1 1.0
131 3 132 132 1.0
132 1 2 36 2
132 1 2 48 2
132 1 3 32 2
132 1 3 48 2
132 1 3 62 2
132 1 3 69 2
132 1 4 18 2
132 1 4 20 2
132 1 4 32 2
132 1 4 48 2
132 1 6 18 2
132 1 6 19 2
132 1 6 20 1
132 1 7 32 2
132 1 7 36 2
132 1 7 62 2
132 1 7 65 2
132 1 8 14 2
132 1 8 20 2
132 1 8 32 2
132 1 8 36 2
132 1 10 12 2
132 1 10 13 2
132 1 10 14 2
132 1 10 17 2
132 1 10 18 2
132 1 11 14 2
132 1 11 18 2
132 1 11 32 4
132 1 12 14 2
132 1 12 18 2
132 1 12 20 2
132 1 13 13 2
132 1 13 14 2
132 1 13 18 2
132 1 13 19 2
132 1 14 14 6
132 1 14 16 2
132 1 14 17 2
132 1 14 19 2
132 1 14 20 2
132 1 16 19 2
132 1 16 20 1
132 1 17 17 2
132 1 17 18 2
132 1 17 19 2
132 1 18 18 6
132 1 18 19 2
132 1 18 20 2
132 1 21 36 2
132 1 21 48 2
132 1 21 65 2
132 1 21 69 2
132 1 23 48 2
132 1 23 62 2
132 1 23 69 2
132 1 23 71 2
132 1 26 32 2
132 1 29 36 2
132 1 29 62 2
132 1 29 65 2
132 1 29 71 2
132 1 31 63 2
132 1 31 64 2
132 1 31 65 2
132 1 31 68 2
132 1 31 69 2
132 1 32 33 2
132 1 32 38 2
132 1 32 39 2
132 1 32 55 2
132 1 32 59 2
132 2 1 2 1
132 2 1 6 2
132 2 1 10 1
132 2 2 2 4
132 2 2 3 2
132 2 2 4 1
132 2 2 5 2
132 2 2 6 2
132 2 2 9 2
132 2 2 10 4
132 2 3 3 4
132 2 3 4 4
132 2 3 6 2
132 2 3 9 2
132 2 3 10 1
132 2 4 4 2
132 2 5 5 4
132 2 5 6 8
132 2 5 9 2
132 2 5 10 2
132 2 6 6 8
132 2 6 7 2
132 2 6 8 2
132 2 6 9 2
132 2 6 10 2
132 2 7 10 2
132 2 8 10 6
132 2 9 9 4
132 2 9 10 3
132 3 1 1 1.0
132 3 133 133 1.0
133 1 2 65 2
133 1 2 69 2
133 1 4 13 2
133 1 4 14 2
133 1 4 18 2
133 1 4 19 2
133 1 4 62 2
133 1 4 65 2
133 1 6 10 2
133 1 6 18 2
133 1 8 14 2
133 1 8 17 2
133 1 8 18 2
133 1 8 19 2
133 1 8 62 2
133 1 8 69 2
133 1 9 12 2
133 1 9 14 2
133 1 9 18 2
133 1 9 63 2
133 1 9 65 2
133 1 9 69 2
133 1 10 14 2
133 1 10 16 2
133 1 10 18 2
133 1 11 14 2
133 1 11 18 2
133 1 11 19 4
133 1 11 65 2
133 1 11 69 2
133 1 12 13 2
133 1 12 17 2
133 1 12 19 2
133 1 13 18 4
133 1 14 16 2
133 1 14 17 4
133 1 14 18 4
133 1 21 36 2
133 1 21 48 2
133 1 21 65 2
133 1 21 69 2
133 1 23 32 2
133 1 23 36 2
133 1 23 50 2
133 1 23 51 2
133 1 23 64 2
133 1 23 65 2
133 1 24 32 2
133 1 24 62 2
133 1 26 32 2
133 1 27 32 2
133 1 27 48 2
133 1 29 32 2
133 1 29 44 2
133 1 29 48 2
133 1 29 51 2
133 1 29 68 2
133 1 29 69 2
133 1 30 32 2
133 1 30 62 2
133 1 31 44 2
133 1 31 50 2
133 1 31 58 2
133 1 31 67 2
133 1 32 38 2
133 1 32 45 2
133 1 32 55 2
133 1 32 59 2
133 1 33 48 2
133 1 36 39 2
133 1 36 45 2
133 2 2 2 4
133 2 2 3 4
133 2 2 4 1
133 2 2 5 5
133 2 2 6 6
133 2 3 3 4
133 2 3 4 2
133 2 3 6 4
133 2 4 4 2
133 2 4 10 1
133 2 5 5 4
133 2 5 6 2
133 2 5 7 2
133 2 5 8 2
133 2 5 9 2
133 2 5 10 3
133 2 6 6 4
133 2 6 8 4
133 2 6 9 2
133 2 6 10 6
133 2 7 9 2
133 2 8 9 6
133 2 8 10 4
133 2 9 10 2
133 2 10 10 2
133 3 1 1 1.0
133 3 134 134 1.0
134 1 2 62 4
134 1 2 65 2
134 1 2 69 2
134 1 4 19 2
134 1 4 62 4
134 1 6 18 4
134 1 8 19 2
134 1 8 62 4
134 1 10 14 4
134 1 10 18 4
134 1 11 19 2
134 1 11 62 4
134 1 12 13 4
134 1 12 14 4
134 1 12 17 4
134 1 12 18 4
134 1 12 19 8
134 1 13 18 4
134 1 14 16 4
134 1 14 17 4
134 1 14 18 12
134 1 21 32 4
134 1 21 36 4
134 1 21 48 4
134 1 21 62 4
134 1 22 32 4
134 1 22 62 4
134 1 23 32 4
134 1 23 70 2
134 1 25 32 4
134 1 25 48 4
134 1 29 32 4
134 1 29 70 2
134 1 31 65 4
134 1 31 69 4
134 1 32 37 4
134 1 32 53 4
134 1 36 37 4
134 2 2 2 4
134 2 2 3 2
134 2 2 5 2
134 2 2 6 10
134 2 3 3 8
134 2 3 4 2
134 2 3 6 4
134 2 4 4 4
134 2 5 6 4
134 2 5 7 2
134 2 5 9 2
134 2 5 10 8
134 2 6 6 8
134 2 6 7 2
134 2 6 10 4
134 2 7 9 6
134 2 7 10 2
134 2 8 9 4
134 2 9 10 4
134 3 1 1 1.0
134 3 135 135 1.0
135 1 1 36 4
135 1 1 48 4
135 1 1 65 2
135 1 1 69 2
135 1 3 32 4
135 1 3 48 4
135 1 4 20 2
135 1 4 32 4
135 1 6 20 4
135 1 7 32 4
135 1 7 36 4
135 1 8 20 2
135 1 8 32 4
135 1 10 14 4
135 1 10 18 4
135 1 11 20 2
135 1 11 32 4
135 1 13 14 4
135 1 13 20 4
135 1 14 14 8
135 1 14 18 4
135 1 14 19 4
135 1 14 20 4
135 1 16 20 4
135 1 17 18 4
135 1 17 20 4
135 1 18 18 8
135 1 18 19 4
135 1 18 20 4
135 1 19 19 4
135 1 19 20 2
135 1 20 20 4
135 1 23 32 4
135 1 23 71 2
135 1 29 32 4
135 1 29 71 2
135 1 31 65 4
135 1 31 69 4
135 2 1 2 2
135 2 1 5 2
135 2 1 6 2
135 2 1 9 2
135 2 1 10 4
135 2 2 4 2
135 2 2 6 4
135 2 2 9 4
135 2 2 10 6
135 2 3 3 4
135 2 3 4 4
135 2 3 10 4
135 2 4 4 4
135 2 5 5 4
135 2 5 6 6
135 2 5 9 2
135 2 5 10 4
135 2 6 6 8
135 2 6 10 4
135 2 8 10 4
135 2 9 10 4
135 3 1 1 1.0
135 3 136 136 1.0
136 1 3 62 8
136 1 6 16 2
136 1 6 17 4
136 1 7 62 8
136 1 10 19 8
136 1 10 20 4
136 1 12 12 8
136 1 12 14 8
136 1 12 18 8
136 1 12 20 8
136 1 13 16 4
136 1 13 17 8
136 1 14 18 8
136 1 22 36 8
136 1 22 48 8
136 1 25 32 8
136 1 25 62 8
136 1 31 70 8
136 1 31 71 4
136 1 32 37 8
136 1 36 53 4
136 1 37 62 8
136 1 48 53 4
136 2 1 6 4
136 2 2 2 2
136 2 2 3 2
136 2 2 6 8
136 2 3 3 8
136 2 3 4 4
136 2 3 5 4
136 2 4 4 2
136 2 5 6 4
136 2 5 10 4
136 2 6 7 8
136 2 6 9 8
136 2 6 10 4
136 2 7 10 8
136 2 9 9 8
136 2 9 10 2
136 3 1 1 1.0
136 3 137 137 1.0
137 1 1 32 2
137 1 1 62 4
137 1 2 32 4
137 1 2 36 2
137 1 2 48 2
137 1 3 32 4
137 1 3 62 4
137 1 6 18 2
137 1 6 19 1
137 1 7 32 4
137 1 7 62 4
137 1 10 19 2
137 1 10 20 4
137 1 12 14 4
137 1 12 18 4
137 1 12 20 8
137 1 13 18 4
137 1 13 19 2
137 1 14 14 4
137 1 14 16 2
137 1 14 17 4
137 1 14 18 8
137 1 14 19 4
137 1 14 20 6
137 1 16 19 1
137 1 17 19 2
137 1 18 18 4
137 1 18 19 4
137 1 18 20 6
137 1 21 32 4
137 1 21 36 4
137 1 21 48 4
137 1 21 62 4
137 1 22 32 4
137 1 25 32 4
137 1 31 70 2
137 1 31 71 4
137 1 32 37 4
137 1 32 53 2
137 2 1 6 6
137 2 1 10 2
137 2 2 2 2
137 2 2 3 1
137 2 2 5 2
137 2 2 6 6
137 2 2 9 2
137 2 2 10 5
137 2 3 3 4
137 2 3 4 5
137 2 3 6 2
137 2 3 9 1
137 2 4 4 4
137 2 5 6 4
137 2 5 9 4
137 2 5 10 8
137 2 6 7 2
137 2 6 9 2
137 2 6 10 4
137 2 7 10 6
137 2 9 9 2
137 2 9 10 2
137 3 1 1 1.0
137 3 138 138 1.0
138 1 1 36 6
138 1 1 48 6
138 1 3 32 12
138 1 6 20 3
138 1 7 32 12
138 1 10 20 6
138 1 13 20 6
138 1 14 14 12
138 1 14 20 12
138 1 16 20 3
138 1 17 20 6
138 1 18 18 12
138 1 18 20 12
138 1 19 20 12
138 1 20 20 12
138 1 31 71 6
138 2 1 2 1
138 2 1 5 2
138 2 1 6 6
138 2 1 9 6
138 2 1 10 9
138 2 2 4 1
138 2 2 10 12
138 2 3 4 6
138 2 3 10 3
138 2 4 4 6
138 2 5 6 6
138 2 5 10 6
138 2 6 10 6
138 2 9 10 3
138 3 1 1 1.0
138 3 139 139 1.0
139 1 2 62 24
139 1 12 19 24
139 1 14 18 48
139 1 21 32 48
139 2 2 6 24
139 2 3 3 12
139 2 4 4 8
139 2 5 10 24
139 2 7 9 12
139 3 1 1 1.0
139 3 140 140 1.0
140 1 1 32 16
140 1 1 62 8
140 1 2 32 8
140 1 12 20 8
140 1 14 18 16
140 1 14 19 8
140 1 14 20 16
140 1 18 19 8
140 1 18 20 16
140 1 19 19 4
140 1 20 20 8
140 1 21 32 16
140 2 1 6 8
140 2 1 10 8
140 2 2 6 8
140 2 2 9 4
140 2 2 10 8
140 2 3 3 4
140 2 3 4 4
140 2 4 4 8
140 2 5 9 4
140 2 5 10 16
140 2 7 10 4
140 3 1 1 1.0
140 3 141 141 1.0
141 1 1 32 24
141 1 14 20 24
141 1 18 20 24
141 1 19 20 12
141 1 20 20 48
141 2 1 6 8
141 2 1 9 4
141 2 1 10 24
141 2 2 10 12
141 2 3 4 4
141 2 4 4 12
141 2 5 10 12
141 3 1 1 1.0
141 3 142 142 1.0
142 1 20 20 180
142 2 1 10 60
142 2 4 4 20
142 3 1 1 1.0
142 3 143 143 1.0
143 1 1 21 24
143 1 2 21 16
143 1 2 22 8
143 1 2 25 8
143 1 2 37 8
143 1 2 53 4
143 1 3 21 16
143 1 7 21 16
143 1 21 21 16
143 1 70 70 4
143 1 71 71 8
143 2 1 5 16
143 2 2 5 20
143 2 2 6 8
143 2 2 7 12
143 2 2 9 4
143 2 3 7 4
143 2 5 5 8
143 2 7 7 4
143 3 1 1 1.0
143 3 144 144 1.0
144 1 2 21 24
144 1 2 41 24
144 1 2 54 12
144 1 9 21 48
144 1 21 21 48
144 2 2 5 24
144 2 2 7 12
144 2 2 10 12
144 2 4 7 4
144 2 5 5 24
144 2 7 7 12
144 3 1 1 1.0
144 3 145 145 1.0
145 1 1 22 24
145 1 5 25 24
145 1 15 37 24
145 1 20 70 12
145 1 52 52 48
145 1 53 53 12
145 2 1 6 24
145 2 1 7 12
145 2 2 10 12
145 2 3 5 12
145 2 4 7 4
145 2 9 9 12
145 3 1 1 1.0
145 3 146 146 1.0
146 1 1 21 4
146 1 1 22 6
146 1 1 23 4
146 1 1 25 2
146 1 1 29 4
146 1 1 37 2
146 1 1 53 2
146 1 2 21 4
146 1 2 22 4
146 1 2 24 2
146 1 2 27 2
146 1 2 30 2
146 1 2 45 2
146 1 3 23 4
146 1 3 25 4
146 1 4 21 4
146 1 4 25 4
146 1 5 21 4
146 1 5 37 2
146 1 7 29 4
146 1 7 37 4
146 1 8 21 4
146 1 8 37 4
146 1 11 25 4
146 1 11 37 4
146 1 15 21 4
146 1 15 25 2
146 1 21 22 4
146 1 21 53 4
146 1 22 53 2
146 1 44 70 2
146 1 50 70 2
146 1 51 70 2
146 1 52 65 4
146 1 52 69 4
146 1 52 71 4
146 1 58 70 1
146 1 65 65 4
146 1 67 70 1
146 1 69 69 4
146 2 1 5 6
146 2 1 6 6
146 2 1 7 2
146 2 1 9 2
146 2 2 4 1
146 2 2 5 9
146 2 2 6 6
146 2 2 7 6
146 2 2 8 6
146 2 2 10 2
146 2 3 5 6
146 2 3 7 3
146 2 5 6 4
146 2 5 7 1
146 2 5 9 4
146 2 6 9 2
146 2 7 8 2
146 2 7 9 1
146 2 7 10 1
146 3 1 1 1.0
146 3 147 147 1.0
147 1 1 22 8
147 1 1 31 8
147 1 1 41 4
147 1 1 54 4
147 1 2 22 4
147 1 2 32 4
147 1 5 25 8
147 1 5 41 4
147 1 6 25 4
147 1 10 21 8
147 1 13 25 8
147 1 14 70 4
147 1 15 37 8
147 1 15 41 4
147 1 16 37 4
147 1 17 37 8
147 1 18 70 4
147 1 19 70 2
147 1 21 22 8
147 1 36 52 8
147 1 48 52 8
147 1 52 52 8
147 1 53 53 8
147 1 53 54 2
147 2 1 6 8
147 2 1 7 4
147 2 1 10 4
147 2 2 6 8
147 2 2 7 6
147 2 2 9 2
147 2 2 10 4
147 2 3 5 8
147 2 3 7 4
147 2 4 5 2
147 2 4 7 2
147 2 5 6 8
147 2 5 7 2
147 2 7 10 2
147 2 9 9 8
147 2 9 10 2
147 3 1 1 1.0
147 3 148 148 1.0
148 1 1 21 4
148 1 1 53 2
148 1 2 21 4
148 1 2 22 4
148 1 2 25 4
148 1 2 26 2
148 1 2 33 2
148 1 2 37 4
148 1 2 38 2
148 1 2 39 2
148 1 2 53 4
148 1 2 55 2
148 1 2 59 2
148 1 3 21 8
148 1 3 29 4
148 1 3 37 4
148 1 4 21 4
148 1 4 37 4
148 1 7 21 8
148 1 7 23 4
148 1 7 25 4
148 1 8 21 4
148 1 8 25 4
148 1 11 21 8
148 1 21 21 12
148 1 21 22 4
148 1 21 23 4
148 1 21 29 4
148 1 22 22 4
148 1 63 70 2
148 1 64 70 2
148 1 65 69 4
148 1 65 71 4
148 1 68 70 2
148 1 69 71 4
148 2 1 5 6
148 2 1 9 2
148 2 2 5 12
148 2 2 6 6
148 2 2 7 6
148 2 2 8 6
148 2 2 9 6
148 2 3 5 2
148 2 3 7 6
148 2 5 5 12
148 2 5 6 4
148 2 6 6 4
148 2 6 7 2
148 2 7 7 4
148 2 7 8 2
148 3 1 1 1.0
148 3 149 149 1.0
149 1 1 21 2
149 1 1 53 4
149 1 2 22 4
149 1 2 34 2
149 1 2 40 2
149 1 2 53 2
149 1 2 57 1
149 1 2 66 1
149 1 3 29 4
149 1 3 37 4
149 1 4 25 4
149 1 4 37 4
149 1 5 21 2
149 1 5 37 4
149 1 7 23 4
149 1 7 25 4
149 1 8 25 4
149 1 8 37 4
149 1 11 25 4
149 1 11 37 4
149 1 12 21 8
149 1 12 25 4
149 1 12 37 4
149 1 15 21 2
149 1 15 25 4
149 1 21 22 8
149 1 21 53 2
149 1 22 22 8
149 1 22 53 4
149 1 23 23 4
149 1 29 29 4
149 1 42 70 2
149 1 43 70 2
149 1 49 70 2
149 1 52 62 4
149 1 52 65 4
149 1 52 69 4
149 1 56 70 2
149 1 60 70 2
149 1 61 70 2
149 1 62 65 4
149 1 62 69 4
149 1 62 71 4
149 2 1 5 4
149 2 1 9 4
149 2 2 4 1
149 2 2 5 2
149 2 2 6 4
149 2 2 7 7
149 2 2 8 4
149 2 2 9 3
149 2 2 10 1
149 2 3 5 6
149 2 3 7 7
149 2 5 6 8
149 2 5 9 2
149 2 6 6 8
149 2 6 7 2
149 2 6 9 4
149 2 7 7 2
149 2 7 8 4
149 2 7 10 2
149 3 1 1 1.0
149 3 150 150 1.0
150 1 1 22 2
150 1 1 54 4
150 1 2 22 4
150 1 2 36 2
150 1 2 48 2
150 1 3 31 4
150 1 3 41 4
150 1 5 25 2
150 1 5 41 4
150 1 6 25 4
150 1 6 70 1
150 1 7 31 4
150 1 7 41 4
150 1 10 25 4
150 1 10 37 4
150 1 10 70 2
150 1 13 25 4
150 1 13 41 4
150 1 13 70 2
150 1 14 21 4
150 1 14 25 4
150 1 15 37 2
150 1 15 41 4
150 1 16 37 4
150 1 16 70 1
150 1 17 37 4
150 1 17 41 4
150 1 17 70 2
150 1 18 21 4
150 1 18 37 4
150 1 19 25 2
150 1 19 37 2
150 1 21 22 4
150 1 21 54 4
150 1 22 22 8
150 1 22 53 2
150 1 31 70 2
150 1 32 52 4
150 1 32 71 4
150 1 36 36 4
150 1 36 52 4
150 1 48 48 4
150 1 48 52 4
150 1 53 53 4
150 1 53 54 4
150 2 1 6 2
150 2 1 7 2
150 2 1 10 4
150 2 2 2 2
150 2 2 5 2
150 2 2 6 6
150 2 2 7 5
150 2 2 9 2
150 2 2 10 1
150 2 3 5 4
150 2 3 7 9
150 2 4 5 4
150 2 4 7 1
150 2 5 6 4
150 2 5 10 4
150 2 6 6 8
150 2 6 7 4
150 2 6 9 2
150 2 7 9 1
150 2 7 10 2
150 2 9 9 4
150 2 9 10 4
150 3 1 1 1.0
150 3 151 151 1.0
151 1 2 21 4
151 1 2 22 2
151 1 2 25 2
151 1 2 37 2
151 1 2 41 4
151 1 2 42 2
151 1 2 43 2
151 1 2 49 2
151 1 2 53 2
151 1 2 54 4
151 1 2 56 2
151 1 2 60 2
151 1 2 61 2
151 1 4 21 4
151 1 4 41 4
151 1 6 37 2
151 1 8 21 4
151 1 8 41 4
151 1 9 21 8
151 1 9 23 4
151 1 9 25 4
151 1 9 29 4
151 1 9 37 4
151 1 10 21 4
151 1 11 25 4
151 1 11 37 4
151 1 13 21 4
151 1 16 25 2
151 1 17 21 4
151 1 21 21 8
151 1 21 22 8
151 1 21 23 4
151 1 21 29 4
151 1 21 31 4
151 1 21 53 4
151 1 22 54 2
151 1 34 70 2
151 1 36 69 4
151 1 40 70 2
151 1 48 65 4
151 1 57 70 1
151 1 65 65 4
151 1 66 70 1
151 1 69 69 4
151 2 2 3 1
151 2 2 5 10
151 2 2 6 4
151 2 2 7 7
151 2 2 8 4
151 2 2 9 2
151 2 2 10 6
151 2 3 5 4
151 2 3 7 2
151 2 4 7 3
151 2 5 5 8
151 2 5 6 8
151 2 5 9 4
151 2 6 10 2
151 2 7 7 6
151 2 7 8 4
151 2 7 9 1
151 2 7 10 1
151 3 1 1 1.0
151 3 152 152 1.0
152 1 1 22 4
152 1 1 54 2
152 1 2 21 4
152 1 2 22 4
152 1 2 28 2
152 1 2 35 2
152 1 2 46 2
152 1 2 47 2
152 1 3 23 4
152 1 3 25 4
152 1 3 31 4
152 1 3 41 4
152 1 4 25 4
152 1 6 21 4
152 1 7 29 4
152 1 7 31 4
152 1 7 37 4
152 1 7 41 4
152 1 8 37 4
152 1 10 25 4
152 1 10 37 4
152 1 11 41 4
152 1 13 21 4
152 1 13 37 4
152 1 16 21 4
152 1 17 21 4
152 1 17 25 4
152 1 21 21 4
152 1 21 53 4
152 1 21 54 4
152 1 22 22 4
152 1 22 53 4
152 1 28 70 2
152 1 35 70 2
152 1 36 65 4
152 1 36 71 4
152 1 46 70 2
152 1 47 70 2
152 1 48 69 4
152 1 48 71 4
152 2 1 6 4
152 2 1 7 2
152 2 1 10 2
152 2 2 3 2
152 2 2 5 8
152 2 2 6 8
152 2 2 7 4
152 2 2 8 2
152 2 2 9 2
152 2 3 5 4
152 2 3 7 6
152 2 4 5 2
152 2 5 5 4
152 2 5 9 4
152 2 5 10 4
152 2 6 6 4
152 2 6 7 4
152 2 6 9 4
152 2 7 8 2
152 2 7 9 2
152 3 1 1 1.0
152 3 153 153 1.0
153 1 2 21 2
153 1 2 22 4
153 1 2 44 2
153 1 2 50 2
153 1 2 51 2
153 1 2 54 2
153 1 2 58 1
153 1 2 67 1
153 1 4 25 4
153 1 4 41 4
153 1 6 21 2
153 1 8 37 4
153 1 8 41 4
153 1 9 23 4
153 1 9 25 4
153 1 9 29 4
153 1 9 31 4
153 1 9 37 4
153 1 9 41 4
153 1 10 41 4
153 1 11 41 8
153 1 13 37 4
153 1 14 21 4
153 1 14 37 4
153 1 16 21 2
153 1 17 25 4
153 1 18 21 4
153 1 18 25 4
153 1 19 21 4
153 1 21 22 4
153 1 21 53 4
153 1 21 54 6
153 1 22 53 4
153 1 22 54 4
153 1 23 23 4
153 1 24 70 2
153 1 27 70 2
153 1 29 29 4
153 1 30 70 2
153 1 32 65 4
153 1 32 69 4
153 1 36 65 4
153 1 45 70 2
153 1 48 69 4
153 2 2 2 4
153 2 2 3 1
153 2 2 5 5
153 2 2 6 4
153 2 2 7 6
153 2 2 8 2
153 2 2 9 1
153 2 2 10 3
153 2 3 5 4
153 2 3 7 4
153 2 4 5 2
153 2 4 7 3
153 2 5 6 4
153 2 5 7 1
153 2 5 9 4
153 2 5 10 6
153 2 6 7 2
153 2 6 9 4
153 2 6 10 4
153 2 7 8 6
153 2 7 10 2
153 3 1 1 1.0
153 3 154 154 1.0
154 1 2 22 6
154 1 2 52 6
154 1 5 70 3
154 1 6 25 6
154 1 9 31 12
154 1 9 41 12
154 1 10 41 12
154 1 13 41 12
154 1 15 70 3
154 1 16 37 6
154 1 17 41 12
154 1 20 21 12
154 1 20 25 6
154 1 20 37 6
154 1 21 54 12
154 1 22 54 6
154 1 36 36 12
154 1 48 48 12
154 1 53 54 6
154 2 1 2 3
154 2 1 7 1
154 2 2 6 6
154 2 2 7 6
154 2 2 9 3
154 2 3 7 9
154 2 4 5 6
154 2 4 7 3
154 2 5 10 12
154 2 6 7 6
154 2 6 10 6
154 2 7 10 3
154 2 9 10 6
154 3 1 1 1.0
154 3 155 155 1.0
155 1 2 41 8
155 1 2 54 8
155 1 2 62 8
155 1 6 41 8
155 1 10 21 16
155 1 12 70 8
155 1 13 25 16
155 1 16 41 8
155 1 17 37 16
155 1 21 22 16
155 1 21 31 16
155 1 36 48 16
155 1 53 53 8
155 1 54 54 4
155 2 2 6 8
155 2 2 7 8
155 2 2 10 8
155 2 3 5 8
155 2 3 7 4
155 2 4 7 4
155 2 5 6 16
155 2 7 7 8
155 2 7 9 4
155 2 9 9 8
155 2 10 10 4
155 3 1 1 1.0
155 3 156 156 1.0
156 1 1 53 6
156 1 5 37 12
156 1 12 25 24
156 1 12 37 24
156 1 15 25 12
156 1 22 22 24
156 1 22 53 12
156 1 41 70 12
156 1 52 62 24
156 1 54 70 6
156 1 62 62 24
156 2 1 5 2
156 2 1 9 6
156 2 2 4 2
156 2 2 7 6
156 2 3 5 6
156 2 3 7 12
156 2 6 6 24
156 2 6 9 12
156 2 7 7 12
156 2 7 10 6
156 3 1 1 1.0
156 3 157 157 1.0
157 1 1 54 6
157 1 5 41 12
157 1 9 70 12
157 1 14 25 24
157 1 15 41 12
157 1 18 37 24
157 1 19 41 12
157 1 22 22 24
157 1 32 52 24
157 1 53 54 12
157 2 1 7 2
157 2 1 10 6
157 2 2 5 6
157 2 2 7 6
157 2 3 7 12
157 2 4 5 6
157 2 4 7 2
157 2 6 6 24
157 2 7 10 6
157 2 9 10 12
157 3 1 1 1.0
157 3 158 158 1.0
158 1 2 53 4
158 1 2 54 2
158 1 2 63 2
158 1 2 64 2
158 1 2 68 2
158 1 4 37 4
158 1 4 41 4
158 1 6 37 4
158 1 8 25 4
158 1 8 41 4
158 1 10 25 4
158 1 10 37 4
158 1 11 25 4
158 1 11 37 4
158 1 12 21 4
158 1 12 25 4
158 1 12 37 4
158 1 12 41 4
158 1 13 21 4
158 1 13 37 4
158 1 16 25 4
158 1 17 21 4
158 1 17 25 4
158 1 21 21 4
158 1 21 22 4
158 1 21 53 4
158 1 22 22 12
158 1 22 53 4
158 1 22 54 4
158 1 23 29 4
158 1 23 31 4
158 1 26 70 2
158 1 29 31 4
158 1 33 70 2
158 1 36 62 4
158 1 36 69 4
158 1 38 70 2
158 1 39 70 2
158 1 48 62 4
158 1 48 65 4
158 1 55 70 2
158 1 59 70 2
158 1 62 65 4
158 1 62 69 4
158 2 2 3 2
158 2 2 5 4
158 2 2 6 2
158 2 2 7 4
158 2 2 8 2
158 2 2 9 4
158 2 2 10 2
158 2 3 5 4
158 2 3 7 8
158 2 4 7 2
158 2 5 5 4
158 2 5 6 4
158 2 5 9 4
158 2 6 6 12
158 2 6 7 2
158 2 6 9 4
158 2 6 10 4
158 2 7 7 4
158 2 7 8 6
158 2 7 9 2
158 3 1 1 1.0
158 3 159 159 1.0
159 1 2 54 4
159 1 2 65 2
159 1 2 69 2
159 1 4 41 4
159 1 4 70 2
159 1 6 41 4
159 1 8 41 4
159 1 8 70 2
159 1 10 25 4
159 1 10 37 4
159 1 11 41 4
159 1 11 70 2
159 1 13 25 4
159 1 13 41 4
159 1 14 21 4
159 1 14 25 4
159 1 14 37 4
159 1 14 41 4
159 1 16 41 4
159 1 17 37 4
159 1 17 41 4
159 1 18 21 4
159 1 18 25 4
159 1 18 37 4
159 1 18 41 4
159 1 19 25 4
159 1 19 37 4
159 1 21 22 4
159 1 21 54 4
159 1 22 22 8
159 1 22 53 4
159 1 22 54 4
159 1 23 31 4
159 1 23 70 2
159 1 29 31 4
159 1 29 70 2
159 1 32 36 4
159 1 32 48 4
159 1 32 65 4
159 1 32 69 4
159 1 36 48 4
159 1 53 53 4
159 1 53 54 2
159 1 54 54 4
159 2 2 2 4
159 2 2 5 2
159 2 2 6 2
159 2 2 7 6
159 2 2 10 4
159 2 3 5 4
159 2 3 7 8
159 2 4 5 2
159 2 4 7 4
159 2 5 6 4
159 2 5 7 2
159 2 5 10 4
159 2 6 6 8
159 2 6 7 2
159 2 6 9 4
159 2 6 10 4
159 2 7 8 4
159 2 7 9 2
159 2 9 9 4
159 2 9 10 2
159 2 10 10 4
159 3 1 1 1.0
159 3 160 160 1.0
160 1 2 53 2
160 1 2 70 2
160 1 6 37 4
160 1 10 41 8
160 1 12 25 8
160 1 12 37 8
160 1 12 41 16
160 1 13 37 8
160 1 14 37 8
160 1 16 25 4
160 1 17 25 8
160 1 18 25 8
160 1 19 21 4
160 1 21 53 4
160 1 22 22 8
160 1 22 53 8
160 1 22 54 12
160 1 22 70 4
160 1 25 70 4
160 1 31 31 8
160 1 32 62 8
160 1 36 62 8
160 1 37 70 4
160 1 48 62 8
160 1 53 70 2
160 1 62 62 8
160 2 2 2 4
160 2 2 3 2
160 2 2 5 2
160 2 2 7 2
160 2 2 9 2
160 2 3 5 4
160 2 3 7 10
160 2 4 7 4
160 2 5 7 2
160 2 5 9 4
160 2 6 6 8
160 2 6 7 4
160 2 6 9 8
160 2 6 10 12
160 2 7 7 12
160 2 7 9 2
160 3 1 1 1.0
160 3 161 161 1.0
161 1 2 54 2
161 1 2 71 2
161 1 3 70 4
161 1 6 41 4
161 1 7 70 4
161 1 10 41 8
161 1 13 41 8
161 1 14 25 8
161 1 14 41 8
161 1 16 41 4
161 1 17 41 8
161 1 18 37 8
161 1 18 41 8
161 1 19 41 8
161 1 20 21 4
161 1 20 25 8
161 1 20 37 8
161 1 20 41 4
161 1 21 54 4
161 1 22 22 8
161 1 22 54 8
161 1 31 31 8
161 1 32 36 8
161 1 32 48 8
161 1 53 54 8
161 1 54 54 8
161 2 1 2 2
161 2 1 7 2
161 2 2 5 2
161 2 2 7 6
161 2 2 10 2
161 2 3 7 10
161 2 4 5 4
161 2 4 7 6
161 2 5 7 2
161 2 5 10 4
161 2 6 6 8
161 2 6 7 4
161 2 6 10 8
161 2 7 9 2
161 2 9 10 8
161 2 10 10 8
161 3 1 1 1.0
161 3 162 162 1.0
162 1 2 70 4
162 1 12 41 16
162 1 14 37 16
162 1 14 41 16
162 1 18 25 16
162 1 18 41 16
162 1 19 25 8
162 1 19 37 8
162 1 21 70 8
162 1 22 53 8
162 1 22 54 16
162 1 32 32 16
162 1 32 62 16
162 1 53 53 4
162 1 54 54 8
162 2 2 2 8
162 2 2 7 4
162 2 3 5 4
162 2 3 7 8
162 2 4 7 8
162 2 5 7 8
162 2 6 9 8
162 2 6 10 16
162 2 7 7 8
162 2 9 9 4
162 2 10 10 8
162 3 1 1 1.0
162 3 163 163 1.0
163 1 1 70 6
163 1 14 41 24
163 1 18 41 24
163 1 19 41 12
163 1 20 25 12
163 1 20 37 12
163 1 20 41 24
163 1 22 54 12
163 1 32 32 24
163 1 53 54 6
163 1 54 54 24
163 2 1 2 2
163 2 1 7 6
163 2 2 7 6
163 2 3 7 6
163 2 4 5 2
163 2 4 7 12
163 2 5 7 6
163 2 6 10 12
163 2 9 10 6
163 2 10 10 24
163 3 1 1 1.0
163 3 164 164 1.0
164 1 20 41 120
164 1 54 54 60
164 2 1 7 20
164 2 4 7 20
164 2 10 10 60
164 3 1 1 1.0
164 3 165 165 1.0
165 1 1 25 6
165 1 1 37 6
165 1 3 22 12
165 1 3 25 12
165 1 5 22 6
165 1 5 53 3
165 1 7 22 12
165 1 7 37 12
165 1 15 22 6
165 1 15 53 3
165 1 25 25 12
165 1 25 53 6
165 1 37 37 12
165 1 37 53 6
165 1 52 70 12
165 1 52 71 6
165 1 70 71 6
165 2 1 5 3
165 2 1 6 8
165 2 1 7 12
165 2 1 9 1
165 2 2 5 6
165 2 2 6 12
165 2 3 4 1
165 2 3 6 6
165 2 3 9 3
165 2 3 10 3
165 2 5 7 6
165 2 5 9 3
165 2 7 9 6
165 3 1 1 1.0
165 3 166 166 1.0
166 1 1 23 2
166 1 1 25 4
166 1 1 29 2
166 1 1 37 4
166 1 2 23 4
166 1 2 25 4
166 1 2 29 4
166 1 2 37 4
166 1 3 21 8
166 1 3 22 4
166 1 3 37 4
166 1 3 53 4
166 1 4 22 4
166 1 4 53 2
166 1 7 21 8
166 1 7 22 4
166 1 7 25 4
166 1 7 53 4
166 1 8 22 4
166 1 8 53 2
166 1 11 22 4
166 1 11 53 2
166 1 21 25 8
166 1 21 37 8
166 1 22 25 4
166 1 22 37 4
166 1 25 37 4
166 1 65 70 4
166 1 65 71 2
166 1 69 70 4
166 1 69 71 2
166 1 70 70 4
166 1 70 71 2
166 1 71 71 4
166 2 1 5 6
166 2 1 6 2
166 2 1 7 2
166 2 1 9 2
166 2 2 5 8
166 2 2 6 8
166 2 2 7 8
166 2 2 9 6
166 2 3 6 4
166 2 3 8 4
166 2 3 9 2
166 2 5 5 8
166 2 5 6 2
166 2 5 7 6
166 2 6 7 4
166 2 7 7 4
166 3 1 1 1.0
166 3 167 167 1.0
167 1 1 31 2
167 1 1 41 4
167 1 2 25 2
167 1 2 31 4
167 1 2 37 2
167 1 3 22 4
167 1 3 25 4
167 1 3 41 4
167 1 3 54 4
167 1 6 22 2
167 1 6 53 1
167 1 7 22 4
167 1 7 37 4
167 1 7 41 4
167 1 7 54 4
167 1 9 21 4
167 1 9 25 4
167 1 9 37 4
167 1 10 22 4
167 1 10 53 2
167 1 13 22 4
167 1 13 53 2
167 1 16 22 2
167 1 16 53 1
167 1 17 22 4
167 1 17 53 2
167 1 21 25 4
167 1 21 37 4
167 1 21 41 4
167 1 22 25 4
167 1 22 37 4
167 1 25 25 4
167 1 25 41 4
167 1 25 53 4
167 1 25 54 2
167 1 36 70 4
167 1 36 71 2
167 1 37 37 4
167 1 37 41 4
167 1 37 53 4
167 1 37 54 2
167 1 48 70 4
167 1 48 71 2
167 1 70 70 4
167 1 70 71 4
167 2 1 6 2
167 2 1 7 4
167 2 1 10 2
167 2 2 5 5
167 2 2 6 6
167 2 2 7 6
167 2 2 9 1
167 2 2 10 4
167 2 3 3 2
167 2 3 6 6
167 2 3 9 3
167 2 4 6 2
167 2 4 9 1
167 2 5 5 4
167 2 5 6 2
167 2 5 7 8
167 2 5 9 2
167 2 5 10 1
167 2 6 7 4
167 2 7 7 4
167 2 7 9 4
167 2 7 10 2
167 3 1 1 1.0
167 3 168 168 1.0
168 1 3 37 16
168 1 3 53 8
168 1 7 25 16
168 1 7 53 8
168 1 12 22 16
168 1 12 53 8
168 1 22 25 16
168 1 22 37 16
168 1 25 37 16
168 1 62 70 16
168 1 62 71 8
168 1 70 70 8
168 1 71 71 4
168 2 1 5 4
168 2 1 9 4
168 2 2 7 8
168 2 2 9 8
168 2 3 6 8
168 2 3 7 4
168 2 3 9 4
168 2 5 5 4
168 2 5 6 8
168 2 6 7 16
168 2 7 7 8
168 3 1 1 1.0
168 3 169 169 1.0
169 1 3 41 8
169 1 3 54 4
169 1 7 41 8
169 1 7 54 4
169 1 9 25 8
169 1 9 37 8
169 1 9 41 8
169 1 14 22 8
169 1 14 53 4
169 1 18 22 8
169 1 18 53 4
169 1 19 22 4
169 1 19 53 2
169 1 22 25 8
169 1 22 37 8
169 1 25 41 8
169 1 25 53 4
169 1 25 54 8
169 1 32 70 8
169 1 32 71 4
169 1 37 41 8
169 1 37 53 4
169 1 37 54 8
169 1 41 41 8
169 1 70 70 8
169 1 70 71 2
169 2 1 7 2
169 2 1 10 2
169 2 2 3 2
169 2 2 5 2
169 2 2 7 8
169 2 2 10 4
169 2 3 5 2
169 2 3 6 4
169 2 3 9 2
169 2 4 6 4
169 2 4 9 2
169 2 5 6 4
169 2 5 7 2
169 2 5 9 2
169 2 5 10 4
169 2 6 7 8
169 2 7 7 8
169 2 7 9 4
169 2 7 10 8
169 3 1 1 1.0
169 3 170 170 1.0
170 1 9 41 48
170 1 20 22 24
170 1 20 53 12
170 1 25 54 24
170 1 37 54 24
170 1 41 41 48
170 1 70 70 12
170 2 1 3 4
170 2 2 7 12
170 2 4 6 8
170 2 4 9 4
170 2 5 10 12
170 2 7 7 12
170 2 7 10 24
170 3 1 1 1.0
170 3 171 171 1.0
171 1 1 41 18
171 1 5 54 9
171 1 9 22 36
171 1 15 54 9
171 1 25 25 36
171 1 37 37 36
171 1 41 53 18
171 1 52 70 18
171 2 1 7 9
171 2 1 10 3
171 2 2 6 18
171 2 3 10 9
171 2 4 4 2
171 2 4 10 3
171 2 5 7 18
171 2 7 9 9
171 3 1 1 1.0
171 3 172 172 1.0
172 1 1 24 12
172 1 1 30 12
172 1 5 27 12
172 1 15 45 12
172 1 20 44 12
172 1 20 50 12
172 1 20 51 12
172 1 20 52 24
172 1 58 58 6
172 1 67 67 6
172 2 1 6 12
172 2 1 8 12
172 2 1 10 12
172 2 2 10 12
172 2 3 5 6
172 2 4 8 4
172 2 4 9 6
172 2 5 10 6
172 3 1 1 1.0
172 3 173 173 1.0
173 1 1 26 3
173 1 1 33 3
173 1 1 38 3
173 1 1 39 3
173 1 3 22 6
173 1 3 30 6
173 1 5 25 6
173 1 5 26 3
173 1 5 33 3
173 1 5 55 3
173 1 7 22 6
173 1 7 24 6
173 1 15 37 6
173 1 15 38 3
173 1 15 39 3
173 1 15 59 3
173 1 20 64 3
173 1 20 68 3
173 1 20 70 6
173 1 25 27 6
173 1 37 45 6
173 1 44 52 6
173 1 50 52 6
173 1 51 52 6
173 1 52 52 12
173 1 53 55 3
173 1 53 59 3
173 1 58 63 3
173 1 63 67 3
173 1 64 71 3
173 1 68 71 3
173 2 1 6 9
173 2 1 7 6
173 2 1 8 9
173 2 2 6 6
173 2 2 10 6
173 2 3 5 3
173 2 3 6 3
173 2 3 9 3
173 2 3 10 3
173 2 4 7 3
173 2 4 8 1
173 2 5 6 3
173 2 5 7 3
173 2 5 8 3
173 2 6 10 3
173 2 8 9 3
173 2 9 9 6
173 3 1 1 1.0
173 3 174 174 1.0
174 1 1 34 6
174 1 1 40 6
174 1 3 30 12
174 1 5 57 3
174 1 7 24 12
174 1 15 66 3
174 1 20 42 6
174 1 20 43 6
174 1 20 44 12
174 1 20 49 6
174 1 20 50 12
174 1 20 51 12
174 1 20 52 6
174 1 27 27 12
174 1 45 45 12
174 1 56 58 6
174 1 60 67 6
174 1 61 71 6
174 2 1 6 6
174 2 1 7 3
174 2 1 8 12
174 2 1 10 3
174 2 2 10 12
174 2 3 9 3
174 2 3 10 3
174 2 4 7 1
174 2 4 8 6
174 2 4 9 3
174 2 5 8 6
174 2 5 10 6
174 2 6 10 6
174 3 1 1 1.0
174 3 175 175 1.0
175 1 1 27 6
175 1 1 45 6
175 1 3 24 12
175 1 3 27 12
175 1 5 24 6
175 1 7 30 12
175 1 7 45 12
175 1 15 30 6
175 1 20 58 3
175 1 20 67 3
175 1 20 71 6
175 1 44 44 12
175 1 44 58 6
175 1 50 50 12
175 1 50 67 6
175 1 51 52 12
175 1 51 71 6
175 2 1 4 1
175 2 1 5 3
175 2 1 8 12
175 2 1 10 8
175 2 2 5 6
175 2 2 6 12
175 2 3 6 6
175 2 3 10 3
175 2 4 5 3
175 2 4 10 1
175 2 5 8 6
175 2 8 9 6
175 2 9 10 3
175 3 1 1 1.0
175 3 176 176 1.0
176 1 1 42 6
176 1 1 43 6
176 1 1 49 6
176 1 5 56 6
176 1 9 22 12
176 1 9 24 12
176 1 9 30 12
176 1 15 60 6
176 1 20 57 3
176 1 20 66 3
176 1 20 70 6
176 1 25 27 12
176 1 34 67 6
176 1 37 45 12
176 1 40 58 6
176 1 44 44 12
176 1 50 50 12
176 1 51 52 12
176 1 53 61 6
176 2 1 3 1
176 2 1 6 2
176 2 1 7 3
176 2 1 8 6
176 2 2 6 12
176 2 2 10 6
176 2 3 10 6
176 2 4 7 3
176 2 4 9 1
176 2 4 10 3
176 2 5 7 6
176 2 5 8 12
176 2 8 9 6
176 2 10 10 6
176 3 1 1 1.0
176 3 177 177 1.0
177 1 1 28 3
177 1 1 35 3
177 1 1 46 3
177 1 1 47 3
177 1 3 24 6
177 1 3 32 6
177 1 5 27 6
177 1 5 28 3
177 1 5 35 3
177 1 7 30 6
177 1 7 32 6
177 1 14 44 6
177 1 14 52 6
177 1 15 45 6
177 1 15 46 3
177 1 15 47 3
177 1 18 50 6
177 1 18 52 6
177 1 19 52 6
177 1 20 28 3
177 1 20 35 3
177 1 20 46 3
177 1 20 47 3
177 1 20 51 6
177 1 20 52 6
177 1 28 58 3
177 1 35 71 3
177 1 46 67 3
177 1 47 71 3
177 2 1 3 1
177 2 1 6 7
177 2 1 8 6
177 2 1 9 4
177 2 1 10 6
177 2 2 6 6
177 2 2 10 6
177 2 3 5 3
177 2 3 6 3
177 2 3 9 3
177 2 3 10 3
177 2 4 6 1
177 2 4 8 3
177 2 4 9 3
177 2 5 6 6
177 2 5 8 3
177 2 6 10 3
177 2 9 10 3
177 3 1 1 1.0
177 3 178 178 1.0
178 1 1 44 6
178 1 1 50 6
178 1 1 51 6
178 1 5 58 3
178 1 9 24 12
178 1 9 30 12
178 1 9 32 12
178 1 14 44 12
178 1 15 67 3
178 1 18 50 12
178 1 19 52 6
178 1 20 27 6
178 1 20 45 6
178 1 20 51 12
178 1 24 58 6
178 1 27 27 12
178 1 30 67 6
178 1 45 45 12
178 2 1 2 2
178 2 1 5 1
178 2 1 8 6
178 2 1 9 3
178 2 2 6 6
178 2 2 10 12
178 2 3 9 3
178 2 3 10 3
178 2 4 5 1
178 2 4 8 6
178 2 4 10 3
178 2 5 6 6
178 2 5 8 12
178 2 10 10 12
178 3 1 1 1.0
178 3 179 179 1.0
179 1 3 25 8
179 1 3 26 8
179 1 3 33 8
179 1 5 22 8
179 1 5 30 4
179 1 7 37 8
179 1 7 38 8
179 1 7 39 8
179 1 15 22 8
179 1 15 24 4
179 1 25 55 8
179 1 27 53 4
179 1 37 59 8
179 1 44 71 4
179 1 45 53 4
179 1 50 71 4
179 1 51 71 4
179 1 52 64 8
179 1 52 68 8
179 1 52 70 8
179 1 58 67 2
179 1 63 63 8
179 2 1 6 4
179 2 1 7 8
179 2 1 8 8
179 2 2 5 4
179 2 2 6 8
179 2 3 4 2
179 2 3 6 8
179 2 3 10 4
179 2 5 5 2
179 2 5 8 4
179 2 5 9 2
179 2 6 6 8
179 2 7 9 8
179 2 8 9 4
179 2 10 10 2
179 3 1 1 1.0
179 3 180 180 1.0
180 1 1 25 2
180 1 1 33 3
180 1 1 37 2
180 1 1 39 3
180 1 1 55 1
180 1 1 59 1
180 1 3 22 2
180 1 3 25 2
180 1 3 29 2
180 1 3 37 2
180 1 3 38 2
180 1 3 55 2
180 1 4 22 2
180 1 4 25 2
180 1 4 29 2
180 1 4 30 2
180 1 5 22 2
180 1 5 38 1
180 1 5 53 2
180 1 5 59 1
180 1 7 22 2
180 1 7 23 2
180 1 7 25 2
180 1 7 26 2
180 1 7 37 2
180 1 7 59 2
180 1 8 22 2
180 1 8 23 2
180 1 8 24 2
180 1 8 37 2
180 1 11 22 4
180 1 11 25 2
180 1 11 37 2
180 1 15 22 2
180 1 15 26 1
180 1 15 53 2
180 1 15 55 1
180 1 22 23 2
180 1 22 27 2
180 1 22 29 2
180 1 22 45 2
180 1 23 25 2
180 1 25 25 4
180 1 25 26 2
180 1 25 33 2
180 1 25 53 2
180 1 25 59 2
180 1 26 53 1
180 1 29 37 2
180 1 33 53 1
180 1 37 37 4
180 1 37 38 2
180 1 37 39 2
180 1 37 53 2
180 1 37 55 2
180 1 38 53 1
180 1 39 53 1
180 1 44 70 2
180 1 50 70 2
180 1 51 70 2
180 1 52 64 2
180 1 52 65 2
180 1 52 68 2
180 1 52 69 2
180 1 52 70 2
180 1 52 71 2
180 1 58 68 1
180 1 63 65 2
180 1 63 69 2
180 1 63 71 2
180 1 64 67 1
180 1 64 69 2
180 1 64 71 1
180 1 65 68 2
180 1 65 70 2
180 1 68 71 1
180 1 69 70 2
180 2 1 5 2
180 2 1 6 3
180 2 1 7 3
180 2 1 8 2
180 2 1 9 2
180 2 2 5 2
180 2 2 6 6
180 2 2 7 4
180 2 2 8 4
180 2 2 9 2
180 2 3 4 1
180 2 3 5 1
180 2 3 6 4
180 2 3 8 3
180 2 3 9 2
180 2 3 10 2
180 2 5 6 4
180 2 5 7 6
180 2 5 8 1
180 2 5 9 2
180 2 6 6 4
180 2 6 7 2
180 2 6 8 2
180 2 6 9 1
180 2 7 8 2
180 2 7 9 3
180 2 8 9 1
180 2 8 10 1
180 3 1 1 1.0
180 3 181 181 1.0
181 1 1 41 4
181 1 1 61 2
181 1 3 33 4
181 1 3 41 4
181 1 5 54 4
181 1 5 60 2
181 1 6 30 2
181 1 7 39 4
181 1 7 41 4
181 1 9 22 4
181 1 9 26 4
181 1 9 38 4
181 1 10 22 4
181 1 13 22 4
181 1 15 54 4
181 1 15 56 2
181 1 16 24 2
181 1 17 22 4
181 1 22 31 4
181 1 25 25 8
181 1 25 26 4
181 1 25 33 4
181 1 25 55 4
181 1 27 54 2
181 1 34 71 2
181 1 36 68 4
181 1 37 37 8
181 1 37 38 4
181 1 37 39 4
181 1 37 59 4
181 1 40 71 2
181 1 41 53 4
181 1 41 55 4
181 1 41 59 4
181 1 42 53 2
181 1 43 53 2
181 1 44 70 2
181 1 45 54 2
181 1 48 64 4
181 1 49 53 2
181 1 50 70 2
181 1 51 70 2
181 1 52 64 4
181 1 52 68 4
181 1 52 70 4
181 1 57 67 1
181 1 58 66 1
181 1 63 63 8
181 2 1 7 4
181 2 1 8 2
181 2 1 10 2
181 2 2 6 6
181 2 2 7 2
181 2 2 8 4
181 2 3 3 2
181 2 3 6 6
181 2 3 10 4
181 2 4 4 2
181 2 4 10 2
181 2 5 7 7
181 2 5 8 4
181 2 5 10 1
181 2 6 6 8
181 2 6 7 4
181 2 7 8 2
181 2 7 9 9
181 2 8 9 2
181 2 8 10 2
181 2 9 10 1
181 3 1 1 1.0
181 3 182 182 1.0
182 1 1 24 4
182 1 1 30 4
182 1 1 31 4
182 1 1 32 4
182 1 1 42 2
182 1 1 56 2
182 1 1 60 2
182 1 1 61 2
182 1 2 24 2
182 1 2 30 2
182 1 2 32 4
182 1 5 27 4
182 1 5 43 2
182 1 6 27 2
182 1 10 21 4
182 1 13 27 4
182 1 14 50 4
182 1 14 51 4
182 1 14 52 4
182 1 15 45 4
182 1 15 49 2
182 1 16 45 2
182 1 17 45 4
182 1 18 44 4
182 1 18 51 4
182 1 18 52 4
182 1 19 44 2
182 1 19 50 2
182 1 19 51 2
182 1 20 34 2
182 1 20 36 4
182 1 20 40 2
182 1 20 44 4
182 1 20 48 4
182 1 20 50 4
182 1 20 52 4
182 1 21 24 4
182 1 21 30 4
182 1 21 32 4
182 1 57 58 1
182 1 58 58 4
182 1 66 67 1
182 1 67 67 4
182 2 1 6 6
182 2 1 8 4
182 2 1 10 6
182 2 2 6 6
182 2 2 8 6
182 2 2 9 2
182 2 2 10 6
182 2 3 5 4
182 2 3 7 1
182 2 3 8 2
182 2 3 9 1
182 2 4 5 1
182 2 4 8 2
182 2 4 9 4
182 2 4 10 1
182 2 5 6 4
182 2 5 8 2
182 2 5 9 1
182 2 5 10 8
182 2 7 10 3
182 3 1 1 1.0
182 3 183 183 1.0
183 1 3 26 4
183 1 3 33 4
183 1 3 34 4
183 1 5 22 2
183 1 5 25 2
183 1 5 26 4
183 1 5 30 4
183 1 5 33 4
183 1 5 34 2
183 1 7 38 4
183 1 7 39 4
183 1 7 40 4
183 1 15 22 2
183 1 15 24 4
183 1 15 37 2
183 1 15 38 4
183 1 15 39 4
183 1 15 40 2
183 1 20 61 2
183 1 20 64 4
183 1 20 68 4
183 1 20 70 2
183 1 25 57 2
183 1 27 55 4
183 1 37 66 2
183 1 42 52 4
183 1 42 71 2
183 1 43 52 4
183 1 43 71 2
183 1 44 52 4
183 1 45 59 4
183 1 49 52 4
183 1 49 71 2
183 1 50 52 4
183 1 51 52 4
183 1 52 61 4
183 1 52 64 4
183 1 52 68 4
183 1 53 57 1
183 1 53 66 1
183 1 55 55 4
183 1 56 63 4
183 1 56 67 2
183 1 58 60 2
183 1 59 59 4
183 1 60 63 4
183 2 1 6 2
183 2 1 7 6
183 2 1 8 12
183 2 2 6 4
183 2 2 10 2
183 2 3 4 1
183 2 3 5 1
183 2 3 6 6
183 2 3 10 5
183 2 4 7 2
183 2 4 8 2
183 2 5 6 2
183 2 5 7 1
183 2 5 8 2
183 2 6 6 8
183 2 6 10 4
183 2 7 9 3
183 2 8 9 8
183 2 9 9 2
183 2 10 10 4
183 3 1 1 1.0
183 3 184 184 1.0
184 1 3 34 12
184 1 5 30 6
184 1 7 40 12
184 1 15 24 6
184 1 20 41 6
184 1 20 42 12
184 1 20 43 12
184 1 20 44 6
184 1 20 49 12
184 1 20 50 6
184 1 20 51 6
184 1 27 57 6
184 1 41 71 6
184 1 45 66 6
184 1 52 61 12
184 1 54 58 3
184 1 54 67 3
184 1 56 56 12
184 1 60 60 12
184 2 1 6 2
184 2 1 7 6
184 2 1 8 12
184 2 2 10 6
184 2 3 4 1
184 2 3 10 6
184 2 4 7 3
184 2 4 8 6
184 2 4 9 1
184 2 5 7 3
184 2 5 10 3
184 2 6 10 12
184 2 8 9 6
184 2 10 10 6
184 3 1 1 1.0
184 3 185 185 1.0
185 1 1 27 2
185 1 1 34 3
185 1 1 40 3
185 1 1 45 2
185 1 1 57 1
185 1 1 66 1
185 1 3 24 2
185 1 3 27 2
185 1 3 29 2
185 1 3 40 2
185 1 3 45 2
185 1 3 57 2
185 1 4 24 2
185 1 4 27 2
185 1 4 29 2
185 1 4 30 2
185 1 5 24 2
185 1 5 40 1
185 1 7 23 2
185 1 7 27 2
185 1 7 30 2
185 1 7 34 2
185 1 7 45 2
185 1 7 66 2
185 1 8 23 2
185 1 8 24 2
185 1 8 30 2
185 1 8 45 2
185 1 11 24 2
185 1 11 27 2
185 1 11 30 2
185 1 11 45 2
185 1 15 30 2
185 1 15 34 1
185 1 20 56 1
185 1 20 58 2
185 1 20 60 1
185 1 20 65 2
185 1 20 67 2
185 1 20 69 2
185 1 20 71 2
185 1 23 24 2
185 1 23 27 2
185 1 24 27 2
185 1 29 30 2
185 1 29 45 2
185 1 30 45 2
185 1 42 44 2
185 1 42 50 2
185 1 42 58 1
185 1 42 67 1
185 1 43 44 2
185 1 43 52 2
185 1 43 58 1
185 1 43 71 1
185 1 44 44 4
185 1 44 51 2
185 1 44 56 2
185 1 44 58 2
185 1 49 50 2
185 1 49 52 2
185 1 49 67 1
185 1 49 71 1
185 1 50 50 4
185 1 50 51 2
185 1 50 60 2
185 1 50 67 2
185 1 51 51 4
185 1 51 52 2
185 1 51 65 2
185 1 51 69 2
185 1 56 65 2
185 1 56 71 1
185 1 58 61 1
185 1 60 69 2
185 1 60 71 1
185 1 61 65 2
185 1 61 67 1
185 1 61 69 2
185 2 1 4 1
185 2 1 5 2
185 2 1 7 2
185 2 1 8 3
185 2 1 9 1
185 2 1 10 3
185 2 2 5 2
185 2 2 6 4
185 2 2 8 8
185 2 2 9 2
185 2 2 10 2
185 2 3 5 1
185 2 3 6 4
185 2 3 8 2
185 2 3 10 2
185 2 4 5 2
185 2 4 6 1
185 2 4 10 1
185 2 5 6 1
185 2 5 7 1
185 2 5 8 6
185 2 5 10 3
185 2 6 6 4
185 2 6 8 4
185 2 7 9 1
185 2 8 8 4
185 2 8 9 3
185 2 8 10 2
185 2 9 10 2
185 3 1 1 1.0
185 3 186 186 1.0
186 1 1 43 2
186 1 1 49 2
186 1 1 64 1
186 1 1 68 1
186 1 3 33 2
186 1 3 34 2
186 1 3 42 2
186 1 3 49 2
186 1 5 56 2
186 1 5 63 1
186 1 6 30 2
186 1 7 39 2
186 1 7 40 2
186 1 7 42 2
186 1 7 43 2
186 1 9 24 2
186 1 9 26 2
186 1 9 30 2
186 1 9 34 2
186 1 9 38 2
186 1 9 40 2
186 1 10 24 2
186 1 10 30 2
186 1 13 22 2
186 1 13 30 2
186 1 15 60 2
186 1 15 63 1
186 1 16 24 2
186 1 17 22 2
186 1 17 24 2
186 1 20 55 1
186 1 20 57 2
186 1 20 59 1
186 1 20 64 2
186 1 20 66 2
186 1 20 68 2
186 1 20 70 2
186 1 24 31 2
186 1 25 27 2
186 1 25 57 2
186 1 26 27 2
186 1 26 67 1
186 1 26 71 1
186 1 27 33 2
186 1 27 55 2
186 1 27 56 2
186 1 30 31 2
186 1 33 67 1
186 1 33 71 1
186 1 34 60 2
186 1 34 67 2
186 1 36 61 2
186 1 36 68 2
186 1 37 45 2
186 1 37 66 2
186 1 38 45 2
186 1 38 58 1
186 1 38 71 1
186 1 39 45 2
186 1 39 58 1
186 1 39 71 1
186 1 40 56 2
186 1 40 58 2
186 1 42 44 2
186 1 42 50 2
186 1 43 44 2
186 1 43 52 2
186 1 44 44 4
186 1 44 51 2
186 1 45 59 2
186 1 45 60 2
186 1 48 61 2
186 1 48 64 2
186 1 49 50 2
186 1 49 52 2
186 1 50 50 4
186 1 50 51 2
186 1 51 51 4
186 1 51 52 2
186 1 53 64 1
186 1 53 68 1
186 1 55 61 2
186 1 55 67 1
186 1 56 63 2
186 1 58 59 1
186 1 59 61 2
186 1 60 63 2
186 2 1 3 1
186 2 1 6 1
186 2 1 7 3
186 2 1 8 3
186 2 2 6 4
186 2 2 8 6
186 2 2 10 2
186 2 3 3 2
186 2 3 6 3
186 2 3 10 4
186 2 4 7 2
186 2 4 8 1
186 2 4 9 1
186 2 4 10 2
186 2 5 6 1
186 2 5 7 4
186 2 5 8 7
186 2 6 6 4
186 2 6 8 4
186 2 6 10 3
186 2 7 9 3
186 2 8 8 4
186 2 8 9 5
186 2 8 10 2
186 2 9 10 1
186 2 10 10 4
186 3 1 1 1.0
186 3 187 187 1.0
187 1 1 28 2
187 1 1 36 2
187 1 1 44 1
187 1 1 46 2
187 1 1 48 2
187 1 1 50 1
187 1 1 58 1
187 1 1 67 1
187 1 3 24 2
187 1 3 31 2
187 1 3 47 2
187 1 3 48 2
187 1 4 24 2
187 1 4 32 2
187 1 5 27 2
187 1 5 28 2
187 1 5 44 1
187 1 5 51 1
187 1 6 27 2
187 1 6 52 2
187 1 7 30 2
187 1 7 31 2
187 1 7 35 2
187 1 7 36 2
187 1 8 30 2
187 1 8 32 2
187 1 10 23 2
187 1 10 29 2
187 1 10 44 2
187 1 10 50 2
187 1 11 32 4
187 1 13 27 2
187 1 13 35 2
187 1 13 44 2
187 1 13 52 2
187 1 14 35 2
187 1 14 36 2
187 1 14 44 2
187 1 14 51 2
187 1 15 45 2
187 1 15 46 2
187 1 15 50 1
187 1 15 51 1
187 1 16 45 2
187 1 16 52 2
187 1 17 45 2
187 1 17 47 2
187 1 17 50 2
187 1 17 52 2
187 1 18 47 2
187 1 18 48 2
187 1 18 50 2
187 1 18 51 2
187 1 19 51 2
187 1 19 52 2
187 1 20 24 1
187 1 20 28 2
187 1 20 30 1
187 1 20 36 2
187 1 20 46 2
187 1 20 48 2
187 1 20 52 2
187 1 23 24 2
187 1 24 71 1
187 1 27 58 1
187 1 27 71 1
187 1 28 58 2
187 1 29 30 2
187 1 30 71 1
187 1 31 65 2
187 1 31 69 2
187 1 35 65 2
187 1 45 67 1
187 1 45 71 1
187 1 46 67 2
187 1 47 69 2
187 2 1 2 1
187 2 1 3 1
187 2 1 5 1
187 2 1 6 2
187 2 1 8 1
187 2 1 9 3
187 2 1 10 3
187 2 2 6 4
187 2 2 8 4
187 2 2 9 3
187 2 2 10 4
187 2 3 5 2
187 2 3 6 4
187 2 3 8 3
187 2 3 9 2
187 2 3 10 2
187 2 4 5 1
187 2 4 6 1
187 2 4 8 1
187 2 4 9 2
187 2 4 10 1
187 2 5 5 2
187 2 5 6 5
187 2 5 8 2
187 2 5 10 3
187 2 6 6 8
187 2 6 8 2
187 2 6 9 2
187 2 8 10 3
187 2 9 10 2
187 3 1 1 1.0
187 3 188 188 1.0
188 1 1 51 4
188 1 1 70 2
188 1 3 34 4
188 1 3 50 4
188 1 6 30 2
188 1 7 40 4
188 1 7 44 4
188 1 9 32 4
188 1 9 34 4
188 1 9 40 4
188 1 10 32 4
188 1 13 30 4
188 1 14 42 4
188 1 14 43 4
188 1 14 44 4
188 1 16 24 2
188 1 17 24 4
188 1 18 42 4
188 1 18 49 4
188 1 18 50 4
188 1 19 44 2
188 1 19 50 2
188 1 19 51 2
188 1 20 25 2
188 1 20 27 4
188 1 20 37 2
188 1 20 43 4
188 1 20 45 4
188 1 20 49 4
188 1 20 51 4
188 1 22 58 2
188 1 22 67 2
188 1 24 56 4
188 1 25 71 2
188 1 27 57 4
188 1 27 58 2
188 1 30 60 4
188 1 31 32 4
188 1 36 61 4
188 1 37 71 2
188 1 45 66 4
188 1 45 67 2
188 1 48 61 4
188 1 53 58 1
188 1 53 67 1
188 1 56 56 4
188 1 60 60 4
188 2 1 2 2
188 2 1 7 2
188 2 1 8 4
188 2 2 6 2
188 2 2 8 4
188 2 2 9 2
188 2 2 10 4
188 2 3 3 2
188 2 3 8 2
188 2 3 9 1
188 2 3 10 4
188 2 4 5 1
188 2 4 7 2
188 2 4 8 4
188 2 4 10 2
188 2 5 5 2
188 2 5 6 2
188 2 5 7 4
188 2 5 8 4
188 2 5 9 1
188 2 6 6 8
188 2 6 10 6
188 2 8 9 4
188 2 8 10 2
188 2 9 10 1
188 2 10 10 8
188 3 1 1 1.0
188 3 189 189 1.0
189 1 1 24 1
189 1 1 26 2
189 1 1 27 3
189 1 1 30 1
189 1 1 38 2
189 1 1 45 3
189 1 2 23 2
189 1 2 27 2
189 1 2 29 2
189 1 2 45 2
189 1 3 21 2
189 1 3 23 4
189 1 3 24 2
189 1 3 26 2
189 1 3 39 2
189 1 3 45 2
189 1 3 55 2
189 1 4 22 2
189 1 4 23 2
189 1 4 24 2
189 1 4 25 2
189 1 5 21 2
189 1 5 45 1
189 1 7 21 2
189 1 7 27 2
189 1 7 29 4
189 1 7 30 2
189 1 7 33 2
189 1 7 38 2
189 1 7 59 2
189 1 8 22 2
189 1 8 29 2
189 1 8 30 2
189 1 8 37 2
189 1 11 24 2
189 1 11 30 2
189 1 11 33 2
189 1 11 39 2
189 1 15 21 2
189 1 15 27 1
189 1 21 27 2
189 1 21 45 2
189 1 21 55 2
189 1 21 59 2
189 1 24 25 2
189 1 24 53 1
189 1 30 37 2
189 1 30 53 1
189 1 44 63 2
189 1 44 64 2
189 1 44 65 4
189 1 44 67 1
189 1 44 71 1
189 1 50 58 1
189 1 50 63 2
189 1 50 68 2
189 1 50 69 4
189 1 50 71 1
189 1 51 58 1
189 1 51 65 2
189 1 51 67 1
189 1 51 69 2
189 1 51 70 2
189 1 51 71 2
189 1 52 58 2
189 1 52 67 2
189 1 52 71 2
189 1 58 71 1
189 1 64 65 2
189 1 67 71 1
189 1 68 69 2
189 2 1 4 1
189 2 1 5 3
189 2 1 6 3
189 2 1 8 4
189 2 1 10 1
189 2 2 4 1
189 2 2 5 5
189 2 2 6 6
189 2 2 7 4
189 2 2 8 4
189 2 2 9 2
189 2 2 10 2
189 2 3 5 3
189 2 3 6 4
189 2 3 8 3
189 2 5 5 2
189 2 5 8 7
189 2 5 9 3
189 2 5 10 1
189 2 6 7 2
189 2 6 8 2
189 2 6 9 3
189 2 7 8 2
189 2 8 9 1
189 2 8 10 1
189 2 9 10 1
189 3 1 1 1.0
189 3 190 190 1.0
190 1 1 35 1
190 1 1 43 2
190 1 1 47 1
190 1 1 49 2
190 1 3 25 2
190 1 3 26 4
190 1 3 42 2
190 1 3 49 2
190 1 3 56 2
190 1 4 25 2
190 1 4 31 2
190 1 5 22 2
190 1 5 46 1
190 1 6 22 2
190 1 7 37 2
190 1 7 38 4
190 1 7 42 2
190 1 7 43 2
190 1 7 60 2
190 1 8 31 2
190 1 8 37 2
190 1 9 23 2
190 1 9 25 2
190 1 9 29 2
190 1 9 33 2
190 1 9 37 2
190 1 9 39 2
190 1 10 24 2
190 1 10 30 2
190 1 11 33 2
190 1 11 39 2
190 1 13 22 2
190 1 13 30 2
190 1 15 22 2
190 1 15 28 1
190 1 16 22 2
190 1 17 22 2
190 1 17 24 2
190 1 22 27 2
190 1 22 45 2
190 1 23 25 2
190 1 25 55 4
190 1 25 56 2
190 1 25 61 2
190 1 27 53 2
190 1 28 53 1
190 1 28 67 1
190 1 28 71 1
190 1 29 37 2
190 1 34 63 2
190 1 34 69 2
190 1 35 53 1
190 1 35 67 1
190 1 35 71 1
190 1 36 64 2
190 1 36 70 2
190 1 37 59 4
190 1 37 60 2
190 1 37 61 2
190 1 40 63 2
190 1 40 65 2
190 1 44 64 2
190 1 44 65 2
190 1 45 53 2
190 1 46 53 1
190 1 46 58 1
190 1 46 71 1
190 1 47 53 1
190 1 47 58 1
190 1 47 71 1
190 1 48 68 2
190 1 48 70 2
190 1 50 68 2
190 1 50 69 2
190 1 51 70 2
190 1 51 71 2
190 1 52 57 2
190 1 52 66 2
190 1 52 70 2
190 2 1 3 1
190 2 1 6 2
190 2 1 7 2
190 2 1 8 3
190 2 2 5 2
190 2 2 6 6
190 2 2 7 4
190 2 2 8 2
190 2 2 10 2
190 2 3 3 2
190 2 3 4 1
190 2 3 5 1
190 2 3 6 5
190 2 3 9 1
190 2 3 10 2
190 2 4 6 2
190 2 5 6 3
190 2 5 7 2
190 2 5 8 6
190 2 5 9 2
190 2 6 8 4
190 2 6 9 1
190 2 6 10 3
190 2 7 8 2
190 2 7 9 4
190 2 7 10 2
190 2 8 9 3
190 2 9 9 2
190 3 1 1 1.0
190 3 191 191 1.0
191 1 3 37 4
191 1 3 38 4
191 1 3 39 4
191 1 3 45 4
191 1 3 55 4
191 1 5 53 2
191 1 5 66 1
191 1 7 25 4
191 1 7 26 4
191 1 7 27 4
191 1 7 33 4
191 1 7 59 4
191 1 12 22 8
191 1 12 24 4
191 1 12 30 4
191 1 15 53 2
191 1 15 57 1
191 1 22 27 4
191 1 22 45 4
191 1 24 25 4
191 1 25 26 4
191 1 25 59 4
191 1 30 37 4
191 1 33 33 4
191 1 34 53 2
191 1 37 38 4
191 1 37 55 4
191 1 39 39 4
191 1 40 53 2
191 1 42 71 2
191 1 43 67 2
191 1 44 63 4
191 1 44 64 4
191 1 49 58 2
191 1 50 63 4
191 1 50 68 4
191 1 51 62 4
191 1 51 70 4
191 1 52 58 2
191 1 52 67 2
191 1 52 71 2
191 1 56 71 2
191 1 60 71 2
191 1 61 71 2
191 1 62 64 4
191 1 62 68 4
191 1 62 70 4
191 2 1 4 1
191 2 1 5 2
191 2 1 6 2
191 2 1 8 2
191 2 1 9 1
191 2 2 7 4
191 2 2 8 4
191 2 2 9 4
191 2 3 4 1
191 2 3 6 6
191 2 3 7 3
191 2 3 9 2
191 2 3 10 2
191 2 5 6 2
191 2 5 8 4
191 2 5 9 2
191 2 5 10 2
191 2 6 7 8
191 2 6 8 8
191 2 6 9 2
191 2 7 8 4
191 2 7 10 1
191 2 8 9 2
191 2 9 10 1
191 3 1 1 1.0
191 3 192 192 1.0
192 1 3 41 4
192 1 3 49 4
192 1 5 54 2
192 1 5 67 1
192 1 7 41 4
192 1 7 43 4
192 1 9 26 4
192 1 9 33 4
192 1 9 38 4
192 1 9 39 4
192 1 9 41 4
192 1 9 42 4
192 1 14 22 4
192 1 14 30 4
192 1 15 54 2
192 1 15 58 1
192 1 18 22 4
192 1 18 24 4
192 1 19 22 4
192 1 24 71 2
192 1 25 26 4
192 1 25 55 4
192 1 25 56 4
192 1 27 54 4
192 1 27 67 2
192 1 30 71 2
192 1 32 64 4
192 1 32 68 4
192 1 33 33 4
192 1 34 63 4
192 1 37 38 4
192 1 37 59 4
192 1 37 60 4
192 1 39 39 4
192 1 40 63 4
192 1 41 55 4
192 1 41 59 4
192 1 41 61 4
192 1 44 53 2
192 1 44 64 4
192 1 45 54 4
192 1 45 58 2
192 1 50 53 2
192 1 50 68 4
192 1 51 53 2
192 1 51 70 4
192 1 52 57 2
192 1 52 66 2
192 1 52 70 2
192 2 1 3 1
192 2 1 7 2
192 2 1 10 1
192 2 2 3 2
192 2 2 6 2
192 2 2 7 4
192 2 2 8 4
192 2 3 5 1
192 2 3 6 4
192 2 3 10 2
192 2 4 4 2
192 2 4 6 2
192 2 4 10 2
192 2 5 6 2
192 2 5 8 6
192 2 5 10 3
192 2 6 7 4
192 2 6 8 4
192 2 6 10 2
192 2 7 8 4
192 2 7 9 6
192 2 7 10 4
192 2 8 9 2
192 2 8 10 4
192 2 9 9 2
192 3 1 1 1.0
192 3 193 193 1.0
193 1 1 26 2
193 1 1 35 2
193 1 1 38 2
193 1 1 43 1
193 1 1 47 2
193 1 1 49 1
193 1 1 56 1
193 1 1 60 1
193 1 3 22 2
193 1 3 31 2
193 1 3 39 2
193 1 3 46 2
193 1 4 22 2
193 1 4 32 2
193 1 5 25 2
193 1 5 26 2
193 1 5 42 1
193 1 5 49 1
193 1 5 55 2
193 1 5 61 1
193 1 6 25 2
193 1 7 22 2
193 1 7 28 2
193 1 7 31 2
193 1 7 33 2
193 1 8 22 2
193 1 8 32 2
193 1 10 23 2
193 1 10 29 2
193 1 11 24 2
193 1 11 30 2
193 1 13 25 2
193 1 13 33 2
193 1 14 64 2
193 1 14 70 2
193 1 15 37 2
193 1 15 38 2
193 1 15 42 1
193 1 15 43 1
193 1 15 59 2
193 1 15 61 1
193 1 16 37 2
193 1 17 37 2
193 1 17 39 2
193 1 18 68 2
193 1 18 70 2
193 1 19 70 2
193 1 22 23 2
193 1 22 29 2
193 1 25 27 2
193 1 25 28 2
193 1 25 35 2
193 1 28 52 2
193 1 28 63 2
193 1 34 58 1
193 1 34 71 1
193 1 35 52 2
193 1 35 69 2
193 1 36 44 2
193 1 36 52 2
193 1 37 45 2
193 1 37 46 2
193 1 37 47 2
193 1 40 67 1
193 1 40 71 1
193 1 46 52 2
193 1 46 63 2
193 1 47 52 2
193 1 47 65 2
193 1 48 50 2
193 1 48 52 2
193 1 51 52 2
193 1 52 52 4
193 1 53 55 2
193 1 53 56 1
193 1 53 59 2
193 1 53 60 1
193 1 57 71 1
193 1 64 65 2
193 1 66 71 1
193 1 68 69 2
193 2 1 3 1
193 2 1 6 5
193 2 1 7 1
193 2 1 8 4
193 2 1 10 1
193 2 2 6 6
193 2 2 7 4
193 2 2 9 2
193 2 2 10 2
193 2 3 5 2
193 2 3 6 4
193 2 3 7 2
193 2 3 8 2
193 2 3 9 2
193 2 3 10 2
193 2 4 5 1
193 2 4 7 1
193 2 4 8 1
193 2 5 6 2
193 2 5 7 2
193 2 5 8 5
193 2 5 9 1
193 2 5 10 1
193 2 6 6 8
193 2 6 7 2
193 2 6 9 3
193 2 8 9 2
193 2 8 10 2
193 2 9 9 4
193 2 9 10 1
193 3 1 1 1.0
193 3 194 194 1.0
194 1 1 34 2
194 1 1 35 2
194 1 1 40 2
194 1 1 47 2
194 1 1 63 2
194 1 1 64 1
194 1 1 68 1
194 1 3 30 2
194 1 3 32 2
194 1 3 40 2
194 1 3 46 2
194 1 4 30 2
194 1 4 32 2
194 1 5 57 2
194 1 5 64 1
194 1 7 24 2
194 1 7 28 2
194 1 7 32 2
194 1 7 34 2
194 1 8 24 2
194 1 8 32 2
194 1 11 24 2
194 1 11 30 2
194 1 14 42 2
194 1 14 43 2
194 1 14 44 2
194 1 14 50 2
194 1 14 51 2
194 1 14 52 2
194 1 15 66 2
194 1 15 68 1
194 1 18 42 2
194 1 18 44 2
194 1 18 49 2
194 1 18 50 2
194 1 18 51 2
194 1 18 52 2
194 1 19 44 2
194 1 19 50 2
194 1 19 51 2
194 1 20 26 1
194 1 20 28 2
194 1 20 33 1
194 1 20 35 2
194 1 20 38 1
194 1 20 39 1
194 1 20 43 2
194 1 20 44 2
194 1 20 46 2
194 1 20 47 2
194 1 20 49 2
194 1 20 50 2
194 1 20 51 2
194 1 20 52 2
194 1 23 30 2
194 1 23 32 2
194 1 24 29 2
194 1 26 58 1
194 1 27 27 4
194 1 27 28 2
194 1 27 35 2
194 1 28 56 2
194 1 29 32 2
194 1 33 71 1
194 1 35 69 2
194 1 38 67 1
194 1 39 71 1
194 1 45 45 4
194 1 45 46 2
194 1 45 47 2
194 1 46 60 2
194 1 47 65 2
194 1 55 58 1
194 1 55 71 1
194 1 56 58 2
194 1 59 67 1
194 1 59 71 1
194 1 60 67 2
194 1 61 65 2
194 1 61 69 2
194 2 1 3 1
194 2 1 6 4
194 2 1 7 2
194 2 1 8 3
194 2 1 10 2
194 2 2 6 4
194 2 2 8 4
194 2 2 9 2
194 2 2 10 4
194 2 3 8 3
194 2 3 9 3
194 2 3 10 4
194 2 4 6 1
194 2 4 7 1
194 2 4 8 3
194 2 4 9 2
194 2 5 6 3
194 2 5 7 1
194 2 5 8 6
194 2 5 9 2
194 2 5 10 2
194 2 6 6 4
194 2 6 8 2
194 2 6 10 4
194 2 8 10 3
194 2 9 10 2
194 3 1 1 1.0
194 3 195 195 1.0
195 1 1 51 6
195 1 3 26 4
195 1 3 50 4
195 1 5 26 4
195 1 5 50 2
195 1 6 22 2
195 1 6 25 2
195 1 7 38 4
195 1 7 44 4
195 1 9 31 4
195 1 9 33 4
195 1 9 39 4
195 1 10 31 4
195 1 10 32 4
195 1 13 30 4
195 1 13 33 4
195 1 14 64 4
195 1 15 38 4
195 1 15 44 2
195 1 16 22 2
195 1 16 37 2
195 1 17 24 4
195 1 17 39 4
195 1 18 68 4
195 1 19 70 2
195 1 24 63 4
195 1 24 67 2
195 1 25 58 2
195 1 27 52 4
195 1 27 55 4
195 1 27 71 2
195 1 30 58 2
195 1 30 63 4
195 1 36 44 4
195 1 36 64 4
195 1 37 67 2
195 1 45 52 4
195 1 45 59 4
195 1 45 71 2
195 1 48 50 4
195 1 48 68 4
195 1 51 52 4
195 1 53 58 1
195 1 53 67 1
195 1 55 55 4
195 1 59 59 4
195 2 1 2 2
195 2 1 8 6
195 2 2 6 6
195 2 2 7 4
195 2 2 9 2
195 2 3 3 2
195 2 3 6 4
195 2 3 7 2
195 2 3 9 1
195 2 3 10 4
195 2 4 5 1
195 2 4 6 2
195 2 4 8 2
195 2 5 5 2
195 2 5 8 8
195 2 5 9 1
195 2 5 10 2
195 2 6 6 8
195 2 6 10 6
195 2 7 10 2
195 2 8 9 8
195 2 9 10 1
195 3 1 1 1.0
195 3 196 196 1.0
196 1 3 40 8
196 1 3 45 8
196 1 3 57 4
196 1 7 27 8
196 1 7 34 8
196 1 7 66 4
196 1 12 24 8
196 1 12 30 8
196 1 20 54 2
196 1 20 58 4
196 1 20 67 4
196 1 20 71 2
196 1 24 27 8
196 1 30 45 8
196 1 41 58 4
196 1 41 67 4
196 1 41 71 4
196 1 42 42 8
196 1 43 44 8
196 1 44 56 8
196 1 49 50 8
196 1 50 60 8
196 1 51 51 8
196 1 51 62 8
196 1 54 71 4
196 1 61 62 8
196 2 1 4 2
196 2 1 5 2
196 2 1 7 2
196 2 1 10 2
196 2 2 8 8
196 2 2 9 4
196 2 3 6 4
196 2 3 7 2
196 2 3 10 4
196 2 4 5 2
196 2 4 10 2
196 2 5 7 4
196 2 5 10 4
196 2 6 8 16
196 2 7 9 2
196 2 7 10 2
196 2 8 8 8
196 2 9 10 4
196 3 1 1 1.0
196 3 197 197 1.0
197 1 3 49 8
197 1 7 43 8
197 1 9 34 8
197 1 9 40 8
197 1 9 42 8
197 1 14 30 8
197 1 18 24 8
197 1 19 22 4
197 1 20 53 2
197 1 20 57 4
197 1 20 66 4
197 1 20 70 2
197 1 22 71 4
197 1 25 57 4
197 1 25 67 4
197 1 27 56 8
197 1 32 61 8
197 1 34 60 8
197 1 37 58 4
197 1 37 66 4
197 1 40 56 8
197 1 42 42 8
197 1 43 44 8
197 1 45 60 8
197 1 49 50 8
197 1 51 51 8
197 1 53 70 2
197 1 61 61 8
197 2 1 3 2
197 2 1 7 2
197 2 2 3 2
197 2 2 8 8
197 2 2 10 2
197 2 3 6 4
197 2 4 7 2
197 2 4 9 2
197 2 4 10 4
197 2 5 6 4
197 2 5 7 6
197 2 5 10 2
197 2 6 8 8
197 2 7 9 6
197 2 8 8 8
197 2 8 10 8
197 2 10 10 8
197 3 1 1 1.0
197 3 198 198 1.0
198 1 3 40 4
198 1 3 46 4
198 1 3 47 4
198 1 3 48 4
198 1 5 57 2
198 1 5 70 1
198 1 6 52 2
198 1 7 28 4
198 1 7 34 4
198 1 7 35 4
198 1 7 36 4
198 1 10 42 4
198 1 12 24 4
198 1 12 30 4
198 1 12 32 8
198 1 13 44 4
198 1 14 35 4
198 1 14 43 4
198 1 15 66 2
198 1 15 70 1
198 1 16 52 2
198 1 17 50 4
198 1 18 47 4
198 1 18 49 4
198 1 19 51 4
198 1 20 22 2
198 1 20 28 4
198 1 20 46 4
198 1 20 52 2
198 1 22 71 2
198 1 25 58 2
198 1 25 71 2
198 1 27 28 4
198 1 28 56 4
198 1 31 62 4
198 1 35 35 4
198 1 35 62 4
198 1 37 67 2
198 1 37 71 2
198 1 45 46 4
198 1 46 60 4
198 1 47 47 4
198 1 47 62 4
198 1 53 71 2
198 1 61 62 4
198 2 1 2 1
198 2 1 3 2
198 2 1 6 2
198 2 1 7 1
198 2 1 10 2
198 2 2 8 4
198 2 2 9 5
198 2 3 6 2
198 2 3 7 1
198 2 3 8 4
198 2 3 9 2
198 2 3 10 6
198 2 4 6 2
198 2 4 7 1
198 2 4 9 2
198 2 5 5 4
198 2 5 6 2
198 2 5 7 2
198 2 5 9 2
198 2 6 6 16
198 2 6 8 8
198 2 6 9 2
198 2 7 10 3
198 2 9 10 4
198 3 1 1 1.0
198 3 199 199 1.0
199 1 2 58 1
199 1 2 67 1
199 1 2 71 2
199 1 3 50 4
199 1 3 51 4
199 1 6 44 2
199 1 7 44 4
199 1 7 51 4
199 1 9 34 4
199 1 9 36 4
199 1 9 40 4
199 1 9 44 4
199 1 9 48 4
199 1 9 50 4
199 1 10 42 4
199 1 13 44 4
199 1 14 27 4
199 1 14 30 4
199 1 14 32 4
199 1 14 43 4
199 1 16 50 2
199 1 17 50 4
199 1 18 24 4
199 1 18 32 4
199 1 18 45 4
199 1 18 49 4
199 1 19 24 2
199 1 19 30 2
199 1 19 51 4
199 1 20 21 2
199 1 20 27 4
199 1 20 45 4
199 1 20 51 2
199 1 21 58 2
199 1 21 67 2
199 1 21 71 2
199 1 24 24 4
199 1 24 56 4
199 1 27 57 2
199 1 27 58 4
199 1 30 30 4
199 1 30 60 4
199 1 31 32 4
199 1 32 61 4
199 1 45 66 2
199 1 45 67 4
199 2 1 2 2
199 2 1 8 2
199 2 2 3 1
199 2 2 5 3
199 2 2 8 4
199 2 2 9 5
199 2 2 10 3
199 2 3 6 2
199 2 3 8 4
199 2 3 10 2
199 2 4 5 2
199 2 4 7 1
199 2 4 8 2
199 2 4 10 4
199 2 5 5 8
199 2 5 7 3
199 2 5 10 2
199 2 6 6 8
199 2 6 8 4
199 2 6 10 4
199 2 8 9 4
199 2 8 10 4
199 2 10 10 8
199 3 1 1 1.0
199 3 200 200 1.0
200 1 1 32 2
200 1 1 42 4
200 1 2 27 2
200 1 2 31 4
200 1 2 45 2
200 1 3 24 4
200 1 3 27 4
200 1 3 43 4
200 1 3 56 4
200 1 6 24 2
200 1 7 30 4
200 1 7 45 4
200 1 7 49 4
200 1 7 60 4
200 1 9 21 4
200 1 9 27 4
200 1 9 45 4
200 1 10 22 4
200 1 13 24 4
200 1 14 67 2
200 1 14 71 2
200 1 16 30 2
200 1 17 30 4
200 1 18 58 2
200 1 18 71 2
200 1 19 58 1
200 1 19 67 1
200 1 21 27 4
200 1 21 45 4
200 1 21 61 4
200 1 24 25 4
200 1 30 37 4
200 1 32 53 2
200 1 34 50 4
200 1 36 51 4
200 1 40 44 4
200 1 44 44 4
200 1 44 57 2
200 1 44 58 4
200 1 48 51 4
200 1 50 50 4
200 1 50 66 2
200 1 50 67 4
200 1 51 70 2
200 1 51 71 4
200 2 1 6 2
200 2 1 8 4
200 2 1 10 2
200 2 2 4 1
200 2 2 5 5
200 2 2 6 4
200 2 2 7 2
200 2 2 8 4
200 2 2 10 6
200 2 3 5 1
200 2 3 6 6
200 2 3 9 1
200 2 3 10 1
200 2 4 5 2
200 2 4 6 2
200 2 5 5 4
200 2 5 8 8
200 2 5 10 2
200 2 6 7 4
200 2 7 8 2
200 2 8 9 4
200 2 8 10 2
200 2 9 9 2
200 2 9 10 2
200 3 1 1 1.0
200 3 201 201 1.0
201 1 3 42 4
201 1 3 43 4
201 1 3 56 4
201 1 6 67 1
201 1 7 42 4
201 1 7 49 4
201 1 7 60 4
201 1 9 25 4
201 1 9 27 4
201 1 9 37 4
201 1 9 43 4
201 1 9 45 4
201 1 9 49 4
201 1 10 71 2
201 1 13 67 2
201 1 14 22 4
201 1 14 24 4
201 1 16 58 1
201 1 17 58 2
201 1 18 22 4
201 1 18 30 4
201 1 19 24 2
201 1 19 30 2
201 1 22 27 4
201 1 22 45 4
201 1 24 25 4
201 1 25 56 4
201 1 25 61 4
201 1 27 53 2
201 1 30 37 4
201 1 31 71 2
201 1 32 51 4
201 1 32 70 4
201 1 34 34 4
201 1 34 50 4
201 1 36 53 2
201 1 37 60 4
201 1 37 61 4
201 1 40 40 4
201 1 40 44 4
201 1 44 57 4
201 1 44 58 2
201 1 45 53 2
201 1 48 53 2
201 1 50 66 4
201 1 50 67 2
201 1 51 70 4
201 1 51 71 2
201 2 1 6 2
201 2 1 8 2
201 2 2 3 1
201 2 2 5 2
201 2 2 7 4
201 2 2 8 4
201 2 2 10 5
201 2 3 4 1
201 2 3 5 4
201 2 3 6 2
201 2 3 10 2
201 2 4 5 1
201 2 4 6 4
201 2 5 6 4
201 2 5 8 2
201 2 5 9 1
201 2 5 10 2
201 2 6 7 4
201 2 6 8 4
201 2 7 8 4
201 2 7 10 4
201 2 8 9 4
201 2 8 10 4
201 2 9 9 4
201 2 9 10 1
201 3 1 1 1.0
201 3 202 202 1.0
202 1 5 67 3
202 1 9 41 12
202 1 9 42 12
202 1 9 43 12
202 1 9 49 12
202 1 15 58 3
202 1 20 22 12
202 1 20 24 6
202 1 20 30 6
202 1 25 56 12
202 1 27 54 6
202 1 34 34 12
202 1 37 60 12
202 1 40 40 12
202 1 41 61 12
202 1 44 57 6
202 1 45 54 6
202 1 50 66 6
202 1 51 70 6
202 1 52 53 6
202 2 1 3 3
202 2 1 10 1
202 2 2 7 6
202 2 2 8 6
202 2 3 5 3
202 2 4 4 2
202 2 4 6 6
202 2 4 10 2
202 2 5 6 6
202 2 5 10 3
202 2 7 8 6
202 2 7 10 12
202 2 8 10 12
202 2 9 9 6
202 3 1 1 1.0
202 3 203 203 1.0
203 1 3 27 8
203 1 3 28 8
203 1 3 35 8
203 1 5 24 8
203 1 5 32 4
203 1 7 45 8
203 1 7 46 8
203 1 7 47 8
203 1 14 58 4
203 1 14 71 4
203 1 15 30 8
203 1 15 32 4
203 1 18 67 4
203 1 18 71 4
203 1 19 71 4
203 1 28 44 8
203 1 35 52 8
203 1 46 50 8
203 1 47 52 8
203 1 51 52 8
203 2 1 6 4
203 2 1 8 8
203 2 1 9 4
203 2 1 10 4
203 2 2 5 4
203 2 2 6 8
203 2 3 5 4
203 2 3 6 8
203 2 3 10 4
203 2 4 5 2
203 2 4 10 2
203 2 5 5 2
203 2 6 6 8
203 2 6 9 4
203 2 8 9 8
203 2 10 10 2
203 3 1 1 1.0
203 3 204 204 1.0
204 1 1 42 4
204 1 1 62 2
204 1 3 35 4
204 1 3 43 4
204 1 5 56 4
204 1 5 62 2
204 1 6 32 2
204 1 7 47 4
204 1 7 49 4
204 1 9 22 4
204 1 9 28 4
204 1 9 46 4
204 1 10 22 4
204 1 12 58 2
204 1 12 67 2
204 1 12 71 4
204 1 13 24 4
204 1 14 57 2
204 1 14 70 2
204 1 15 60 4
204 1 15 62 2
204 1 16 32 2
204 1 17 30 4
204 1 18 66 2
204 1 18 70 2
204 1 19 70 2
204 1 22 31 4
204 1 25 27 4
204 1 25 28 4
204 1 25 35 4
204 1 28 40 4
204 1 28 44 4
204 1 34 46 4
204 1 35 48 4
204 1 35 52 4
204 1 36 47 4
204 1 37 45 4
204 1 37 46 4
204 1 37 47 4
204 1 46 50 4
204 1 47 52 4
204 1 51 52 4
204 1 53 61 4
204 1 53 62 2
204 2 1 6 4
204 2 1 8 4
204 2 2 6 6
204 2 2 7 2
204 2 2 9 2
204 2 2 10 2
204 2 3 5 3
204 2 3 6 6
204 2 3 7 2
204 2 3 10 5
204 2 4 7 1
204 2 4 9 1
204 2 4 10 2
204 2 5 7 3
204 2 5 8 4
204 2 5 9 2
204 2 6 6 8
204 2 6 7 4
204 2 6 9 2
204 2 6 10 2
204 2 8 9 8
204 2 9 10 1
204 3 1 1 1.0
204 3 205 205 1.0
205 1 3 28 4
205 1 3 35 4
205 1 3 36 4
205 1 5 24 2
205 1 5 27 2
205 1 5 28 4
205 1 5 32 4
205 1 5 35 4
205 1 5 36 2
205 1 6 44 2
205 1 6 58 1
205 1 7 46 4
205 1 7 47 4
205 1 7 48 4
205 1 10 52 4
205 1 10 71 2
205 1 13 52 4
205 1 13 71 2
205 1 14 28 4
205 1 14 52 4
205 1 15 30 2
205 1 15 32 4
205 1 15 45 2
205 1 15 46 4
205 1 15 47 4
205 1 15 48 2
205 1 16 50 2
205 1 16 67 1
205 1 17 52 4
205 1 17 71 2
205 1 18 46 4
205 1 18 52 4
205 1 19 52 4
205 1 20 31 2
205 1 20 35 4
205 1 20 47 4
205 1 20 51 2
205 1 28 28 4
205 1 31 52 4
205 1 35 52 4
205 1 46 46 4
205 1 47 52 4
205 2 1 5 2
205 2 1 6 6
205 2 1 8 4
205 2 1 9 6
205 2 1 10 2
205 2 2 5 1
205 2 2 6 4
205 2 2 9 1
205 2 2 10 2
205 2 3 5 3
205 2 3 6 6
205 2 3 9 4
205 2 3 10 5
205 2 4 6 2
205 2 4 8 2
205 2 4 9 1
205 2 4 10 1
205 2 5 6 2
205 2 6 6 8
205 2 6 9 4
205 2 6 10 4
205 2 8 9 2
205 2 10 10 4
205 3 1 1 1.0
205 3 206 206 1.0
206 1 1 44 2
206 1 1 50 2
206 1 1 65 1
206 1 1 69 1
206 1 3 35 2
206 1 3 36 2
206 1 3 44 2
206 1 3 51 2
206 1 4 58 1
206 1 4 71 1
206 1 5 58 2
206 1 5 65 1
206 1 6 32 2
206 1 6 44 2
206 1 7 47 2
206 1 7 48 2
206 1 7 50 2
206 1 7 51 2
206 1 8 67 1
206 1 8 71 1
206 1 9 24 2
206 1 9 28 2
206 1 9 30 2
206 1 9 36 2
206 1 9 46 2
206 1 9 48 2
206 1 10 24 2
206 1 10 30 2
206 1 10 44 2
206 1 10 50 2
206 1 11 71 2
206 1 13 24 2
206 1 13 32 2
206 1 13 44 2
206 1 13 52 2
206 1 14 27 2
206 1 14 28 2
206 1 14 44 2
206 1 14 51 2
206 1 15 67 2
206 1 15 69 1
206 1 16 32 2
206 1 16 50 2
206 1 17 30 2
206 1 17 32 2
206 1 17 50 2
206 1 17 52 2
206 1 18 45 2
206 1 18 46 2
206 1 18 50 2
206 1 18 51 2
206 1 19 51 2
206 1 19 52 2
206 1 20 23 1
206 1 20 27 2
206 1 20 29 1
206 1 20 35 2
206 1 20 45 2
206 1 20 47 2
206 1 20 51 2
206 1 23 58 1
206 1 24 28 2
206 1 24 31 2
206 1 24 58 2
206 1 27 27 4
206 1 27 28 2
206 1 27 35 2
206 1 29 67 1
206 1 30 31 2
206 1 30 46 2
206 1 30 67 2
206 1 31 36 2
206 1 31 48 2
206 1 35 48 2
206 1 36 47 2
206 1 45 45 4
206 1 45 46 2
206 1 45 47 2
206 2 1 2 1
206 2 1 5 2
206 2 1 6 1
206 2 1 8 2
206 2 1 9 2
206 2 2 5 2
206 2 2 6 4
206 2 2 8 2
206 2 2 9 3
206 2 2 10 4
206 2 3 5 1
206 2 3 6 3
206 2 3 8 2
206 2 3 9 2
206 2 3 10 5
206 2 4 5 1
206 2 4 6 1
206 2 4 8 3
206 2 4 10 2
206 2 5 5 2
206 2 5 6 2
206 2 5 8 5
206 2 5 9 1
206 2 6 6 4
206 2 6 8 4
206 2 6 9 2
206 2 6 10 5
206 2 8 9 2
206 2 9 10 1
206 2 10 10 4
206 3 1 1 1.0
206 3 207 207 1.0
207 1 1 36 1
207 1 1 44 2
207 1 1 48 1
207 1 1 50 2
207 1 3 27 2
207 1 3 28 4
207 1 3 44 2
207 1 3 51 2
207 1 3 58 2
207 1 4 27 2
207 1 4 31 2
207 1 5 24 2
207 1 5 48 1
207 1 6 24 2
207 1 6 71 1
207 1 7 45 2
207 1 7 46 4
207 1 7 50 2
207 1 7 51 2
207 1 7 67 2
207 1 8 31 2
207 1 8 45 2
207 1 9 23 2
207 1 9 27 2
207 1 9 29 2
207 1 9 35 2
207 1 9 45 2
207 1 9 47 2
207 1 10 24 2
207 1 10 30 2
207 1 10 58 1
207 1 10 67 1
207 1 11 35 2
207 1 11 47 2
207 1 13 24 2
207 1 13 32 2
207 1 13 58 1
207 1 13 71 1
207 1 14 58 2
207 1 14 65 2
207 1 15 30 2
207 1 15 36 1
207 1 16 30 2
207 1 16 71 1
207 1 17 30 2
207 1 17 32 2
207 1 17 67 1
207 1 17 71 1
207 1 18 67 2
207 1 18 69 2
207 1 19 71 2
207 1 23 27 2
207 1 24 27 2
207 1 24 44 2
207 1 24 65 2
207 1 27 44 2
207 1 27 52 2
207 1 28 44 4
207 1 29 45 2
207 1 30 45 2
207 1 30 50 2
207 1 30 69 2
207 1 31 58 1
207 1 31 67 1
207 1 35 36 2
207 1 35 44 2
207 1 36 51 2
207 1 45 50 2
207 1 45 52 2
207 1 46 50 4
207 1 47 48 2
207 1 47 50 2
207 1 48 51 2
207 1 51 51 4
207 1 51 52 2
207 2 1 2 1
207 2 1 5 1
207 2 1 8 2
207 2 1 9 3
207 2 1 10 1
207 2 2 5 3
207 2 2 6 4
207 2 2 8 6
207 2 2 10 4
207 2 3 5 4
207 2 3 6 5
207 2 3 9 1
207 2 3 10 3
207 2 4 5 1
207 2 4 6 3
207 2 4 10 1
207 2 5 6 4
207 2 5 8 2
207 2 5 9 2
207 2 5 10 1
207 2 6 8 4
207 2 6 9 3
207 2 6 10 3
207 2 8 8 4
207 2 8 9 4
207 2 8 10 2
207 3 1 1 1.0
207 3 208 208 1.0
208 1 3 42 2
208 1 3 43 2
208 1 3 50 2
208 1 3 51 2
208 1 4 67 1
208 1 4 71 1
208 1 5 56 2
208 1 5 69 1
208 1 7 42 2
208 1 7 44 2
208 1 7 49 2
208 1 7 51 2
208 1 8 58 1
208 1 8 71 1
208 1 9 26 2
208 1 9 28 2
208 1 9 33 2
208 1 9 35 2
208 1 9 38 2
208 1 9 39 2
208 1 9 43 2
208 1 9 44 2
208 1 9 46 2
208 1 9 47 2
208 1 9 49 2
208 1 9 50 2
208 1 11 58 1
208 1 11 67 1
208 1 14 22 2
208 1 14 24 2
208 1 14 30 2
208 1 14 32 2
208 1 14 57 2
208 1 14 64 2
208 1 15 60 2
208 1 15 65 1
208 1 18 22 2
208 1 18 24 2
208 1 18 30 2
208 1 18 32 2
208 1 18 66 2
208 1 18 68 2
208 1 19 24 2
208 1 19 30 2
208 1 19 70 2
208 1 23 67 1
208 1 23 71 1
208 1 24 40 2
208 1 24 63 2
208 1 25 28 2
208 1 25 58 2
208 1 26 27 2
208 1 27 44 2
208 1 27 52 2
208 1 27 55 2
208 1 27 56 2
208 1 28 40 2
208 1 28 44 2
208 1 29 58 1
208 1 29 71 1
208 1 30 34 2
208 1 30 63 2
208 1 32 35 2
208 1 32 47 2
208 1 32 64 2
208 1 32 68 2
208 1 33 35 2
208 1 34 46 2
208 1 35 44 2
208 1 37 46 2
208 1 37 67 2
208 1 38 45 2
208 1 39 47 2
208 1 45 50 2
208 1 45 52 2
208 1 45 59 2
208 1 45 60 2
208 1 46 50 2
208 1 47 50 2
208 1 51 51 4
208 1 51 52 2
208 1 53 65 1
208 1 53 69 1
208 1 55 61 2
208 1 59 61 2
208 2 1 2 1
208 2 1 6 1
208 2 1 8 2
208 2 2 3 1
208 2 2 5 1
208 2 2 6 2
208 2 2 7 2
208 2 2 8 4
208 2 2 9 2
208 2 2 10 1
208 2 3 5 3
208 2 3 6 2
208 2 3 7 2
208 2 3 10 4
208 2 4 6 2
208 2 4 8 1
208 2 4 9 1
208 2 4 10 2
208 2 5 5 2
208 2 5 6 2
208 2 5 8 3
208 2 5 9 2
208 2 5 10 1
208 2 6 6 4
208 2 6 7 2
208 2 6 8 4
208 2 6 9 1
208 2 6 10 4
208 2 7 10 2
208 2 8 8 4
208 2 8 9 6
208 2 8 10 4
208 3 1 1 1.0
208 3 209 209 1.0
209 1 1 52 6
209 1 3 28 4
209 1 3 52 4
209 1 5 28 4
209 1 5 44 2
209 1 5 52 6
209 1 5 58 1
209 1 5 71 2
209 1 6 24 2
209 1 6 27 2
209 1 7 46 4
209 1 7 52 4
209 1 9 31 4
209 1 9 35 4
209 1 9 47 4
209 1 10 31 4
209 1 10 32 4
209 1 13 32 4
209 1 13 35 4
209 1 14 28 4
209 1 14 35 4
209 1 14 36 4
209 1 15 46 4
209 1 15 50 2
209 1 15 52 6
209 1 15 67 1
209 1 15 71 2
209 1 16 30 2
209 1 16 45 2
209 1 17 32 4
209 1 17 47 4
209 1 18 46 4
209 1 18 47 4
209 1 18 48 4
209 1 19 51 2
209 1 19 52 4
209 1 28 28 4
209 1 35 36 4
209 1 46 46 4
209 1 47 48 4
209 2 1 1 4
209 2 1 5 1
209 2 1 9 7
209 2 2 6 4
209 2 2 8 4
209 2 2 9 2
209 2 2 10 2
209 2 3 5 2
209 2 3 6 4
209 2 3 8 2
209 2 3 9 5
209 2 3 10 5
209 2 4 5 1
209 2 4 6 4
209 2 4 10 1
209 2 5 6 6
209 2 5 10 2
209 2 6 6 8
209 2 6 9 4
209 2 6 10 6
209 2 8 10 2
209 3 1 1 1.0
209 3 210 210 1.0
210 1 3 44 8
210 1 3 58 4
210 1 7 50 8
210 1 7 67 4
210 1 9 27 8
210 1 9 45 8
210 1 9 51 8
210 1 9 58 4
210 1 9 67 4
210 1 9 71 4
210 1 14 24 8
210 1 14 58 4
210 1 18 30 8
210 1 18 67 4
210 1 19 32 4
210 1 19 71 2
210 1 24 27 8
210 1 24 44 8
210 1 27 44 8
210 1 30 45 8
210 1 30 50 8
210 1 32 51 8
210 1 45 50 8
210 1 51 51 8
210 2 1 5 2
210 2 1 9 2
210 2 2 5 6
210 2 2 8 8
210 2 2 10 6
210 2 3 5 4
210 2 3 10 4
210 2 4 5 2
210 2 4 6 4
210 2 4 10 2
210 2 5 9 2
210 2 5 10 4
210 2 6 8 8
210 2 6 9 4
210 2 8 8 8
210 2 8 10 8
210 3 1 1 1.0
210 3 211 211 1.0
211 1 3 67 4
211 1 7 58 4
211 1 9 42 8
211 1 9 43 8
211 1 9 44 8
211 1 9 49 8
211 1 9 50 8
211 1 9 51 8
211 1 14 57 4
211 1 18 66 4
211 1 19 70 2
211 1 20 22 4
211 1 20 24 8
211 1 20 30 8
211 1 20 32 4
211 1 24 40 8
211 1 25 58 4
211 1 27 44 8
211 1 27 56 8
211 1 30 34 8
211 1 37 67 4
211 1 45 50 8
211 1 45 60 8
211 1 51 51 8
211 1 53 71 2
211 1 61 61 8
211 2 1 3 2
211 2 1 10 2
211 2 2 5 4
211 2 2 7 2
211 2 2 8 8
211 2 2 9 2
211 2 3 5 2
211 2 3 7 2
211 2 4 6 4
211 2 4 9 2
211 2 4 10 4
211 2 5 5 4
211 2 5 6 4
211 2 5 9 2
211 2 6 10 4
211 2 7 10 4
211 2 8 8 8
211 2 8 10 16
211 3 1 1 1.0
211 3 212 212 1.0
212 1 3 44 4
212 1 3 52 4
212 1 3 58 2
212 1 3 71 2
212 1 5 44 4
212 1 5 52 2
212 1 5 58 2
212 1 5 71 1
212 1 7 50 4
212 1 7 52 4
212 1 7 67 2
212 1 7 71 2
212 1 9 28 4
212 1 9 35 4
212 1 9 46 4
212 1 9 47 4
212 1 9 51 4
212 1 9 52 4
212 1 14 24 4
212 1 14 27 4
212 1 14 28 4
212 1 14 32 4
212 1 14 35 4
212 1 15 50 4
212 1 15 52 2
212 1 15 67 2
212 1 15 71 1
212 1 18 30 4
212 1 18 32 4
212 1 18 45 4
212 1 18 46 4
212 1 18 47 4
212 1 19 32 4
212 1 19 51 4
212 1 19 52 2
212 1 24 28 4
212 1 27 28 4
212 1 30 46 4
212 1 32 35 4
212 1 32 47 4
212 1 35 35 4
212 1 45 46 4
212 1 47 47 4
212 2 1 1 2
212 2 1 5 3
212 2 1 9 3
212 2 2 5 2
212 2 2 6 2
212 2 2 8 4
212 2 2 9 4
212 2 2 10 2
212 2 3 5 3
212 2 3 8 4
212 2 3 9 2
212 2 3 10 6
212 2 4 5 1
212 2 4 6 4
212 2 4 10 2
212 2 5 6 2
212 2 5 9 2
212 2 5 10 1
212 2 6 6 8
212 2 6 8 4
212 2 6 9 4
212 2 6 10 6
212 2 8 10 4
212 3 1 1 1.0
212 3 213 213 1.0
213 1 1 58 3
213 1 1 67 3
213 1 5 44 6
213 1 9 44 12
213 1 9 50 12
213 1 9 51 12
213 1 9 52 12
213 1 14 27 12
213 1 15 50 6
213 1 18 45 12
213 1 19 51 6
213 1 20 24 6
213 1 20 30 6
213 1 20 32 12
213 1 24 24 12
213 1 27 58 6
213 1 30 30 12
213 1 45 67 6
213 2 1 3 1
213 2 1 5 3
213 2 1 9 1
213 2 1 10 3
213 2 2 5 6
213 2 2 8 6
213 2 2 9 6
213 2 3 8 6
213 2 4 5 3
213 2 4 6 2
213 2 4 10 6
213 2 5 5 6
213 2 6 10 12
213 2 8 10 12
213 3 1 1 1.0
213 3 214 214 1.0
214 1 2 23 6
214 1 2 29 6
214 1 2 41 12
214 1 4 54 6
214 1 8 54 6
214 1 9 21 12
214 1 9 22 12
214 1 9 53 12
214 1 11 54 6
214 1 21 25 12
214 1 21 37 12
214 1 21 41 12
214 1 22 41 12
214 1 25 37 12
214 1 65 70 6
214 1 69 70 6
214 2 2 5 6
214 2 2 6 6
214 2 2 7 6
214 2 2 9 6
214 2 2 10 6
214 2 3 10 6
214 2 4 8 4
214 2 5 5 12
214 2 5 7 12
214 2 6 7 6
214 2 7 7 12
214 3 1 1 1.0
214 3 215 215 1.0
215 1 1 23 1
215 1 1 25 1
215 1 1 29 1
215 1 1 37 1
215 1 1 55 1
215 1 1 59 1
215 1 2 23 1
215 1 2 24 1
215 1 2 25 1
215 1 2 26 1
215 1 2 27 1
215 1 2 29 1
215 1 2 30 1
215 1 2 33 1
215 1 2 37 1
215 1 2 38 1
215 1 2 39 1
215 1 2 45 1
215 1 3 21 1
215 1 3 22 2
215 1 3 23 1
215 1 3 25 1
215 1 3 29 1
215 1 3 30 1
215 1 3 33 1
215 1 3 38 1
215 1 3 39 1
215 1 3 53 1
215 1 3 59 1
215 1 4 21 2
215 1 4 22 1
215 1 4 23 1
215 1 4 26 1
215 1 4 33 1
215 1 4 37 1
215 1 4 45 1
215 1 4 53 1
215 1 4 55 1
215 1 5 21 1
215 1 5 29 1
215 1 5 37 1
215 1 7 21 1
215 1 7 22 2
215 1 7 23 1
215 1 7 24 1
215 1 7 26 1
215 1 7 29 1
215 1 7 33 1
215 1 7 37 1
215 1 7 39 1
215 1 7 53 1
215 1 7 55 1
215 1 8 21 2
215 1 8 22 1
215 1 8 25 1
215 1 8 27 1
215 1 8 29 1
215 1 8 38 1
215 1 8 39 1
215 1 8 53 1
215 1 8 59 1
215 1 11 21 2
215 1 11 23 1
215 1 11 25 1
215 1 11 26 1
215 1 11 29 1
215 1 11 37 1
215 1 11 38 1
215 1 11 55 1
215 1 11 59 1
215 1 15 21 1
215 1 15 23 1
215 1 15 25 1
215 1 21 23 1
215 1 21 25 1
215 1 21 26 2
215 1 21 27 1
215 1 21 29 1
215 1 21 33 1
215 1 21 37 1
215 1 21 38 2
215 1 21 39 1
215 1 21 45 1
215 1 21 55 1
215 1 21 59 1
215 1 22 24 1
215 1 22 25 1
215 1 22 30 1
215 1 22 37 1
215 1 22 55 1
215 1 22 59 1
215 1 23 25 1
215 1 23 53 1
215 1 24 37 1
215 1 25 30 1
215 1 25 39 1
215 1 25 45 1
215 1 27 37 1
215 1 29 37 1
215 1 29 53 1
215 1 33 37 1
215 1 44 68 1
215 1 44 69 1
215 1 44 70 1
215 1 44 71 1
215 1 50 64 1
215 1 50 65 1
215 1 50 70 1
215 1 50 71 1
215 1 51 64 1
215 1 51 65 1
215 1 51 68 1
215 1 51 69 1
215 1 52 63 2
215 1 52 65 2
215 1 52 69 2
215 1 58 69 1
215 1 58 70 1
215 1 63 64 1
215 1 63 65 1
215 1 63 68 1
215 1 63 69 1
215 1 64 65 1
215 1 64 70 1
215 1 64 71 1
215 1 65 65 2
215 1 65 67 1
215 1 65 71 1
215 1 67 70 1
215 1 68 69 1
215 1 68 70 1
215 1 68 71 1
215 1 69 69 2
215 1 69 71 1
215 2 1 5 2
215 2 1 6 2
215 2 1 7 1
215 2 1 8 1
215 2 1 9 2
215 2 2 4 1
215 2 2 5 5
215 2 2 6 5
215 2 2 7 3
215 2 2 8 7
215 2 2 9 2
215 2 2 10 1
215 2 3 5 2
215 2 3 6 2
215 2 3 7 2
215 2 3 8 3
215 2 3 9 2
215 2 5 5 4
215 2 5 6 4
215 2 5 7 2
215 2 5 8 3
215 2 5 9 2
215 2 6 6 2
215 2 6 7 2
215 2 6 8 2
215 2 6 9 2
215 2 6 10 1
215 2 7 7 2
215 2 7 8 2
215 2 7 9 1
215 2 7 10 1
215 2 8 8 2
215 3 1 1 1.0
215 3 216 216 1.0
216 1 1 31 2
216 1 1 41 2
216 1 1 61 2
216 1 2 26 1
216 1 2 31 2
216 1 2 32 2
216 1 2 33 1
216 1 2 38 1
216 1 2 39 1
216 1 3 22 2
216 1 3 30 2
216 1 3 54 2
216 1 3 60 2
216 1 5 25 2
216 1 5 33 2
216 1 5 41 2
216 1 6 26 1
216 1 6 33 1
216 1 6 55 1
216 1 7 22 2
216 1 7 24 2
216 1 7 54 2
216 1 7 56 2
216 1 10 21 2
216 1 10 22 2
216 1 10 53 2
216 1 13 25 2
216 1 13 26 2
216 1 13 55 2
216 1 14 68 2
216 1 14 70 2
216 1 15 37 2
216 1 15 39 2
216 1 15 41 2
216 1 16 38 1
216 1 16 39 1
216 1 16 59 1
216 1 17 37 2
216 1 17 38 2
216 1 17 59 2
216 1 18 64 2
216 1 18 70 2
216 1 19 64 1
216 1 19 68 1
216 1 21 26 2
216 1 21 31 2
216 1 21 33 2
216 1 21 38 2
216 1 21 39 2
216 1 21 41 2
216 1 21 42 2
216 1 22 25 2
216 1 22 32 2
216 1 22 37 2
216 1 24 37 2
216 1 25 27 2
216 1 25 30 2
216 1 25 43 2
216 1 27 41 2
216 1 34 52 2
216 1 36 50 2
216 1 36 51 2
216 1 36 52 2
216 1 37 45 2
216 1 37 49 2
216 1 40 52 2
216 1 41 45 2
216 1 44 48 2
216 1 44 52 2
216 1 48 51 2
216 1 48 52 2
216 1 50 52 2
216 1 53 55 2
216 1 53 59 2
216 1 54 55 1
216 1 54 59 1
216 1 57 63 1
216 1 58 63 2
216 1 63 66 1
216 1 63 67 2
216 1 64 70 1
216 1 64 71 2
216 1 68 70 1
216 1 68 71 2
216 2 1 6 2
216 2 1 7 2
216 2 1 8 2
216 2 1 10 2
216 2 2 6 5
216 2 2 7 2
216 2 2 8 5
216 2 2 10 4
216 2 3 5 2
216 2 3 6 4
216 2 3 7 2
216 2 3 8 1
216 2 3 9 3
216 2 4 6 1
216 2 4 7 2
216 2 4 9 1
216 2 5 6 6
216 2 5 7 4
216 2 5 8 4
216 2 6 7 3
216 2 6 9 1
216 2 6 10 2
216 2 7 7 2
216 2 7 8 1
216 2 7 10 2
216 2 8 9 2
216 2 8 10 1
216 2 9 9 4
216 2 9 10 1
216 3 1 1 1.0
216 3 217 217 1.0
217 1 2 25 2
217 1 2 33 2
217 1 2 37 2
217 1 2 39 2
217 1 2 55 2
217 1 2 59 2
217 1 3 21 2
217 1 3 29 2
217 1 3 37 4
217 1 3 53 2
217 1 3 59 2
217 1 4 22 2
217 1 4 29 2
217 1 4 37 2
217 1 4 38 2
217 1 4 53 2
217 1 4 59 2
217 1 7 21 2
217 1 7 23 2
217 1 7 25 4
217 1 7 53 2
217 1 7 55 2
217 1 8 22 2
217 1 8 23 2
217 1 8 25 2
217 1 8 26 2
217 1 8 53 2
217 1 8 55 2
217 1 11 21 4
217 1 11 22 4
217 1 11 53 4
217 1 21 23 2
217 1 21 25 4
217 1 21 29 2
217 1 21 33 2
217 1 21 37 4
217 1 21 39 2
217 1 22 23 2
217 1 22 25 2
217 1 22 26 2
217 1 22 29 2
217 1 22 33 2
217 1 22 37 2
217 1 22 38 2
217 1 22 39 2
217 1 23 37 4
217 1 25 29 4
217 1 25 37 4
217 1 25 38 2
217 1 26 37 2
217 1 63 70 4
217 1 63 71 2
217 1 64 68 2
217 1 64 69 2
217 1 64 70 2
217 1 65 68 2
217 1 65 69 6
217 1 65 70 2
217 1 65 71 2
217 1 68 70 2
217 1 69 70 2
217 1 69 71 2
217 2 1 5 2
217 2 1 9 2
217 2 2 5 4
217 2 2 6 4
217 2 2 7 4
217 2 2 8 4
217 2 2 9 8
217 2 3 6 2
217 2 3 7 2
217 2 3 8 6
217 2 3 9 2
217 2 5 5 10
217 2 5 6 4
217 2 5 7 4
217 2 6 6 6
217 2 6 7 6
217 2 6 8 2
217 2 7 7 6
217 2 7 8 2
217 2 8 8 2
217 3 1 1 1.0
217 3 218 218 1.0
218 1 3 37 2
218 1 3 53 2
218 1 3 59 4
218 1 4 33 2
218 1 4 37 2
218 1 4 53 1
218 1 4 66 1
218 1 5 29 1
218 1 5 37 2
218 1 7 25 2
218 1 7 53 2
218 1 7 55 4
218 1 8 25 2
218 1 8 39 2
218 1 8 53 1
218 1 8 57 1
218 1 11 25 2
218 1 11 37 2
218 1 11 53 2
218 1 12 22 4
218 1 12 26 2
218 1 12 38 2
218 1 12 53 4
218 1 12 55 2
218 1 12 59 2
218 1 15 23 1
218 1 15 25 2
218 1 22 25 4
218 1 22 26 2
218 1 22 33 2
218 1 22 34 2
218 1 22 37 4
218 1 22 38 2
218 1 22 39 2
218 1 22 40 2
218 1 22 55 2
218 1 22 59 2
218 1 23 37 2
218 1 23 39 2
218 1 23 53 1
218 1 24 37 2
218 1 25 29 2
218 1 25 30 2
218 1 25 37 4
218 1 25 38 4
218 1 25 39 2
218 1 25 45 2
218 1 26 37 4
218 1 27 37 2
218 1 29 33 2
218 1 29 53 1
218 1 33 37 2
218 1 42 70 2
218 1 43 68 2
218 1 44 69 2
218 1 49 64 2
218 1 50 65 2
218 1 51 62 2
218 1 52 62 2
218 1 52 63 4
218 1 56 70 2
218 1 58 69 1
218 1 60 70 2
218 1 61 70 2
218 1 62 64 2
218 1 62 65 2
218 1 62 68 2
218 1 62 69 2
218 1 62 70 2
218 1 62 71 2
218 1 63 64 2
218 1 63 68 2
218 1 64 70 2
218 1 65 67 1
218 1 65 71 1
218 1 68 70 2
218 1 69 71 1
218 2 1 5 1
218 2 1 9 3
218 2 2 4 1
218 2 2 5 1
218 2 2 7 2
218 2 2 8 4
218 2 2 9 4
218 2 3 6 3
218 2 3 7 5
218 2 3 8 3
218 2 3 9 4
218 2 5 5 4
218 2 5 6 5
218 2 5 9 1
218 2 6 6 4
218 2 6 7 8
218 2 6 8 6
218 2 6 9 3
218 2 6 10 1
218 2 7 7 4
218 2 7 8 7
218 2 7 10 2
218 3 1 1 1.0
218 3 219 219 1.0
219 1 3 41 2
219 1 3 54 2
219 1 3 60 2
219 1 3 61 2
219 1 5 33 1
219 1 5 41 2
219 1 6 33 2
219 1 6 68 1
219 1 7 41 2
219 1 7 54 2
219 1 7 56 2
219 1 7 61 2
219 1 10 25 2
219 1 10 37 2
219 1 10 70 2
219 1 13 25 2
219 1 13 41 2
219 1 13 68 2
219 1 14 22 2
219 1 14 26 2
219 1 14 53 2
219 1 14 55 2
219 1 15 39 1
219 1 15 41 2
219 1 16 39 2
219 1 16 64 1
219 1 17 37 2
219 1 17 41 2
219 1 17 64 2
219 1 18 22 2
219 1 18 38 2
219 1 18 53 2
219 1 18 59 2
219 1 19 26 1
219 1 19 38 1
219 1 19 55 1
219 1 19 59 1
219 1 22 25 2
219 1 22 26 2
219 1 22 33 2
219 1 22 36 2
219 1 22 37 2
219 1 22 38 2
219 1 22 39 2
219 1 22 48 2
219 1 24 37 2
219 1 25 30 2
219 1 25 31 2
219 1 25 41 2
219 1 25 42 2
219 1 25 43 2
219 1 25 54 2
219 1 25 60 2
219 1 26 53 1
219 1 27 41 2
219 1 31 37 2
219 1 31 70 2
219 1 32 51 2
219 1 32 52 2
219 1 32 70 2
219 1 32 71 2
219 1 33 53 1
219 1 34 36 2
219 1 34 52 2
219 1 36 50 2
219 1 37 41 2
219 1 37 42 2
219 1 37 49 2
219 1 37 54 2
219 1 37 56 2
219 1 38 53 1
219 1 39 53 1
219 1 40 48 2
219 1 40 52 2
219 1 41 43 2
219 1 41 45 2
219 1 41 49 2
219 1 44 48 2
219 1 53 55 1
219 1 53 59 1
219 1 54 55 2
219 1 54 59 2
219 1 57 63 2
219 1 58 63 1
219 1 63 66 2
219 1 63 67 1
219 1 64 70 2
219 1 64 71 1
219 1 68 70 2
219 1 68 71 1
219 2 1 7 1
219 2 1 8 1
219 2 1 10 2
219 2 2 3 1
219 2 2 6 2
219 2 2 7 2
219 2 2 8 3
219 2 2 10 2
219 2 3 5 3
219 2 3 6 1
219 2 3 7 4
219 2 3 8 3
219 2 3 9 1
219 2 4 6 2
219 2 4 7 1
219 2 4 9 2
219 2 5 6 3
219 2 5 7 1
219 2 5 8 1
219 2 5 10 2
219 2 6 6 4
219 2 6 7 8
219 2 6 8 2
219 2 6 9 3
219 2 6 10 1
219 2 7 7 4
219 2 7 8 2
219 2 7 9 1
219 2 7 10 4
219 2 8 9 2
219 2 8 10 2
219 2 9 9 2
219 2 9 10 2
219 3 1 1 1.0
219 3 220 220 1.0
220 1 2 33 1
220 1 2 39 1
220 1 2 41 2
220 1 2 55 1
220 1 2 59 1
220 1 2 61 2
220 1 4 29 2
220 1 4 41 2
220 1 4 54 2
220 1 4 60 2
220 1 6 38 1
220 1 6 59 1
220 1 8 23 2
220 1 8 41 2
220 1 8 54 2
220 1 8 56 2
220 1 9 21 2
220 1 9 25 2
220 1 9 37 2
220 1 9 53 2
220 1 9 55 2
220 1 9 59 2
220 1 10 22 2
220 1 10 53 2
220 1 11 25 2
220 1 11 37 2
220 1 11 54 4
220 1 13 22 2
220 1 13 53 2
220 1 16 26 1
220 1 16 55 1
220 1 17 22 2
220 1 17 53 2
220 1 21 25 2
220 1 21 31 2
220 1 21 33 2
220 1 21 37 2
220 1 21 39 2
220 1 21 41 4
220 1 22 23 2
220 1 22 25 2
220 1 22 29 2
220 1 22 31 2
220 1 22 37 2
220 1 22 41 2
220 1 22 42 2
220 1 22 43 2
220 1 22 49 2
220 1 23 37 2
220 1 23 41 2
220 1 25 29 2
220 1 25 33 2
220 1 25 37 4
220 1 25 38 2
220 1 25 41 2
220 1 25 53 2
220 1 25 59 2
220 1 26 37 2
220 1 26 41 2
220 1 26 54 1
220 1 29 41 2
220 1 33 54 1
220 1 34 70 2
220 1 36 68 2
220 1 36 69 2
220 1 37 39 2
220 1 37 41 2
220 1 37 53 2
220 1 37 55 2
220 1 38 41 2
220 1 38 54 1
220 1 39 54 1
220 1 40 70 2
220 1 48 64 2
220 1 48 65 2
220 1 57 68 1
220 1 63 65 2
220 1 63 69 2
220 1 63 70 2
220 1 64 66 1
220 1 64 69 2
220 1 64 70 1
220 1 65 68 2
220 1 65 70 2
220 1 68 70 1
220 1 69 70 2
220 2 2 5 2
220 2 2 6 1
220 2 2 7 3
220 2 2 8 4
220 2 2 9 4
220 2 2 10 4
220 2 3 3 2
220 2 3 6 4
220 2 3 7 1
220 2 3 9 2
220 2 3 10 2
220 2 4 8 3
220 2 5 5 4
220 2 5 6 4
220 2 5 7 6
220 2 5 9 2
220 2 6 6 4
220 2 6 7 6
220 2 6 8 2
220 2 6 10 1
220 2 7 7 8
220 2 7 8 5
220 2 7 9 2
220 2 7 10 1
220 2 8 9 1
220 2 8 10 1
220 3 1 1 1.0
220 3 221 221 1.0
221 1 2 25 1
221 1 2 35 1
221 1 2 37 1
221 1 2 47 1
221 1 3 22 1
221 1 3 25 1
221 1 3 31 1
221 1 3 33 1
221 1 3 38 1
221 1 3 39 1
221 1 3 41 2
221 1 3 54 1
221 1 3 55 1
221 1 3 60 1
221 1 3 61 1
221 1 4 22 1
221 1 4 25 1
221 1 4 31 1
221 1 4 33 1
221 1 4 37 1
221 1 4 46 1
221 1 6 22 1
221 1 6 29 1
221 1 6 53 1
221 1 7 22 1
221 1 7 26 1
221 1 7 31 1
221 1 7 33 1
221 1 7 37 1
221 1 7 39 1
221 1 7 41 2
221 1 7 54 1
221 1 7 56 1
221 1 7 59 1
221 1 7 61 1
221 1 8 22 1
221 1 8 25 1
221 1 8 28 1
221 1 8 31 1
221 1 8 37 1
221 1 8 39 1
221 1 10 25 1
221 1 10 26 1
221 1 10 37 1
221 1 10 38 1
221 1 10 55 1
221 1 10 59 1
221 1 11 22 2
221 1 11 23 1
221 1 11 29 1
221 1 11 41 2
221 1 13 21 1
221 1 13 22 1
221 1 13 37 1
221 1 13 38 1
221 1 13 53 1
221 1 13 59 1
221 1 16 22 1
221 1 16 23 1
221 1 16 53 1
221 1 17 21 1
221 1 17 22 1
221 1 17 25 1
221 1 17 26 1
221 1 17 53 1
221 1 17 55 1
221 1 21 25 1
221 1 21 37 1
221 1 21 43 1
221 1 21 49 1
221 1 21 55 1
221 1 21 59 1
221 1 22 26 1
221 1 22 28 1
221 1 22 33 1
221 1 22 35 1
221 1 22 38 1
221 1 22 39 1
221 1 22 46 1
221 1 22 47 1
221 1 22 55 1
221 1 22 59 1
221 1 23 25 1
221 1 23 37 1
221 1 23 41 1
221 1 23 54 1
221 1 25 25 2
221 1 25 26 1
221 1 25 29 1
221 1 25 31 1
221 1 25 41 1
221 1 25 42 1
221 1 25 49 1
221 1 25 53 1
221 1 25 54 1
221 1 25 59 1
221 1 25 60 1
221 1 26 53 1
221 1 28 68 1
221 1 28 70 1
221 1 29 37 1
221 1 29 41 1
221 1 29 54 1
221 1 31 37 1
221 1 33 41 1
221 1 33 53 1
221 1 34 65 1
221 1 34 71 1
221 1 35 68 1
221 1 35 70 1
221 1 36 63 1
221 1 36 64 1
221 1 36 65 1
221 1 36 69 1
221 1 36 70 1
221 1 36 71 1
221 1 37 37 2
221 1 37 38 1
221 1 37 41 1
221 1 37 42 1
221 1 37 43 1
221 1 37 53 1
221 1 37 54 1
221 1 37 55 1
221 1 37 56 1
221 1 38 53 1
221 1 39 41 1
221 1 39 53 1
221 1 40 69 1
221 1 40 71 1
221 1 46 64 1
221 1 46 70 1
221 1 47 64 1
221 1 47 70 1
221 1 48 63 1
221 1 48 65 1
221 1 48 68 1
221 1 48 69 1
221 1 48 70 1
221 1 48 71 1
221 1 57 69 1
221 1 63 64 1
221 1 63 65 1
221 1 63 68 1
221 1 63 69 1
221 1 64 70 1
221 1 64 71 1
221 1 65 66 1
221 1 65 70 1
221 1 68 70 1
221 1 68 71 1
221 1 69 70 1
221 2 1 6 1
221 2 1 7 1
221 2 1 8 1
221 2 1 10 1
221 2 2 3 1
221 2 2 5 2
221 2 2 6 5
221 2 2 7 3
221 2 2 8 2
221 2 2 9 2
221 2 2 10 1
221 2 3 3 2
221 2 3 5 1
221 2 3 6 3
221 2 3 7 2
221 2 3 8 3
221 2 3 9 2
221 2 4 6 1
221 2 4 9 1
221 2 5 5 2
221 2 5 6 1
221 2 5 7 4
221 2 5 8 2
221 2 5 9 2
221 2 5 10 2
221 2 6 6 4
221 2 6 7 5
221 2 6 8 4
221 2 6 9 3
221 2 6 10 1
221 2 7 7 2
221 2 7 8 3
221 2 7 9 3
221 2 7 10 1
221 2 8 9 1
221 3 1 1 1.0
221 3 222 222 1.0
222 1 4 33 2
222 1 4 41 2
222 1 4 54 1
222 1 4 67 1
222 1 6 29 1
222 1 8 39 2
222 1 8 41 2
222 1 8 54 1
222 1 8 58 1
222 1 9 25 2
222 1 9 37 2
222 1 9 41 2
222 1 9 55 2
222 1 9 59 2
222 1 9 61 2
222 1 10 41 2
222 1 11 41 4
222 1 11 54 2
222 1 13 37 2
222 1 14 22 2
222 1 14 38 2
222 1 14 53 2
222 1 14 59 2
222 1 16 23 1
222 1 17 25 2
222 1 18 22 2
222 1 18 26 2
222 1 18 53 2
222 1 18 55 2
222 1 19 22 2
222 1 19 53 2
222 1 22 25 2
222 1 22 37 2
222 1 22 44 2
222 1 22 50 2
222 1 22 51 2
222 1 22 55 2
222 1 22 59 2
222 1 23 39 2
222 1 23 41 2
222 1 23 54 1
222 1 24 70 2
222 1 25 38 2
222 1 25 41 2
222 1 25 49 2
222 1 25 53 2
222 1 25 54 2
222 1 25 59 2
222 1 25 60 2
222 1 26 37 2
222 1 26 41 2
222 1 26 54 2
222 1 27 68 2
222 1 29 33 2
222 1 29 41 2
222 1 29 54 1
222 1 30 70 2
222 1 31 41 2
222 1 32 64 2
222 1 32 65 2
222 1 32 68 2
222 1 32 69 2
222 1 33 41 2
222 1 33 54 2
222 1 34 65 2
222 1 36 63 2
222 1 37 41 2
222 1 37 43 2
222 1 37 53 2
222 1 37 54 2
222 1 37 55 2
222 1 37 56 2
222 1 38 41 2
222 1 38 54 2
222 1 39 41 2
222 1 39 54 2
222 1 40 69 2
222 1 41 41 4
222 1 41 42 2
222 1 45 64 2
222 1 48 63 2
222 1 57 69 1
222 1 63 64 2
222 1 63 68 2
222 1 64 70 2
222 1 65 66 1
222 1 65 70 1
222 1 68 70 2
222 1 69 70 1
222 2 2 3 3
222 2 2 5 1
222 2 2 7 3
222 2 2 8 2
222 2 2 9 1
222 2 2 10 2
222 2 3 5 1
222 2 3 6 2
222 2 3 7 2
222 2 3 9 2
222 2 3 10 1
222 2 4 6 1
222 2 4 8 3
222 2 4 9 1
222 2 5 6 2
222 2 5 7 2
222 2 5 8 1
222 2 5 9 2
222 2 5 10 3
222 2 6 7 7
222 2 6 8 4
222 2 6 9 3
222 2 6 10 3
222 2 7 7 4
222 2 7 8 8
222 2 7 9 2
222 2 7 10 4
222 2 8 10 2
222 3 1 1 1.0
222 3 223 223 1.0
223 1 5 68 3
223 1 6 33 3
223 1 9 41 6
223 1 9 61 6
223 1 10 41 6
223 1 13 41 6
223 1 15 64 3
223 1 16 39 3
223 1 17 41 6
223 1 20 22 6
223 1 20 26 3
223 1 20 38 3
223 1 20 53 6
223 1 20 55 3
223 1 20 59 3
223 1 22 52 6
223 1 25 54 6
223 1 25 60 6
223 1 26 54 3
223 1 31 41 6
223 1 33 54 3
223 1 34 36 6
223 1 37 54 6
223 1 37 56 6
223 1 38 54 3
223 1 39 54 3
223 1 40 48 6
223 1 41 41 12
223 1 41 42 6
223 1 41 43 6
223 1 41 49 6
223 1 54 55 3
223 1 54 59 3
223 1 57 63 3
223 1 63 66 3
223 1 64 70 3
223 1 68 70 3
223 2 1 3 3
223 2 1 8 1
223 2 2 7 3
223 2 2 8 3
223 2 3 7 6
223 2 4 6 3
223 2 4 8 3
223 2 4 9 3
223 2 5 10 6
223 2 6 7 9
223 2 6 9 3
223 2 6 10 3
223 2 7 7 6
223 2 7 8 3
223 2 7 10 9
223 2 8 10 6
223 2 9 10 3
223 3 1 1 1.0
223 3 224 224 1.0
224 1 2 31 6
224 1 2 41 6
224 1 6 54 3
224 1 9 22 12
224 1 9 54 12
224 1 10 54 6
224 1 13 54 6
224 1 16 54 3
224 1 17 54 6
224 1 21 41 24
224 1 22 41 12
224 1 25 25 12
224 1 25 41 12
224 1 36 70 6
224 1 37 37 12
224 1 37 41 12
224 1 41 53 12
224 1 41 54 6
224 1 48 70 6
224 2 2 6 6
224 2 2 7 3
224 2 2 10 9
224 2 3 4 1
224 2 3 10 6
224 2 4 6 2
224 2 4 9 1
224 2 4 10 3
224 2 5 7 18
224 2 6 7 6
224 2 7 7 12
224 2 7 9 6
224 2 7 10 3
224 3 1 1 1.0
224 3 225 225 1.0
225 1 1 31 2
225 1 1 61 4
225 1 2 32 4
225 1 2 34 2
225 1 2 40 2
225 1 3 30 4
225 1 3 60 4
225 1 6 57 1
225 1 7 24 4
225 1 7 56 4
225 1 10 53 2
225 1 13 57 2
225 1 14 49 4
225 1 14 50 4
225 1 14 51 4
225 1 16 66 1
225 1 17 66 2
225 1 18 43 4
225 1 18 44 4
225 1 18 51 4
225 1 19 42 2
225 1 19 43 2
225 1 19 49 2
225 1 20 34 4
225 1 20 36 2
225 1 20 40 4
225 1 20 42 4
225 1 20 44 4
225 1 20 48 2
225 1 20 50 4
225 1 21 32 4
225 1 21 34 4
225 1 21 40 4
225 1 21 42 4
225 1 22 32 4
225 1 24 37 4
225 1 25 30 4
225 1 27 27 4
225 1 27 43 4
225 1 45 45 4
225 1 45 49 4
225 1 56 57 2
225 1 56 58 4
225 1 60 66 2
225 1 60 67 4
225 1 61 70 2
225 1 61 71 4
225 2 1 6 2
225 2 1 8 4
225 2 1 10 2
225 2 2 6 4
225 2 2 7 3
225 2 2 8 4
225 2 2 10 5
225 2 3 6 2
225 2 3 7 1
225 2 3 8 2
225 2 3 9 3
225 2 4 8 4
225 2 4 9 3
225 2 4 10 1
225 2 5 6 2
225 2 5 8 8
225 2 5 10 6
225 2 6 9 2
225 2 6 10 4
225 2 7 8 2
225 2 7 10 6
225 3 1 1 1.0
225 3 226 226 1.0
226 1 2 31 4
226 1 2 32 2
226 1 2 42 2
226 1 2 43 2
226 1 2 49 2
226 1 6 56 2
226 1 9 22 4
226 1 9 24 4
226 1 9 30 4
226 1 9 54 4
226 1 9 56 4
226 1 9 60 4
226 1 10 54 4
226 1 13 56 4
226 1 14 66 2
226 1 14 70 2
226 1 16 60 2
226 1 17 60 4
226 1 18 57 2
226 1 18 70 2
226 1 19 57 1
226 1 19 66 1
226 1 21 41 4
226 1 21 42 8
226 1 21 43 4
226 1 21 49 4
226 1 21 61 4
226 1 22 41 4
226 1 24 41 4
226 1 25 27 4
226 1 25 43 4
226 1 27 41 4
226 1 30 41 4
226 1 32 54 2
226 1 34 50 4
226 1 34 66 2
226 1 34 67 4
226 1 36 51 4
226 1 37 45 4
226 1 37 49 4
226 1 40 44 4
226 1 40 57 2
226 1 40 58 4
226 1 41 45 4
226 1 44 44 4
226 1 48 51 4
226 1 50 50 4
226 1 53 61 4
226 1 54 61 2
226 2 2 3 1
226 2 2 6 8
226 2 2 7 1
226 2 2 8 2
226 2 2 10 6
226 2 3 7 1
226 2 3 9 1
226 2 3 10 4
226 2 4 6 2
226 2 4 7 2
226 2 4 9 1
226 2 4 10 2
226 2 5 7 6
226 2 5 8 12
226 2 6 7 4
226 2 7 7 4
226 2 7 8 4
226 2 7 10 2
226 2 8 9 4
226 2 8 10 2
226 2 9 10 1
226 2 10 10 4
226 3 1 1 1.0
226 3 227 227 1.0
227 1 1 32 2
227 1 1 42 2
227 1 1 62 2
227 1 2 28 1
227 1 2 31 2
227 1 2 32 2
227 1 2 35 1
227 1 2 46 1
227 1 2 47 1
227 1 3 24 2
227 1 3 32 2
227 1 3 56 2
227 1 3 62 2
227 1 5 27 2
227 1 5 35 2
227 1 5 43 2
227 1 6 28 1
227 1 6 35 1
227 1 7 30 2
227 1 7 32 2
227 1 7 60 2
227 1 7 62 2
227 1 10 21 2
227 1 10 22 2
227 1 12 44 2
227 1 12 50 2
227 1 12 52 4
227 1 13 27 2
227 1 13 28 2
227 1 14 40 2
227 1 14 44 2
227 1 14 46 2
227 1 14 47 2
227 1 14 48 2
227 1 14 51 2
227 1 14 52 4
227 1 15 45 2
227 1 15 47 2
227 1 15 49 2
227 1 16 46 1
227 1 16 47 1
227 1 17 45 2
227 1 17 46 2
227 1 18 28 2
227 1 18 34 2
227 1 18 35 2
227 1 18 36 2
227 1 18 50 2
227 1 18 51 2
227 1 18 52 4
227 1 19 28 1
227 1 19 35 1
227 1 19 36 2
227 1 19 46 1
227 1 19 47 1
227 1 19 48 2
227 1 21 28 2
227 1 21 31 2
227 1 21 35 2
227 1 21 46 2
227 1 21 47 2
227 1 21 61 2
227 1 21 62 2
227 1 22 32 2
227 1 24 25 2
227 1 25 32 2
227 1 28 57 1
227 1 28 58 2
227 1 30 37 2
227 1 32 37 2
227 1 32 53 2
227 1 35 70 1
227 1 35 71 2
227 1 46 66 1
227 1 46 67 2
227 1 47 70 1
227 1 47 71 2
227 2 1 6 4
227 2 1 8 2
227 2 1 10 2
227 2 2 3 1
227 2 2 6 7
227 2 2 8 2
227 2 2 9 2
227 2 2 10 4
227 2 3 5 2
227 2 3 6 5
227 2 3 7 1
227 2 3 8 1
227 2 3 9 4
227 2 3 10 1
227 2 4 6 1
227 2 4 8 2
227 2 4 9 2
227 2 5 6 6
227 2 5 8 4
227 2 5 9 2
227 2 5 10 2
227 2 6 7 4
227 2 6 9 1
227 2 6 10 2
227 2 7 8 1
227 2 7 10 2
227 2 9 9 2
227 2 9 10 2
227 3 1 1 1.0
227 3 228 228 1.0
228 1 2 31 2
228 1 2 32 4
228 1 2 44 2
228 1 2 50 2
228 1 2 51 2
228 1 6 58 1
228 1 9 24 4
228 1 9 30 4
228 1 9 32 4
228 1 9 56 4
228 1 9 60 4
228 1 9 62 4
228 1 10 54 2
228 1 12 44 4
228 1 12 50 4
228 1 13 58 2
228 1 14 40 4
228 1 14 44 4
228 1 14 45 4
228 1 14 51 4
228 1 16 67 1
228 1 17 67 2
228 1 18 27 4
228 1 18 34 4
228 1 18 50 4
228 1 18 51 4
228 1 19 27 2
228 1 19 36 2
228 1 19 45 2
228 1 19 48 2
228 1 21 42 4
228 1 21 44 4
228 1 21 50 4
228 1 21 51 4
228 1 21 61 4
228 1 21 62 4
228 1 24 41 4
228 1 24 57 2
228 1 24 58 4
228 1 27 27 4
228 1 27 43 4
228 1 30 41 4
228 1 30 66 2
228 1 30 67 4
228 1 32 41 4
228 1 32 54 4
228 1 45 45 4
228 1 45 49 4
228 2 2 2 4
228 2 2 5 1
228 2 2 6 6
228 2 2 8 2
228 2 2 9 1
228 2 2 10 6
228 2 3 5 1
228 2 3 8 2
228 2 3 9 2
228 2 3 10 3
228 2 4 6 2
228 2 4 8 4
228 2 4 9 1
228 2 4 10 1
228 2 5 6 4
228 2 5 8 12
228 2 5 9 2
228 2 6 7 4
228 2 7 8 4
228 2 7 10 4
228 2 9 10 2
228 2 10 10 8
228 3 1 1 1.0
228 3 229 229 1.0
229 1 1 25 1
229 1 1 37 1
229 1 1 55 2
229 1 1 59 2
229 1 3 33 2
229 1 3 39 2
229 1 4 22 2
229 1 4 25 2
229 1 4 34 2
229 1 4 45 2
229 1 5 22 1
229 1 5 29 2
229 1 5 37 1
229 1 5 38 2
229 1 5 53 1
229 1 5 59 2
229 1 7 33 2
229 1 7 39 2
229 1 8 22 2
229 1 8 27 2
229 1 8 37 2
229 1 8 40 2
229 1 11 25 2
229 1 11 26 2
229 1 11 37 2
229 1 11 38 2
229 1 12 23 2
229 1 12 25 2
229 1 12 29 2
229 1 12 37 2
229 1 15 22 1
229 1 15 23 2
229 1 15 25 1
229 1 15 26 2
229 1 15 53 1
229 1 15 55 2
229 1 22 23 2
229 1 22 24 2
229 1 22 29 2
229 1 22 30 2
229 1 22 57 1
229 1 22 66 1
229 1 23 55 2
229 1 25 26 2
229 1 25 33 2
229 1 25 34 2
229 1 25 53 1
229 1 25 66 1
229 1 26 53 2
229 1 29 59 2
229 1 33 59 2
229 1 37 38 2
229 1 37 39 2
229 1 37 40 2
229 1 37 53 1
229 1 37 57 1
229 1 38 53 2
229 1 39 55 2
229 1 42 70 2
229 1 42 71 2
229 1 43 69 2
229 1 43 70 2
229 1 44 68 2
229 1 49 65 2
229 1 49 70 2
229 1 50 64 2
229 1 51 61 2
229 1 52 61 2
229 1 52 62 4
229 1 52 63 4
229 1 52 64 2
229 1 52 65 2
229 1 52 68 2
229 1 52 69 2
229 1 56 68 2
229 1 56 69 2
229 1 58 70 1
229 1 60 64 2
229 1 60 65 2
229 1 62 63 4
229 1 64 65 2
229 1 67 70 1
229 1 68 69 2
229 2 1 5 1
229 2 1 6 1
229 2 1 7 1
229 2 1 8 2
229 2 1 9 3
229 2 2 4 1
229 2 2 5 1
229 2 2 6 2
229 2 2 7 4
229 2 2 8 4
229 2 3 4 1
229 2 3 5 2
229 2 3 6 3
229 2 3 7 2
229 2 3 8 4
229 2 3 9 1
229 2 3 10 1
229 2 5 6 2
229 2 5 7 1
229 2 5 8 4
229 2 5 9 1
229 2 6 6 8
229 2 6 7 5
229 2 6 9 5
229 2 6 10 2
229 2 7 7 2
229 2 7 8 2
229 2 7 9 2
229 2 7 10 1
229 2 8 8 4
229 2 8 9 2
229 2 8 10 2
229 3 1 1 1.0
229 3 230 230 1.0
230 1 1 41 2
230 1 1 61 4
230 1 5 33 4
230 1 5 41 2
230 1 5 54 2
230 1 5 60 4
230 1 6 34 2
230 1 10 22 4
230 1 13 26 4
230 1 14 68 4
230 1 15 39 4
230 1 15 41 2
230 1 15 54 2
230 1 15 56 4
230 1 16 40 2
230 1 17 38 4
230 1 18 64 4
230 1 19 61 2
230 1 22 31 4
230 1 22 32 4
230 1 25 26 4
230 1 25 33 4
230 1 25 34 4
230 1 34 52 4
230 1 36 49 4
230 1 37 38 4
230 1 37 39 4
230 1 37 40 4
230 1 40 52 4
230 1 41 53 2
230 1 41 57 2
230 1 41 66 2
230 1 42 52 4
230 1 42 53 4
230 1 42 70 2
230 1 43 48 4
230 1 43 55 4
230 1 43 70 2
230 1 49 59 4
230 1 49 70 2
230 1 52 61 4
230 1 52 64 4
230 1 52 68 4
230 1 54 57 1
230 1 54 66 1
230 1 55 55 4
230 1 56 63 4
230 1 56 66 2
230 1 57 60 2
230 1 59 59 4
230 1 60 63 4
230 2 1 7 2
230 2 1 8 4
230 2 1 10 2
230 2 2 7 2
230 2 2 8 4
230 2 3 6 8
230 2 3 7 1
230 2 3 8 2
230 2 3 10 2
230 2 4 4 2
230 2 4 7 2
230 2 4 10 1
230 2 5 7 2
230 2 5 8 4
230 2 6 6 8
230 2 6 7 6
230 2 6 10 4
230 2 7 7 2
230 2 7 8 2
230 2 7 9 2
230 2 7 10 3
230 2 8 9 8
230 2 9 10 3
230 3 1 1 1.0
230 3 231 231 1.0
231 1 1 24 1
231 1 1 30 1
231 1 1 56 2
231 1 1 60 2
231 1 2 24 2
231 1 2 30 2
231 1 2 36 2
231 1 2 48 2
231 1 3 31 2
231 1 3 32 2
231 1 3 42 2
231 1 3 61 2
231 1 5 27 1
231 1 5 43 2
231 1 6 27 2
231 1 6 50 1
231 1 6 51 1
231 1 7 31 2
231 1 7 32 2
231 1 7 42 2
231 1 7 61 2
231 1 10 25 2
231 1 10 37 2
231 1 10 51 2
231 1 10 52 2
231 1 13 27 2
231 1 13 43 2
231 1 13 50 2
231 1 13 51 2
231 1 14 21 2
231 1 14 27 2
231 1 14 34 2
231 1 14 36 2
231 1 14 50 2
231 1 14 52 2
231 1 15 45 1
231 1 15 49 2
231 1 16 44 1
231 1 16 45 2
231 1 16 51 1
231 1 17 44 2
231 1 17 45 2
231 1 17 49 2
231 1 17 51 2
231 1 18 21 2
231 1 18 40 2
231 1 18 44 2
231 1 18 45 2
231 1 18 48 2
231 1 18 52 2
231 1 19 27 1
231 1 19 44 2
231 1 19 45 1
231 1 19 50 2
231 1 20 32 2
231 1 20 34 2
231 1 20 36 2
231 1 20 40 2
231 1 20 44 1
231 1 20 48 2
231 1 20 50 1
231 1 21 24 2
231 1 21 30 2
231 1 21 36 2
231 1 21 48 2
231 1 21 56 2
231 1 21 60 2
231 1 22 24 2
231 1 22 30 2
231 1 24 53 1
231 1 25 32 2
231 1 30 53 1
231 1 31 70 2
231 1 31 71 2
231 1 32 37 2
231 1 32 71 2
231 1 57 58 2
231 1 58 58 2
231 1 66 67 2
231 1 67 67 2
231 2 1 6 3
231 2 1 8 2
231 2 1 10 3
231 2 2 2 2
231 2 2 5 2
231 2 2 6 4
231 2 2 8 5
231 2 2 9 2
231 2 2 10 3
231 2 3 5 2
231 2 3 7 2
231 2 3 8 5
231 2 3 9 2
231 2 4 5 2
231 2 4 8 1
231 2 4 9 2
231 2 4 10 2
231 2 5 6 4
231 2 5 9 2
231 2 5 10 6
231 2 6 6 4
231 2 6 7 2
231 2 6 8 2
231 2 6 9 1
231 2 6 10 2
231 2 7 10 4
231 2 8 9 1
231 2 9 10 1
231 3 1 1 1.0
231 3 232 232 1.0
232 1 5 26 6
232 1 5 33 6
232 1 5 34 12
232 1 15 38 6
232 1 15 39 6
232 1 15 40 12
232 1 20 61 12
232 1 20 64 6
232 1 20 68 6
232 1 41 52 12
232 1 42 52 12
232 1 43 52 12
232 1 49 52 12
232 1 54 63 6
232 1 55 57 6
232 1 56 60 12
232 1 59 66 6
232 2 1 7 8
232 2 1 8 12
232 2 3 6 6
232 2 3 10 6
232 2 4 7 2
232 2 4 8 6
232 2 6 6 12
232 2 6 10 6
232 2 7 9 6
232 2 8 9 6
232 2 10 10 12
232 3 1 1 1.0
232 3 233 233 1.0
233 1 5 34 12
233 1 15 40 12
233 1 20 41 24
233 1 20 42 12
233 1 20 43 12
233 1 20 49 12
233 1 20 61 12
233 1 41 52 24
233 1 54 56 12
233 1 54 60 12
233 1 57 57 6
233 1 66 66 6
233 2 1 7 12
233 2 1 8 8
233 2 3 10 6
233 2 4 7 6
233 2 4 8 8
233 2 6 10 12
233 2 7 9 6
233 2 10 10 24
233 3 1 1 1.0
233 3 234 234 1.0
234 1 1 27 1
234 1 1 45 1
234 1 1 57 2
234 1 1 66 2
234 1 3 34 2
234 1 3 40 2
234 1 4 24 2
234 1 4 27 2
234 1 4 34 2
234 1 4 45 2
234 1 5 24 1
234 1 5 29 2
234 1 5 40 2
234 1 5 45 1
234 1 7 34 2
234 1 7 40 2
234 1 8 27 2
234 1 8 30 2
234 1 8 40 2
234 1 8 45 2
234 1 11 27 2
234 1 11 34 2
234 1 11 40 2
234 1 11 45 2
234 1 12 23 2
234 1 12 27 2
234 1 12 29 2
234 1 12 45 2
234 1 15 23 2
234 1 15 27 1
234 1 15 30 1
234 1 15 34 2
234 1 20 56 2
234 1 20 58 1
234 1 20 60 2
234 1 20 62 2
234 1 20 65 2
234 1 20 67 1
234 1 20 69 2
234 1 23 24 2
234 1 23 57 2
234 1 24 24 4
234 1 24 57 1
234 1 29 30 2
234 1 29 66 2
234 1 30 30 4
234 1 30 66 1
234 1 41 44 2
234 1 41 50 2
234 1 41 52 2
234 1 41 65 2
234 1 41 69 2
234 1 41 71 2
234 1 42 44 2
234 1 42 50 2
234 1 42 51 2
234 1 42 56 2
234 1 42 60 2
234 1 43 44 2
234 1 43 51 2
234 1 43 52 2
234 1 43 58 2
234 1 43 65 2
234 1 44 54 1
234 1 44 58 1
234 1 44 61 2
234 1 49 50 2
234 1 49 51 2
234 1 49 52 2
234 1 49 67 2
234 1 49 69 2
234 1 50 54 1
234 1 50 61 2
234 1 50 67 1
234 1 51 58 1
234 1 51 61 2
234 1 51 67 1
234 1 52 56 2
234 1 52 60 2
234 1 52 62 2
234 1 54 65 2
234 1 54 69 2
234 1 56 61 2
234 1 56 62 2
234 1 60 61 2
234 1 60 62 2
234 2 1 4 1
234 2 1 5 1
234 2 1 7 2
234 2 1 8 1
234 2 1 9 2
234 2 1 10 1
234 2 2 4 1
234 2 2 5 1
234 2 2 7 2
234 2 2 8 6
234 2 2 10 2
234 2 3 5 2
234 2 3 6 3
234 2 3 8 4
234 2 3 10 1
234 2 4 5 1
234 2 4 6 2
234 2 4 10 1
234 2 5 7 4
234 2 5 8 1
234 2 5 10 2
234 2 6 6 4
234 2 6 7 1
234 2 6 8 4
234 2 6 9 2
234 2 6 10 4
234 2 7 8 1
234 2 7 9 2
234 2 8 8 8
234 2 8 9 2
234 2 8 10 5
234 2 9 10 2
234 3 1 1 1.0
234 3 235 235 1.0
235 1 1 43 1
235 1 1 49 1
235 1 1 64 2
235 1 1 68 2
235 1 5 33 2
235 1 5 34 2
235 1 5 42 1
235 1 5 49 1
235 1 5 56 1
235 1 5 63 2
235 1 6 34 2
235 1 10 24 2
235 1 10 30 2
235 1 13 26 2
235 1 13 34 2
235 1 14 61 2
235 1 14 68 2
235 1 15 39 2
235 1 15 40 2
235 1 15 42 1
235 1 15 43 1
235 1 15 60 1
235 1 15 63 2
235 1 16 40 2
235 1 17 38 2
235 1 17 40 2
235 1 18 61 2
235 1 18 64 2
235 1 19 61 2
235 1 20 55 2
235 1 20 57 1
235 1 20 59 2
235 1 20 61 2
235 1 20 64 2
235 1 20 66 1
235 1 20 68 2
235 1 24 31 2
235 1 24 32 2
235 1 26 27 2
235 1 26 52 2
235 1 26 60 2
235 1 27 33 2
235 1 27 34 2
235 1 30 31 2
235 1 30 32 2
235 1 33 52 2
235 1 33 67 2
235 1 34 54 1
235 1 34 67 1
235 1 36 41 2
235 1 36 49 2
235 1 38 45 2
235 1 38 52 2
235 1 38 56 2
235 1 39 45 2
235 1 39 52 2
235 1 39 58 2
235 1 40 45 2
235 1 40 54 1
235 1 40 58 1
235 1 41 44 2
235 1 41 48 2
235 1 41 50 2
235 1 41 52 4
235 1 42 44 2
235 1 42 50 2
235 1 42 51 2
235 1 42 52 2
235 1 43 44 2
235 1 43 48 2
235 1 43 51 2
235 1 43 52 2
235 1 49 50 2
235 1 49 51 2
235 1 49 52 2
235 1 54 63 4
235 1 55 57 2
235 1 55 60 2
235 1 55 64 2
235 1 56 57 1
235 1 56 59 2
235 1 56 60 4
235 1 57 61 1
235 1 59 66 2
235 1 59 68 2
235 1 60 66 1
235 1 61 66 1
235 2 1 3 1
235 2 1 6 1
235 2 1 7 3
235 2 1 8 3
235 2 2 7 2
235 2 2 8 4
235 2 3 6 4
235 2 3 8 3
235 2 3 10 3
235 2 4 7 2
235 2 4 8 3
235 2 4 9 1
235 2 4 10 1
235 2 5 7 3
235 2 5 8 3
235 2 6 6 4
235 2 6 8 6
235 2 6 9 1
235 2 6 10 6
235 2 7 8 1
235 2 7 9 4
235 2 7 10 1
235 2 8 8 4
235 2 8 9 3
235 2 8 10 2
235 2 9 10 2
235 2 10 10 6
235 3 1 1 1.0
235 3 236 236 1.0
236 1 1 28 1
236 1 1 46 1
236 1 1 58 2
236 1 1 67 2
236 1 3 36 2
236 1 3 44 2
236 1 4 24 2
236 1 4 36 2
236 1 5 28 1
236 1 5 31 2
236 1 5 44 2
236 1 5 47 1
236 1 6 27 2
236 1 6 35 1
236 1 6 36 2
236 1 7 48 2
236 1 7 50 2
236 1 8 30 2
236 1 8 48 2
236 1 9 44 2
236 1 9 50 2
236 1 9 52 2
236 1 9 65 2
236 1 9 69 2
236 1 9 71 2
236 1 10 27 2
236 1 10 44 2
236 1 10 45 2
236 1 10 50 2
236 1 10 51 2
236 1 11 36 2
236 1 11 48 2
236 1 13 27 2
236 1 13 44 2
236 1 13 51 4
236 1 13 52 2
236 1 14 23 2
236 1 14 27 2
236 1 15 31 2
236 1 15 35 1
236 1 15 46 1
236 1 15 50 2
236 1 16 45 2
236 1 16 47 1
236 1 16 48 2
236 1 17 45 2
236 1 17 50 2
236 1 17 51 4
236 1 17 52 2
236 1 18 29 2
236 1 18 45 2
236 1 19 35 1
236 1 19 47 1
236 1 20 24 2
236 1 20 28 1
236 1 20 30 2
236 1 20 32 2
236 1 20 36 2
236 1 20 46 1
236 1 20 48 2
236 1 23 24 2
236 1 24 24 4
236 1 24 52 2
236 1 27 58 2
236 1 27 65 2
236 1 28 58 1
236 1 29 30 2
236 1 30 30 4
236 1 30 52 2
236 1 31 44 2
236 1 31 50 2
236 1 31 51 2
236 1 32 52 2
236 1 35 58 1
236 1 45 67 2
236 1 45 69 2
236 1 46 67 1
236 1 47 67 1
236 2 1 3 1
236 2 1 5 2
236 2 1 6 1
236 2 1 9 2
236 2 1 10 2
236 2 2 5 4
236 2 2 6 3
236 2 2 8 3
236 2 2 9 4
236 2 2 10 2
236 2 3 5 1
236 2 3 6 3
236 2 3 8 6
236 2 3 9 1
236 2 3 10 1
236 2 4 5 2
236 2 4 6 2
236 2 4 9 1
236 2 4 10 2
236 2 5 5 4
236 2 5 6 1
236 2 5 10 2
236 2 6 6 4
236 2 6 8 6
236 2 6 9 2
236 2 6 10 4
236 2 8 10 5
236 2 9 10 3
236 3 1 1 1.0
236 3 237 237 1.0
237 1 1 51 2
237 1 1 70 4
237 1 5 34 4
237 1 5 50 2
237 1 6 34 2
237 1 10 32 4
237 1 13 34 4
237 1 14 41 4
237 1 14 42 4
237 1 14 43 4
237 1 14 61 4
237 1 15 40 4
237 1 15 44 2
237 1 16 40 2
237 1 17 40 4
237 1 18 41 4
237 1 18 42 4
237 1 18 49 4
237 1 18 61 4
237 1 19 42 2
237 1 19 43 2
237 1 19 49 2
237 1 19 61 2
237 1 20 25 4
237 1 20 27 2
237 1 20 37 4
237 1 20 41 4
237 1 20 43 4
237 1 20 45 2
237 1 20 49 4
237 1 22 56 4
237 1 22 60 4
237 1 24 54 2
237 1 25 52 4
237 1 30 54 2
237 1 31 32 4
237 1 32 32 8
237 1 36 41 4
237 1 37 52 4
237 1 41 48 4
237 1 41 52 4
237 1 53 56 2
237 1 53 60 2
237 1 54 56 4
237 1 54 60 4
237 1 57 57 4
237 1 57 58 1
237 1 66 66 4
237 1 66 67 1
237 2 1 2 2
237 2 1 7 4
237 2 1 8 2
237 2 2 7 2
237 2 2 8 4
237 2 3 7 1
237 2 3 8 4
237 2 3 9 1
237 2 3 10 4
237 2 4 5 1
237 2 4 7 4
237 2 4 8 4
237 2 4 10 1
237 2 5 7 4
237 2 5 8 2
237 2 5 9 1
237 2 6 6 8
237 2 6 9 2
237 2 6 10 10
237 2 7 9 4
237 2 7 10 1
237 2 9 10 2
237 2 10 10 12
237 3 1 1 1.0
237 3 238 238 1.0
238 1 2 26 1
238 1 2 34 1
238 1 2 38 1
238 1 2 40 1
238 1 2 55 1
238 1 2 57 1
238 1 2 59 1
238 1 2 66 1
238 1 3 21 1
238 1 3 29 1
238 1 3 37 1
238 1 3 45 3
238 1 3 53 1
238 1 3 66 1
238 1 4 22 1
238 1 4 25 1
238 1 4 26 1
238 1 4 29 1
238 1 4 38 1
238 1 4 39 2
238 1 4 40 1
238 1 4 55 1
238 1 4 59 1
238 1 5 21 1
238 1 5 37 1
238 1 5 45 1
238 1 7 21 1
238 1 7 23 1
238 1 7 25 1
238 1 7 27 3
238 1 7 53 1
238 1 7 57 1
238 1 8 22 1
238 1 8 23 1
238 1 8 26 1
238 1 8 33 2
238 1 8 34 1
238 1 8 37 1
238 1 8 38 1
238 1 8 55 1
238 1 8 59 1
238 1 11 23 1
238 1 11 24 1
238 1 11 26 1
238 1 11 29 1
238 1 11 30 1
238 1 11 33 1
238 1 11 38 1
238 1 11 39 1
238 1 11 55 1
238 1 11 59 1
238 1 12 21 2
238 1 12 23 1
238 1 12 25 1
238 1 12 29 1
238 1 12 33 1
238 1 12 37 1
238 1 12 39 1
238 1 15 21 1
238 1 15 25 1
238 1 15 27 1
238 1 21 24 1
238 1 21 26 1
238 1 21 27 1
238 1 21 30 1
238 1 21 34 1
238 1 21 38 1
238 1 21 40 1
238 1 21 45 1
238 1 21 55 1
238 1 21 59 1
238 1 22 23 1
238 1 22 26 1
238 1 22 29 1
238 1 22 38 1
238 1 22 55 1
238 1 22 59 1
238 1 23 23 2
238 1 23 24 1
238 1 23 37 1
238 1 23 39 1
238 1 24 25 1
238 1 24 39 1
238 1 24 53 1
238 1 25 29 1
238 1 25 40 1
238 1 25 45 1
238 1 27 37 1
238 1 29 29 2
238 1 29 30 1
238 1 29 33 1
238 1 30 33 1
238 1 30 37 1
238 1 30 53 1
238 1 34 37 1
238 1 42 64 1
238 1 42 65 1
238 1 42 68 1
238 1 42 69 1
238 1 43 63 1
238 1 43 64 1
238 1 43 69 1
238 1 43 70 1
238 1 44 62 2
238 1 44 63 1
238 1 44 65 1
238 1 44 67 1
238 1 44 69 1
238 1 49 63 1
238 1 49 65 1
238 1 49 68 1
238 1 49 70 1
238 1 50 58 1
238 1 50 62 2
238 1 50 63 1
238 1 50 65 1
238 1 50 69 1
238 1 51 56 1
238 1 51 60 1
238 1 51 63 2
238 1 51 65 1
238 1 51 69 1
238 1 52 56 1
238 1 52 58 1
238 1 52 60 1
238 1 52 65 1
238 1 52 67 1
238 1 52 69 1
238 1 56 70 1
238 1 56 71 1
238 1 58 71 1
238 1 60 70 1
238 1 60 71 1
238 1 61 64 1
238 1 61 65 1
238 1 61 68 1
238 1 61 69 1
238 1 62 65 2
238 1 62 69 2
238 1 64 64 2
238 1 64 65 1
238 1 67 71 1
238 1 68 68 2
238 1 68 69 1
238 2 1 4 1
238 2 1 5 2
238 2 1 9 1
238 2 2 4 1
238 2 2 5 1
238 2 2 6 3
238 2 2 7 3
238 2 2 8 5
238 2 2 9 4
238 2 2 10 1
238 2 3 5 2
238 2 3 6 2
238 2 3 7 3
238 2 3 8 4
238 2 3 9 1
238 2 5 5 2
238 2 5 6 3
238 2 5 8 4
238 2 5 9 2
238 2 5 10 2
238 2 6 6 4
238 2 6 7 3
238 2 6 8 6
238 2 6 9 3
238 2 7 7 2
238 2 7 8 4
238 2 7 10 1
238 2 8 8 4
238 2 8 10 1
238 2 9 10 1
238 3 1 1 1.0
238 3 239 239 1.0
239 1 1 35 1
239 1 1 43 1
239 1 1 47 1
239 1 1 49 1
239 1 1 64 1
239 1 1 68 1
239 1 3 26 1
239 1 3 34 1
239 1 3 56 1
239 1 3 63 1
239 1 4 26 1
239 1 4 31 1
239 1 4 32 1
239 1 4 33 1
239 1 5 22 1
239 1 5 25 1
239 1 5 26 1
239 1 5 30 1
239 1 5 33 1
239 1 5 34 1
239 1 5 42 1
239 1 5 46 1
239 1 5 49 1
239 1 6 26 1
239 1 6 33 1
239 1 7 38 1
239 1 7 40 1
239 1 7 60 1
239 1 7 63 1
239 1 8 31 1
239 1 8 32 1
239 1 8 38 1
239 1 8 39 1
239 1 10 23 1
239 1 10 24 1
239 1 10 29 1
239 1 10 30 1
239 1 11 33 1
239 1 11 34 1
239 1 11 39 1
239 1 11 40 1
239 1 13 25 1
239 1 13 26 1
239 1 13 33 1
239 1 13 34 1
239 1 14 61 1
239 1 14 64 1
239 1 14 68 1
239 1 14 70 1
239 1 15 22 1
239 1 15 24 1
239 1 15 28 1
239 1 15 37 1
239 1 15 38 1
239 1 15 39 1
239 1 15 40 1
239 1 15 42 1
239 1 15 43 1
239 1 16 38 1
239 1 16 39 1
239 1 17 37 1
239 1 17 38 1
239 1 17 39 1
239 1 17 40 1
239 1 18 61 1
239 1 18 64 1
239 1 18 68 1
239 1 18 70 1
239 1 19 64 1
239 1 19 68 1
239 1 22 27 1
239 1 22 45 1
239 1 23 26 1
239 1 23 31 1
239 1 23 33 1
239 1 24 32 1
239 1 24 45 1
239 1 25 57 1
239 1 25 64 1
239 1 26 52 1
239 1 26 63 1
239 1 27 30 1
239 1 27 55 1
239 1 27 61 1
239 1 28 52 1
239 1 28 55 1
239 1 28 60 1
239 1 29 31 1
239 1 29 38 1
239 1 29 39 1
239 1 30 32 1
239 1 33 52 1
239 1 33 69 1
239 1 34 56 1
239 1 34 69 1
239 1 35 52 1
239 1 35 55 1
239 1 35 67 1
239 1 36 42 1
239 1 36 43 1
239 1 36 50 1
239 1 36 51 1
239 1 37 66 1
239 1 37 68 1
239 1 38 52 1
239 1 38 63 1
239 1 39 52 1
239 1 39 65 1
239 1 40 60 1
239 1 40 65 1
239 1 42 48 1
239 1 42 65 1
239 1 42 69 1
239 1 43 52 1
239 1 43 65 1
239 1 43 71 1
239 1 44 48 1
239 1 44 52 1
239 1 44 61 1
239 1 44 64 1
239 1 45 59 1
239 1 45 61 1
239 1 46 52 1
239 1 46 56 1
239 1 46 59 1
239 1 47 52 1
239 1 47 58 1
239 1 47 59 1
239 1 48 49 1
239 1 48 51 1
239 1 49 52 1
239 1 49 69 1
239 1 49 71 1
239 1 50 52 1
239 1 50 61 1
239 1 50 68 1
239 1 51 64 1
239 1 51 68 1
239 1 52 55 1
239 1 52 57 1
239 1 52 59 1
239 1 52 64 1
239 1 52 66 1
239 1 52 68 1
239 1 53 57 1
239 1 53 66 1
239 1 55 55 2
239 1 55 56 1
239 1 55 63 1
239 1 56 63 1
239 1 56 67 1
239 1 58 60 1
239 1 59 59 2
239 1 59 60 1
239 1 59 63 1
239 1 60 63 1
239 2 1 3 1
239 2 1 6 2
239 2 1 7 2
239 2 1 8 3
239 2 2 6 2
239 2 2 7 2
239 2 2 8 4
239 2 2 10 2
239 2 3 4 1
239 2 3 5 1
239 2 3 6 5
239 2 3 7 1
239 2 3 8 2
239 2 3 9 1
239 2 3 10 2
239 2 4 6 1
239 2 4 7 1
239 2 4 8 1
239 2 5 6 2
239 2 5 7 3
239 2 5 8 4
239 2 6 6 6
239 2 6 8 4
239 2 6 9 3
239 2 6 10 3
239 2 7 8 1
239 2 7 9 2
239 2 8 8 2
239 2 8 9 4
239 2 8 10 3
239 2 9 9 4
239 2 10 10 2
239 3 1 1 1.0
239 3 240 240 1.0
240 1 3 37 1
240 1 3 45 1
240 1 3 59 1
240 1 3 66 1
240 1 4 33 1
240 1 4 34 1
240 1 4 38 1
240 1 4 39 1
240 1 4 55 1
240 1 4 66 1
240 1 5 29 1
240 1 5 37 1
240 1 5 45 1
240 1 5 53 1
240 1 5 59 1
240 1 5 66 1
240 1 7 25 1
240 1 7 27 1
240 1 7 55 1
240 1 7 57 1
240 1 8 26 1
240 1 8 33 1
240 1 8 39 1
240 1 8 40 1
240 1 8 57 1
240 1 8 59 1
240 1 11 26 1
240 1 11 33 1
240 1 11 38 1
240 1 11 39 1
240 1 11 55 1
240 1 11 59 1
240 1 12 22 2
240 1 12 24 1
240 1 12 26 1
240 1 12 30 1
240 1 12 34 1
240 1 12 38 1
240 1 12 40 1
240 1 15 23 1
240 1 15 25 1
240 1 15 27 1
240 1 15 53 1
240 1 15 55 1
240 1 15 57 1
240 1 22 27 1
240 1 22 34 1
240 1 22 40 1
240 1 22 45 1
240 1 22 57 1
240 1 22 66 1
240 1 23 38 1
240 1 23 39 2
240 1 23 40 1
240 1 23 55 1
240 1 24 25 1
240 1 24 40 1
240 1 24 55 1
240 1 25 26 1
240 1 25 34 1
240 1 25 40 1
240 1 25 59 1
240 1 25 66 1
240 1 26 26 2
240 1 26 29 1
240 1 26 33 1
240 1 26 45 1
240 1 26 59 1
240 1 27 38 1
240 1 29 33 2
240 1 29 34 1
240 1 29 59 1
240 1 30 34 1
240 1 30 37 1
240 1 30 59 1
240 1 33 33 2
240 1 33 34 1
240 1 33 59 1
240 1 34 37 1
240 1 34 53 1
240 1 34 59 1
240 1 37 38 1
240 1 37 40 1
240 1 37 55 1
240 1 37 57 1
240 1 38 38 2
240 1 38 39 1
240 1 38 55 1
240 1 39 39 2
240 1 39 40 1
240 1 39 55 1
240 1 40 53 1
240 1 40 55 1
240 1 42 63 2
240 1 42 64 2
240 1 42 65 2
240 1 42 68 2
240 1 42 69 2
240 1 43 60 1
240 1 43 61 1
240 1 43 62 2
240 1 43 63 1
240 1 43 64 1
240 1 43 67 1
240 1 43 68 1
240 1 43 69 1
240 1 43 70 1
240 1 44 60 1
240 1 44 61 1
240 1 44 63 1
240 1 44 64 1
240 1 49 56 1
240 1 49 58 1
240 1 49 61 1
240 1 49 62 2
240 1 49 63 1
240 1 49 64 1
240 1 49 65 1
240 1 49 68 1
240 1 49 70 1
240 1 50 56 1
240 1 50 61 1
240 1 50 63 1
240 1 50 68 1
240 1 51 56 1
240 1 51 60 1
240 1 51 64 1
240 1 51 68 1
240 1 52 56 3
240 1 52 58 1
240 1 52 60 3
240 1 52 63 2
240 1 52 65 1
240 1 52 67 1
240 1 52 69 1
240 1 56 68 1
240 1 56 69 1
240 1 56 70 1
240 1 56 71 1
240 1 60 64 1
240 1 60 65 1
240 1 60 70 1
240 1 60 71 1
240 1 61 63 2
240 1 61 64 1
240 1 61 65 1
240 1 61 68 1
240 1 61 69 1
240 1 62 64 2
240 1 62 68 2
240 2 1 4 1
240 2 1 5 1
240 2 1 9 2
240 2 2 4 1
240 2 2 6 1
240 2 2 7 2
240 2 2 8 3
240 2 2 9 1
240 2 3 4 1
240 2 3 6 2
240 2 3 7 3
240 2 3 8 4
240 2 3 9 2
240 2 3 10 1
240 2 5 6 2
240 2 5 8 3
240 2 5 9 1
240 2 5 10 1
240 2 6 7 6
240 2 6 8 10
240 2 6 9 4
240 2 6 10 1
240 2 7 7 2
240 2 7 8 5
240 2 7 10 2
240 2 8 8 8
240 2 8 9 1
240 2 8 10 2
240 2 9 10 2
240 3 1 1 1.0
240 3 241 241 1.0
241 1 3 41 1
241 1 3 49 1
241 1 3 61 1
241 1 3 68 1
241 1 5 33 1
241 1 5 41 1
241 1 5 49 1
241 1 5 54 1
241 1 5 60 1
241 1 5 67 1
241 1 6 33 1
241 1 6 34 1
241 1 6 68 1
241 1 7 41 1
241 1 7 43 1
241 1 7 61 1
241 1 7 64 1
241 1 10 26 1
241 1 10 33 1
241 1 10 38 1
241 1 10 39 1
241 1 10 64 1
241 1 10 68 1
241 1 13 26 1
241 1 13 33 1
241 1 13 41 1
241 1 13 42 1
241 1 13 61 1
241 1 13 68 1
241 1 14 22 1
241 1 14 26 1
241 1 14 30 1
241 1 14 34 1
241 1 15 39 1
241 1 15 41 1
241 1 15 43 1
241 1 15 54 1
241 1 15 56 1
241 1 15 58 1
241 1 16 39 1
241 1 16 40 1
241 1 16 64 1
241 1 17 38 1
241 1 17 39 1
241 1 17 41 1
241 1 17 42 1
241 1 17 61 1
241 1 17 64 1
241 1 18 22 1
241 1 18 24 1
241 1 18 38 1
241 1 18 40 1
241 1 19 26 1
241 1 19 38 1
241 1 22 36 1
241 1 22 48 1
241 1 24 48 1
241 1 24 52 1
241 1 24 71 1
241 1 25 26 1
241 1 25 34 1
241 1 25 56 1
241 1 25 63 1
241 1 26 26 2
241 1 26 31 1
241 1 26 33 1
241 1 26 52 1
241 1 26 55 1
241 1 26 63 1
241 1 27 54 1
241 1 27 60 2
241 1 27 67 1
241 1 30 36 1
241 1 30 52 1
241 1 30 71 1
241 1 31 33 1
241 1 31 38 1
241 1 31 39 1
241 1 31 64 1
241 1 31 68 1
241 1 32 43 1
241 1 32 49 1
241 1 32 64 1
241 1 32 68 1
241 1 33 33 2
241 1 33 34 1
241 1 33 36 1
241 1 33 55 1
241 1 33 63 1
241 1 34 36 1
241 1 34 52 1
241 1 34 56 1
241 1 34 63 1
241 1 36 42 1
241 1 36 49 1
241 1 37 38 1
241 1 37 40 1
241 1 37 60 1
241 1 37 63 1
241 1 38 38 2
241 1 38 39 1
241 1 38 52 1
241 1 38 59 1
241 1 38 63 1
241 1 39 39 2
241 1 39 40 1
241 1 39 48 1
241 1 39 59 1
241 1 39 63 1
241 1 40 48 1
241 1 40 52 1
241 1 40 60 1
241 1 40 63 1
241 1 41 55 1
241 1 41 57 1
241 1 41 59 1
241 1 41 64 1
241 1 41 66 1
241 1 41 68 1
241 1 42 48 1
241 1 42 55 1
241 1 42 59 1
241 1 42 64 1
241 1 42 68 1
241 1 43 48 1
241 1 43 55 1
241 1 43 61 1
241 1 43 64 1
241 1 43 70 1
241 1 44 53 1
241 1 44 55 1
241 1 44 61 1
241 1 44 64 1
241 1 45 54 1
241 1 45 56 2
241 1 45 58 1
241 1 49 59 1
241 1 49 61 1
241 1 49 68 1
241 1 49 70 1
241 1 50 53 1
241 1 50 59 1
241 1 50 61 1
241 1 50 68 1
241 1 51 55 1
241 1 51 59 1
241 1 51 64 1
241 1 51 68 1
241 1 52 55 1
241 1 52 57 1
241 1 52 59 1
241 1 52 64 1
241 1 52 66 1
241 1 52 68 1
241 1 54 57 1
241 1 54 66 1
241 1 55 55 2
241 1 55 56 1
241 1 55 63 1
241 1 56 63 1
241 1 56 66 1
241 1 57 60 1
241 1 59 59 2
241 1 59 60 1
241 1 59 63 1
241 1 60 63 1
241 2 1 3 1
241 2 1 7 1
241 2 1 8 1
241 2 1 10 1
241 2 2 3 1
241 2 2 7 2
241 2 2 8 3
241 2 3 5 1
241 2 3 6 3
241 2 3 7 2
241 2 3 8 4
241 2 3 10 1
241 2 4 4 2
241 2 4 6 1
241 2 4 7 1
241 2 4 10 1
241 2 5 6 1
241 2 5 8 2
241 2 5 10 2
241 2 6 6 4
241 2 6 7 5
241 2 6 8 8
241 2 6 9 2
241 2 6 10 2
241 2 7 7 2
241 2 7 8 2
241 2 7 9 2
241 2 7 10 3
241 2 8 8 4
241 2 8 9 5
241 2 8 10 3
241 2 9 9 2
241 2 9 10 2
241 3 1 1 1.0
241 3 242 242 1.0
242 1 2 26 1
242 1 2 36 1
242 1 2 38 1
242 1 2 48 1
242 1 3 22 1
242 1 3 31 1
242 1 3 41 1
242 1 3 46 1
242 1 3 47 1
242 1 3 49 1
242 1 3 54 1
242 1 3 67 1
242 1 4 22 1
242 1 4 31 1
242 1 4 39 1
242 1 4 48 1
242 1 5 25 1
242 1 5 41 1
242 1 5 49 1
242 1 6 25 1
242 1 6 26 1
242 1 6 55 1
242 1 6 70 1
242 1 7 22 1
242 1 7 28 1
242 1 7 31 1
242 1 7 35 1
242 1 7 41 1
242 1 7 43 1
242 1 7 54 1
242 1 7 58 1
242 1 8 22 1
242 1 8 31 1
242 1 8 33 1
242 1 8 36 1
242 1 10 26 1
242 1 10 33 1
242 1 10 38 1
242 1 10 39 1
242 1 10 55 1
242 1 10 59 1
242 1 10 64 1
242 1 10 68 1
242 1 11 24 1
242 1 11 30 1
242 1 11 31 2
242 1 13 26 1
242 1 13 33 1
242 1 13 41 1
242 1 13 42 1
242 1 13 55 1
242 1 13 61 1
242 1 13 64 1
242 1 13 70 1
242 1 14 21 1
242 1 14 25 1
242 1 14 29 1
242 1 14 33 1
242 1 15 37 1
242 1 15 41 1
242 1 15 43 1
242 1 16 37 1
242 1 16 38 1
242 1 16 59 1
242 1 16 70 1
242 1 17 38 1
242 1 17 39 1
242 1 17 41 1
242 1 17 42 1
242 1 17 59 1
242 1 17 61 1
242 1 17 68 1
242 1 17 70 1
242 1 18 21 1
242 1 18 23 1
242 1 18 37 1
242 1 18 39 1
242 1 19 25 1
242 1 19 37 1
242 1 21 26 1
242 1 21 38 1
242 1 21 44 1
242 1 21 50 1
242 1 21 56 1
242 1 21 60 1
242 1 22 26 1
242 1 22 38 1
242 1 22 55 1
242 1 22 59 1
242 1 23 39 1
242 1 23 41 1
242 1 23 54 1
242 1 24 39 1
242 1 24 52 1
242 1 24 71 1
242 1 25 27 1
242 1 25 28 1
242 1 25 44 1
242 1 25 51 1
242 1 27 41 1
242 1 27 63 1
242 1 27 69 1
242 1 28 52 1
242 1 28 63 1
242 1 29 33 1
242 1 29 41 1
242 1 29 54 1
242 1 30 33 1
242 1 30 52 1
242 1 30 71 1
242 1 31 64 1
242 1 31 68 1
242 1 32 44 1
242 1 32 50 1
242 1 32 65 1
242 1 32 69 1
242 1 34 58 1
242 1 34 65 1
242 1 35 36 1
242 1 35 41 1
242 1 35 63 1
242 1 36 36 2
242 1 36 44 1
242 1 36 51 1
242 1 36 52 1
242 1 37 45 1
242 1 37 46 1
242 1 37 50 1
242 1 37 51 1
242 1 40 67 1
242 1 40 69 1
242 1 41 45 1
242 1 41 47 1
242 1 45 63 1
242 1 45 65 1
242 1 46 52 1
242 1 46 63 1
242 1 47 48 1
242 1 47 63 1
242 1 48 48 2
242 1 48 50 1
242 1 48 51 1
242 1 48 52 1
242 1 53 55 1
242 1 53 56 1
242 1 53 59 1
242 1 53 60 1
242 1 54 55 1
242 1 54 59 1
242 1 57 71 1
242 1 64 64 2
242 1 64 65 1
242 1 66 71 1
242 1 68 68 2
242 1 68 69 1
242 2 1 3 1
242 2 1 6 1
242 2 1 7 1
242 2 1 10 1
242 2 2 2 2
242 2 2 5 1
242 2 2 6 3
242 2 2 7 2
242 2 2 8 3
242 2 2 9 1
242 2 2 10 2
242 2 3 5 1
242 2 3 6 3
242 2 3 7 4
242 2 3 8 3
242 2 3 9 2
242 2 4 5 1
242 2 4 6 1
242 2 4 7 1
242 2 4 9 1
242 2 5 6 3
242 2 5 7 1
242 2 5 8 3
242 2 5 9 1
242 2 5 10 3
242 2 6 6 4
242 2 6 7 3
242 2 6 8 6
242 2 6 9 3
242 2 6 10 1
242 2 7 8 2
242 2 7 9 1
242 2 7 10 1
242 2 8 9 1
242 2 8 10 2
242 2 9 9 2
242 2 9 10 2
242 3 1 1 1.0
242 3 243 243 1.0
243 1 2 34 1
243 1 2 36 1
243 1 2 40 1
243 1 2 48 1
243 1 3 30 1
243 1 3 31 1
243 1 3 46 1
243 1 3 47 1
243 1 3 60 1
243 1 3 61 1
243 1 3 67 1
243 1 3 68 1
243 1 4 30 1
243 1 4 32 1
243 1 4 40 1
243 1 4 48 1
243 1 6 50 1
243 1 6 51 1
243 1 6 57 1
243 1 7 24 1
243 1 7 28 1
243 1 7 31 1
243 1 7 35 1
243 1 7 56 1
243 1 7 58 1
243 1 7 61 1
243 1 7 64 1
243 1 8 24 1
243 1 8 32 1
243 1 8 34 1
243 1 8 36 1
243 1 10 43 1
243 1 10 44 1
243 1 10 49 1
243 1 10 50 1
243 1 10 55 1
243 1 10 59 1
243 1 11 24 1
243 1 11 30 1
243 1 11 32 2
243 1 13 42 1
243 1 13 43 1
243 1 13 50 1
243 1 13 51 1
243 1 13 57 1
243 1 13 64 1
243 1 14 33 1
243 1 14 34 1
243 1 14 35 1
243 1 14 36 1
243 1 14 42 1
243 1 14 44 1
243 1 14 49 1
243 1 14 51 1
243 1 16 44 1
243 1 16 51 1
243 1 16 66 1
243 1 17 42 1
243 1 17 44 1
243 1 17 49 1
243 1 17 51 1
243 1 17 66 1
243 1 17 68 1
243 1 18 39 1
243 1 18 40 1
243 1 18 42 1
243 1 18 43 1
243 1 18 47 1
243 1 18 48 1
243 1 18 50 1
243 1 18 51 1
243 1 19 43 1
243 1 19 44 1
243 1 19 49 1
243 1 19 50 1
243 1 20 24 1
243 1 20 26 1
243 1 20 28 1
243 1 20 30 1
243 1 20 34 1
243 1 20 36 1
243 1 20 38 1
243 1 20 40 1
243 1 20 44 1
243 1 20 46 1
243 1 20 48 1
243 1 20 50 1
243 1 21 34 1
243 1 21 36 1
243 1 21 40 1
243 1 21 44 1
243 1 21 48 1
243 1 21 50 1
243 1 21 63 2
243 1 23 40 1
243 1 23 42 1
243 1 23 48 1
243 1 23 60 1
243 1 24 38 1
243 1 24 39 1
243 1 24 59 1
243 1 24 71 1
243 1 26 30 1
243 1 26 32 1
243 1 26 58 1
243 1 27 27 2
243 1 27 28 1
243 1 27 43 1
243 1 27 44 1
243 1 27 51 1
243 1 27 56 1
243 1 27 69 1
243 1 28 56 1
243 1 29 34 1
243 1 29 36 1
243 1 29 42 1
243 1 29 56 1
243 1 30 33 1
243 1 30 55 1
243 1 30 71 1
243 1 31 64 1
243 1 31 65 1
243 1 31 68 1
243 1 31 69 1
243 1 32 33 1
243 1 32 38 1
243 1 32 39 1
243 1 33 65 1
243 1 35 43 1
243 1 35 63 1
243 1 38 67 1
243 1 39 69 1
243 1 45 45 2
243 1 45 46 1
243 1 45 49 1
243 1 45 50 1
243 1 45 51 1
243 1 45 60 1
243 1 45 65 1
243 1 46 60 1
243 1 47 49 1
243 1 47 63 1
243 1 55 58 1
243 1 55 71 1
243 1 56 57 1
243 1 56 58 1
243 1 59 67 1
243 1 59 71 1
243 1 60 66 1
243 1 60 67 1
243 1 61 64 1
243 1 61 65 1
243 1 61 68 1
243 1 61 69 1
243 2 1 3 1
243 2 1 6 1
243 2 1 8 1
243 2 1 10 1
243 2 2 2 2
243 2 2 5 1
243 2 2 6 2
243 2 2 7 2
243 2 2 8 3
243 2 2 9 1
243 2 2 10 3
243 2 3 6 1
243 2 3 7 1
243 2 3 8 5
243 2 3 9 3
243 2 3 10 1
243 2 4 6 1
243 2 4 8 2
243 2 4 9 2
243 2 4 10 1
243 2 5 6 4
243 2 5 8 4
243 2 5 9 2
243 2 5 10 3
243 2 6 6 6
243 2 6 7 2
243 2 6 8 4
243 2 6 9 2
243 2 6 10 1
243 2 7 8 1
243 2 7 10 2
243 2 8 8 2
243 2 8 9 1
243 2 8 10 5
243 2 9 10 1
243 3 1 1 1.0
243 3 244 244 1.0
244 1 1 51 4
244 1 1 70 2
244 1 5 26 4
244 1 5 34 4
244 1 5 50 4
244 1 6 26 2
244 1 6 33 2
244 1 10 31 4
244 1 10 32 4
244 1 13 33 4
244 1 13 34 4
244 1 14 61 4
244 1 14 64 4
244 1 15 38 4
244 1 15 40 4
244 1 15 44 4
244 1 16 38 2
244 1 16 39 2
244 1 17 39 4
244 1 17 40 4
244 1 18 61 4
244 1 18 68 4
244 1 19 64 2
244 1 19 68 2
244 1 22 63 4
244 1 24 60 4
244 1 25 52 4
244 1 27 52 4
244 1 30 56 4
244 1 31 31 4
244 1 32 32 4
244 1 36 42 4
244 1 36 43 4
244 1 37 52 4
244 1 42 48 4
244 1 43 52 4
244 1 45 52 4
244 1 48 49 4
244 1 49 52 4
244 1 53 63 2
244 1 55 57 4
244 1 55 58 2
244 1 56 60 4
244 1 59 66 4
244 1 59 67 2
244 2 1 2 2
244 2 1 7 2
244 2 1 8 4
244 2 2 7 2
244 2 2 8 4
244 2 3 6 4
244 2 3 7 2
244 2 3 8 2
244 2 3 9 2
244 2 3 10 4
244 2 4 6 2
244 2 4 8 4
244 2 5 7 2
244 2 5 8 4
244 2 5 9 2
244 2 6 6 12
244 2 6 9 2
244 2 6 10 8
244 2 7 9 4
244 2 8 9 4
244 2 8 10 2
244 2 10 10 4
244 3 1 1 1.0
244 3 245 245 1.0
245 1 3 45 2
245 1 3 66 2
245 1 4 34 2
245 1 4 40 2
245 1 4 57 1
245 1 4 66 1
245 1 5 29 1
245 1 5 45 2
245 1 7 27 2
245 1 7 57 2
245 1 8 34 2
245 1 8 40 2
245 1 8 57 1
245 1 8 66 1
245 1 11 34 2
245 1 11 40 2
245 1 11 57 1
245 1 11 66 1
245 1 12 24 2
245 1 12 30 2
245 1 12 34 2
245 1 12 40 2
245 1 15 23 1
245 1 15 27 2
245 1 20 54 2
245 1 20 56 2
245 1 20 58 2
245 1 20 60 2
245 1 20 65 1
245 1 20 67 2
245 1 20 69 1
245 1 23 40 4
245 1 23 57 1
245 1 24 27 2
245 1 24 40 2
245 1 24 57 2
245 1 27 40 2
245 1 29 34 4
245 1 29 66 1
245 1 30 34 2
245 1 30 45 2
245 1 30 66 2
245 1 34 45 2
245 1 41 42 2
245 1 41 44 2
245 1 41 50 2
245 1 41 56 2
245 1 41 58 2
245 1 41 60 2
245 1 41 62 2
245 1 41 65 4
245 1 41 67 2
245 1 41 69 4
245 1 42 42 4
245 1 42 43 2
245 1 42 49 2
245 1 42 56 2
245 1 42 60 2
245 1 42 61 2
245 1 43 43 4
245 1 43 44 2
245 1 43 51 2
245 1 43 56 2
245 1 43 61 2
245 1 43 62 2
245 1 44 54 2
245 1 44 56 2
245 1 49 49 4
245 1 49 50 2
245 1 49 51 2
245 1 49 60 2
245 1 49 61 2
245 1 49 62 2
245 1 50 54 2
245 1 50 60 2
245 1 51 56 2
245 1 51 60 2
245 1 52 54 2
245 1 52 56 2
245 1 52 60 2
245 1 54 65 1
245 1 54 69 1
245 1 54 71 2
245 1 56 61 2
245 1 60 61 2
245 1 61 61 4
245 1 61 62 2
245 2 1 4 2
245 2 1 5 1
245 2 1 9 1
245 2 2 4 1
245 2 2 7 3
245 2 2 8 2
245 2 2 9 1
245 2 2 10 1
245 2 3 6 1
245 2 3 7 1
245 2 3 8 4
245 2 3 9 1
245 2 3 10 2
245 2 4 5 1
245 2 4 6 1
245 2 4 10 2
245 2 5 7 3
245 2 5 10 3
245 2 6 7 6
245 2 6 8 8
245 2 6 9 1
245 2 6 10 1
245 2 7 8 4
245 2 7 9 1
245 2 7 10 2
245 2 8 8 12
245 2 8 10 6
245 2 9 10 4
245 3 1 1 1.0
245 3 246 246 1.0
246 1 3 49 2
246 1 3 68 2
246 1 5 33 1
246 1 5 49 2
246 1 6 34 2
246 1 6 68 1
246 1 7 43 2
246 1 7 64 2
246 1 10 34 2
246 1 10 40 2
246 1 10 61 2
246 1 13 34 2
246 1 13 42 2
246 1 13 61 2
246 1 14 30 2
246 1 14 34 2
246 1 15 39 1
246 1 15 43 2
246 1 16 40 2
246 1 16 64 1
246 1 17 40 2
246 1 17 42 2
246 1 17 61 2
246 1 18 24 2
246 1 18 40 2
246 1 19 26 1
246 1 19 38 1
246 1 20 53 2
246 1 20 55 2
246 1 20 57 2
246 1 20 59 2
246 1 20 64 1
246 1 20 66 2
246 1 20 68 1
246 1 22 52 2
246 1 22 71 2
246 1 24 48 2
246 1 25 60 2
246 1 25 67 2
246 1 26 52 2
246 1 26 57 1
246 1 26 60 2
246 1 27 56 2
246 1 27 63 2
246 1 30 36 2
246 1 31 34 2
246 1 31 40 2
246 1 31 61 2
246 1 32 41 2
246 1 32 61 2
246 1 33 36 2
246 1 33 57 1
246 1 33 60 2
246 1 34 54 2
246 1 34 60 2
246 1 36 41 2
246 1 37 56 2
246 1 37 58 2
246 1 38 52 2
246 1 38 56 2
246 1 38 66 1
246 1 39 48 2
246 1 39 56 2
246 1 39 66 1
246 1 40 54 2
246 1 40 56 2
246 1 41 42 2
246 1 41 44 2
246 1 41 48 2
246 1 41 50 2
246 1 42 42 4
246 1 42 43 2
246 1 42 49 2
246 1 43 43 4
246 1 43 44 2
246 1 43 51 2
246 1 45 60 2
246 1 45 63 2
246 1 49 49 4
246 1 49 50 2
246 1 49 51 2
246 1 54 63 2
246 1 55 57 1
246 1 55 60 2
246 1 55 70 1
246 1 56 57 2
246 1 56 59 2
246 1 59 66 1
246 1 59 70 1
246 1 60 66 2
246 1 61 64 2
246 1 61 68 2
246 2 1 3 2
246 2 1 7 1
246 2 1 8 1
246 2 2 3 1
246 2 2 7 2
246 2 2 8 3
246 2 3 6 1
246 2 3 8 6
246 2 3 10 1
246 2 4 7 2
246 2 4 8 1
246 2 4 9 2
246 2 4 10 2
246 2 5 6 2
246 2 5 7 2
246 2 5 10 2
246 2 6 7 5
246 2 6 8 8
246 2 6 9 2
246 2 6 10 4
246 2 7 8 3
246 2 7 9 3
246 2 7 10 2
246 2 8 8 4
246 2 8 9 2
246 2 8 10 4
246 2 9 10 2
246 2 10 10 4
246 3 1 1 1.0
246 3 247 247 1.0
247 1 3 46 2
247 1 3 67 2
247 1 4 36 2
247 1 4 40 2
247 1 5 31 1
247 1 5 47 2
247 1 6 35 2
247 1 6 36 1
247 1 6 57 1
247 1 7 28 2
247 1 7 58 2
247 1 8 34 2
247 1 8 48 2
247 1 9 42 2
247 1 9 44 2
247 1 9 50 2
247 1 9 62 2
247 1 9 65 2
247 1 9 69 2
247 1 10 42 2
247 1 10 43 2
247 1 10 49 2
247 1 10 57 1
247 1 10 66 1
247 1 11 36 2
247 1 11 48 2
247 1 12 24 2
247 1 12 30 2
247 1 12 36 2
247 1 12 48 2
247 1 13 43 2
247 1 13 44 2
247 1 13 51 2
247 1 13 57 1
247 1 13 70 1
247 1 15 31 1
247 1 15 35 2
247 1 16 47 2
247 1 16 48 1
247 1 16 66 1
247 1 17 49 2
247 1 17 50 2
247 1 17 51 2
247 1 17 66 1
247 1 17 70 1
247 1 20 22 2
247 1 20 24 2
247 1 20 28 2
247 1 20 30 2
247 1 20 36 1
247 1 20 46 2
247 1 20 48 1
247 1 22 52 2
247 1 23 40 2
247 1 23 44 2
247 1 24 40 2
247 1 24 52 2
247 1 25 58 2
247 1 25 65 2
247 1 27 28 2
247 1 27 44 2
247 1 27 56 2
247 1 27 62 2
247 1 28 56 2
247 1 29 34 2
247 1 29 50 2
247 1 30 34 2
247 1 30 52 2
247 1 31 42 2
247 1 31 43 2
247 1 31 49 2
247 1 35 51 2
247 1 35 56 2
247 1 37 67 2
247 1 37 69 2
247 1 45 46 2
247 1 45 50 2
247 1 45 60 2
247 1 45 62 2
247 1 46 60 2
247 1 47 51 2
247 1 47 60 2
247 1 53 71 2
247 1 61 61 4
247 1 61 62 2
247 2 1 3 2
247 2 1 6 1
247 2 1 10 1
247 2 2 5 3
247 2 2 6 2
247 2 2 7 1
247 2 2 8 2
247 2 2 9 3
247 2 2 10 1
247 2 3 6 2
247 2 3 7 2
247 2 3 8 4
247 2 3 9 2
247 2 3 10 2
247 2 4 6 3
247 2 4 9 2
247 2 4 10 1
247 2 5 5 4
247 2 5 6 2
247 2 5 9 2
247 2 5 10 1
247 2 6 6 4
247 2 6 7 3
247 2 6 8 8
247 2 6 9 2
247 2 6 10 1
247 2 7 10 2
247 2 8 8 4
247 2 8 10 6
247 2 9 10 3
247 3 1 1 1.0
247 3 248 248 1.0
248 1 2 56 1
248 1 2 60 1
248 1 2 71 2
248 1 3 51 2
248 1 3 70 2
248 1 5 34 1
248 1 5 50 2
248 1 6 34 2
248 1 6 42 1
248 1 6 43 1
248 1 6 61 1
248 1 7 51 2
248 1 7 70 2
248 1 10 36 2
248 1 10 41 2
248 1 10 42 2
248 1 10 48 2
248 1 10 61 2
248 1 13 34 2
248 1 13 42 2
248 1 13 43 2
248 1 13 50 2
248 1 13 61 2
248 1 14 25 2
248 1 14 27 2
248 1 14 32 2
248 1 14 34 2
248 1 14 41 2
248 1 14 43 2
248 1 15 40 1
248 1 15 44 2
248 1 16 40 2
248 1 16 42 1
248 1 16 49 1
248 1 16 61 1
248 1 17 40 2
248 1 17 42 2
248 1 17 44 2
248 1 17 49 2
248 1 17 61 2
248 1 18 32 2
248 1 18 37 2
248 1 18 40 2
248 1 18 41 2
248 1 18 45 2
248 1 18 49 2
248 1 19 34 1
248 1 19 40 1
248 1 19 43 2
248 1 19 49 2
248 1 20 21 2
248 1 20 25 2
248 1 20 27 2
248 1 20 37 2
248 1 20 43 1
248 1 20 45 2
248 1 20 49 1
248 1 21 52 2
248 1 21 56 2
248 1 21 60 2
248 1 22 24 2
248 1 22 30 2
248 1 22 56 2
248 1 22 60 2
248 1 24 54 2
248 1 25 36 2
248 1 25 52 2
248 1 30 54 2
248 1 31 31 4
248 1 31 32 2
248 1 31 36 2
248 1 31 48 2
248 1 32 36 2
248 1 32 41 2
248 1 32 48 2
248 1 36 41 2
248 1 37 48 2
248 1 37 52 2
248 1 41 48 2
248 1 53 56 2
248 1 53 60 2
248 1 54 56 1
248 1 54 60 1
248 1 57 57 2
248 1 57 58 2
248 1 66 66 2
248 1 66 67 2
248 2 1 2 2
248 2 1 7 1
248 2 1 8 1
248 2 2 5 2
248 2 2 6 1
248 2 2 7 2
248 2 2 8 4
248 2 2 10 1
248 2 3 7 2
248 2 3 8 6
248 2 3 9 2
248 2 3 10 2
248 2 4 5 2
248 2 4 7 2
248 2 4 8 2
248 2 4 10 2
248 2 5 6 2
248 2 5 7 2
248 2 5 9 2
248 2 5 10 2
248 2 6 6 8
248 2 6 7 2
248 2 6 8 2
248 2 6 9 2
248 2 6 10 7
248 2 7 9 3
248 2 7 10 2
248 2 8 9 1
248 2 9 10 2
248 2 10 10 6
248 3 1 1 1.0
248 3 249 249 1.0
249 1 2 34 1
249 1 2 40 1
249 1 2 42 2
249 1 2 57 1
249 1 2 61 2
249 1 2 66 1
249 1 4 29 2
249 1 4 43 2
249 1 4 56 2
249 1 4 60 2
249 1 6 40 1
249 1 8 23 2
249 1 8 49 2
249 1 8 56 2
249 1 8 60 2
249 1 9 21 2
249 1 9 27 2
249 1 9 45 2
249 1 9 53 2
249 1 9 57 2
249 1 9 66 2
249 1 10 22 2
249 1 11 27 2
249 1 11 45 2
249 1 11 56 2
249 1 11 60 2
249 1 13 24 2
249 1 14 67 2
249 1 14 69 2
249 1 16 34 1
249 1 17 30 2
249 1 18 58 2
249 1 18 65 2
249 1 19 56 1
249 1 19 60 1
249 1 21 27 2
249 1 21 32 2
249 1 21 34 2
249 1 21 40 2
249 1 21 42 2
249 1 21 45 2
249 1 21 61 2
249 1 22 31 2
249 1 22 42 2
249 1 22 61 2
249 1 23 24 2
249 1 23 37 2
249 1 23 43 2
249 1 24 25 2
249 1 24 43 2
249 1 25 29 2
249 1 25 40 2
249 1 25 45 2
249 1 27 37 2
249 1 29 30 2
249 1 29 49 2
249 1 30 37 2
249 1 30 49 2
249 1 32 53 2
249 1 34 37 2
249 1 34 49 2
249 1 34 50 2
249 1 34 51 2
249 1 36 49 2
249 1 40 43 2
249 1 40 44 2
249 1 40 51 2
249 1 42 44 2
249 1 42 50 2
249 1 42 57 1
249 1 42 66 1
249 1 43 48 2
249 1 43 57 1
249 1 43 70 1
249 1 44 56 2
249 1 44 58 2
249 1 49 66 1
249 1 49 70 1
249 1 50 60 2
249 1 50 67 2
249 1 51 65 2
249 1 51 69 2
249 1 56 65 2
249 1 56 70 1
249 1 57 61 1
249 1 60 69 2
249 1 60 70 1
249 1 61 65 2
249 1 61 66 1
249 1 61 69 2
249 2 2 4 1
249 2 2 5 2
249 2 2 6 2
249 2 2 7 2
249 2 2 8 5
249 2 2 9 3
249 2 2 10 3
249 2 3 6 5
249 2 3 7 1
249 2 3 10 3
249 2 4 5 2
249 2 4 8 2
249 2 5 5 4
249 2 5 8 6
249 2 5 10 4
249 2 6 6 4
249 2 6 7 3
249 2 6 8 4
249 2 7 7 2
249 2 7 8 6
249 2 7 10 2
249 2 8 8 4
249 2 8 9 4
249 2 8 10 1
249 2 9 10 2
249 3 1 1 1.0
249 3 250 250 1.0
250 1 2 27 1
250 1 2 35 1
250 1 2 45 1
250 1 2 47 1
250 1 3 24 1
250 1 3 27 1
250 1 3 32 1
250 1 3 34 1
250 1 3 40 2
250 1 3 42 1
250 1 3 43 1
250 1 3 56 1
250 1 3 57 1
250 1 3 63 1
250 1 3 64 1
250 1 4 24 1
250 1 4 27 1
250 1 4 31 1
250 1 4 33 1
250 1 4 45 1
250 1 4 46 1
250 1 6 24 1
250 1 6 29 1
250 1 7 30 1
250 1 7 32 1
250 1 7 34 2
250 1 7 40 1
250 1 7 42 1
250 1 7 45 1
250 1 7 49 1
250 1 7 60 1
250 1 7 63 1
250 1 7 66 1
250 1 7 68 1
250 1 8 27 1
250 1 8 28 1
250 1 8 30 1
250 1 8 31 1
250 1 8 39 1
250 1 8 45 1
250 1 10 26 1
250 1 10 27 1
250 1 10 38 1
250 1 10 45 1
250 1 11 23 1
250 1 11 24 1
250 1 11 29 1
250 1 11 30 1
250 1 11 43 1
250 1 11 49 1
250 1 13 21 1
250 1 13 24 1
250 1 13 40 1
250 1 13 45 1
250 1 14 60 1
250 1 14 65 1
250 1 14 67 1
250 1 14 71 1
250 1 16 23 1
250 1 16 30 1
250 1 17 21 1
250 1 17 27 1
250 1 17 30 1
250 1 17 34 1
250 1 18 56 1
250 1 18 58 1
250 1 18 69 1
250 1 18 71 1
250 1 19 58 1
250 1 19 67 1
250 1 21 27 1
250 1 21 45 1
250 1 21 57 1
250 1 21 64 1
250 1 21 66 1
250 1 21 68 1
250 1 23 27 1
250 1 23 45 1
250 1 23 56 1
250 1 23 61 1
250 1 24 26 1
250 1 24 28 1
250 1 24 33 1
250 1 24 35 1
250 1 24 55 1
250 1 26 50 1
250 1 26 65 1
250 1 27 29 1
250 1 27 31 1
250 1 28 51 1
250 1 28 61 1
250 1 29 45 1
250 1 29 60 1
250 1 29 61 1
250 1 30 38 1
250 1 30 39 1
250 1 30 46 1
250 1 30 47 1
250 1 30 59 1
250 1 31 45 1
250 1 32 55 1
250 1 32 59 1
250 1 33 50 1
250 1 33 71 1
250 1 34 42 1
250 1 34 50 1
250 1 35 51 1
250 1 35 68 1
250 1 36 43 1
250 1 36 51 1
250 1 36 56 1
250 1 36 69 1
250 1 38 44 1
250 1 38 69 1
250 1 39 44 1
250 1 39 71 1
250 1 40 42 1
250 1 40 44 1
250 1 42 58 1
250 1 42 67 1
250 1 43 44 1
250 1 43 58 1
250 1 43 71 1
250 1 44 44 2
250 1 44 55 1
250 1 44 56 1
250 1 44 57 1
250 1 44 58 1
250 1 46 51 1
250 1 46 61 1
250 1 47 51 1
250 1 47 64 1
250 1 48 49 1
250 1 48 51 1
250 1 48 60 1
250 1 48 65 1
250 1 49 50 1
250 1 49 67 1
250 1 49 71 1
250 1 50 50 2
250 1 50 59 1
250 1 50 60 1
250 1 50 66 1
250 1 50 67 1
250 1 51 64 1
250 1 51 65 1
250 1 51 68 1
250 1 51 69 1
250 1 55 69 1
250 1 56 69 1
250 1 59 65 1
250 1 60 65 1
250 1 61 63 2
250 2 1 6 1
250 2 1 7 1
250 2 1 8 1
250 2 1 10 1
250 2 2 3 1
250 2 2 4 1
250 2 2 5 2
250 2 2 6 3
250 2 2 7 1
250 2 2 8 4
250 2 2 9 1
250 2 2 10 3
250 2 3 5 2
250 2 3 6 3
250 2 3 8 4
250 2 3 9 1
250 2 3 10 1
250 2 4 5 1
250 2 4 6 2
250 2 5 5 2
250 2 5 6 2
250 2 5 7 2
250 2 5 8 4
250 2 5 9 1
250 2 6 7 1
250 2 6 8 8
250 2 6 9 1
250 2 6 10 3
250 2 7 8 2
250 2 7 9 1
250 2 8 8 4
250 2 8 9 3
250 2 8 10 2
250 2 9 9 2
250 2 9 10 2
250 3 1 1 1.0
250 3 251 251 1.0
251 1 3 43 2
251 1 3 56 2
251 1 3 63 2
251 1 3 64 2
251 1 5 34 1
251 1 5 42 2
251 1 6 33 2
251 1 6 60 1
251 1 6 61 1
251 1 7 49 2
251 1 7 60 2
251 1 7 63 2
251 1 7 68 2
251 1 10 27 2
251 1 10 45 2
251 1 10 70 2
251 1 10 71 2
251 1 13 25 2
251 1 13 49 2
251 1 13 67 2
251 1 13 68 2
251 1 14 24 2
251 1 14 26 2
251 1 15 40 1
251 1 15 42 2
251 1 16 39 2
251 1 16 56 1
251 1 16 61 1
251 1 17 37 2
251 1 17 43 2
251 1 17 58 2
251 1 17 64 2
251 1 18 30 2
251 1 18 38 2
251 1 19 34 1
251 1 19 40 1
251 1 22 27 2
251 1 22 45 2
251 1 24 26 2
251 1 24 33 2
251 1 24 36 2
251 1 24 45 2
251 1 25 64 2
251 1 26 34 2
251 1 26 36 2
251 1 27 30 2
251 1 27 31 2
251 1 27 61 2
251 1 30 38 2
251 1 30 39 2
251 1 30 48 2
251 1 31 45 2
251 1 31 51 2
251 1 31 52 2
251 1 32 51 4
251 1 33 50 2
251 1 33 52 2
251 1 34 50 2
251 1 36 50 2
251 1 36 55 2
251 1 37 68 2
251 1 38 40 2
251 1 38 48 2
251 1 39 44 2
251 1 39 52 2
251 1 40 44 2
251 1 42 58 1
251 1 42 67 1
251 1 43 58 1
251 1 43 71 1
251 1 44 48 2
251 1 44 55 2
251 1 44 57 2
251 1 45 61 2
251 1 48 59 2
251 1 49 67 1
251 1 49 71 1
251 1 50 59 2
251 1 50 66 2
251 1 51 64 2
251 1 51 68 2
251 1 53 57 1
251 1 53 66 1
251 1 55 56 2
251 1 55 63 2
251 1 56 67 1
251 1 58 60 1
251 1 59 60 2
251 1 59 63 2
251 2 1 6 2
251 2 1 7 1
251 2 1 8 1
251 2 2 6 2
251 2 2 7 2
251 2 2 8 3
251 2 2 10 3
251 2 3 4 1
251 2 3 5 5
251 2 3 7 2
251 2 3 8 4
251 2 3 10 1
251 2 4 6 3
251 2 4 8 1
251 2 5 6 3
251 2 5 7 1
251 2 5 8 1
251 2 6 7 2
251 2 6 8 8
251 2 6 9 4
251 2 6 10 2
251 2 7 8 2
251 2 7 9 2
251 2 8 8 4
251 2 8 9 1
251 2 8 10 7
251 2 9 9 6
251 2 10 10 2
251 3 1 1 1.0
251 3 252 252 1.0
252 1 4 33 1
252 1 4 34 1
252 1 4 42 1
252 1 4 43 1
252 1 4 56 1
252 1 4 67 1
252 1 6 29 1
252 1 6 67 1
252 1 8 39 1
252 1 8 40 1
252 1 8 42 1
252 1 8 49 1
252 1 8 58 1
252 1 8 60 1
252 1 9 25 1
252 1 9 27 1
252 1 9 37 1
252 1 9 43 1
252 1 9 45 1
252 1 9 49 1
252 1 9 55 1
252 1 9 57 1
252 1 9 59 1
252 1 9 64 1
252 1 9 66 1
252 1 9 68 1
252 1 10 43 1
252 1 10 49 1
252 1 10 65 1
252 1 10 69 1
252 1 11 42 2
252 1 11 43 1
252 1 11 49 1
252 1 11 56 1
252 1 11 60 1
252 1 13 37 1
252 1 13 45 1
252 1 13 60 1
252 1 13 67 1
252 1 14 22 1
252 1 14 24 1
252 1 14 38 1
252 1 14 40 1
252 1 16 23 1
252 1 16 58 1
252 1 17 25 1
252 1 17 27 1
252 1 17 56 1
252 1 17 58 1
252 1 18 22 1
252 1 18 26 1
252 1 18 30 1
252 1 18 34 1
252 1 19 24 1
252 1 19 30 1
252 1 22 27 1
252 1 22 44 1
252 1 22 45 1
252 1 22 50 1
252 1 22 57 1
252 1 22 66 1
252 1 23 39 1
252 1 23 40 1
252 1 23 42 1
252 1 23 43 1
252 1 23 56 1
252 1 24 25 1
252 1 24 44 1
252 1 24 51 2
252 1 24 55 1
252 1 24 70 1
252 1 25 40 1
252 1 25 56 1
252 1 25 61 1
252 1 25 63 1
252 1 25 68 1
252 1 26 45 1
252 1 26 50 1
252 1 26 56 1
252 1 26 61 1
252 1 26 65 1
252 1 27 38 1
252 1 27 53 1
252 1 27 59 1
252 1 27 61 1
252 1 27 68 1
252 1 29 33 1
252 1 29 34 1
252 1 29 42 1
252 1 29 49 1
252 1 29 60 1
252 1 30 37 1
252 1 30 50 1
252 1 30 51 2
252 1 30 59 1
252 1 30 70 1
252 1 31 43 1
252 1 31 49 1
252 1 31 65 1
252 1 31 69 1
252 1 32 43 1
252 1 32 49 1
252 1 32 64 1
252 1 32 68 1
252 1 33 34 1
252 1 33 56 1
252 1 33 61 1
252 1 33 65 1
252 1 34 34 2
252 1 34 37 1
252 1 34 42 1
252 1 34 49 1
252 1 34 50 1
252 1 36 53 1
252 1 36 56 1
252 1 36 59 1
252 1 36 63 1
252 1 37 60 1
252 1 37 61 1
252 1 37 63 1
252 1 37 64 1
252 1 38 44 1
252 1 38 60 1
252 1 38 61 1
252 1 38 69 1
252 1 39 40 1
252 1 39 60 1
252 1 39 61 1
252 1 39 69 1
252 1 40 40 2
252 1 40 42 1
252 1 40 43 1
252 1 40 44 1
252 1 42 57 1
252 1 42 66 1
252 1 43 57 1
252 1 43 70 1
252 1 44 55 1
252 1 44 56 1
252 1 44 57 1
252 1 44 58 1
252 1 45 53 1
252 1 45 55 1
252 1 45 61 1
252 1 45 64 1
252 1 48 53 1
252 1 48 55 1
252 1 48 60 1
252 1 48 63 1
252 1 49 66 1
252 1 49 70 1
252 1 50 59 1
252 1 50 60 1
252 1 50 66 1
252 1 50 67 1
252 1 51 64 1
252 1 51 65 1
252 1 51 68 1
252 1 51 69 1
252 1 55 69 1
252 1 56 68 1
252 1 59 65 1
252 1 60 64 1
252 1 61 63 2
252 2 2 3 2
252 2 2 5 1
252 2 2 6 1
252 2 2 7 2
252 2 2 8 3
252 2 2 9 1
252 2 2 10 2
252 2 3 4 1
252 2 3 5 2
252 2 3 6 2
252 2 3 7 1
252 2 3 8 1
252 2 3 10 2
252 2 4 5 1
252 2 4 6 1
252 2 4 8 2
252 2 5 6 3
252 2 5 8 3
252 2 5 9 1
252 2 5 10 1
252 2 6 6 2
252 2 6 7 4
252 2 6 8 6
252 2 6 9 2
252 2 6 10 1
252 2 7 7 2
252 2 7 8 4
252 2 7 10 3
252 2 8 8 10
252 2 8 9 3
252 2 8 10 4
252 2 9 9 2
252 2 9 10 2
252 3 1 1 1.0
252 3 253 253 1.0
253 1 5 60 1
253 1 5 61 1
253 1 5 67 2
253 1 5 68 2
253 1 6 33 2
253 1 6 34 1
253 1 9 41 2
253 1 9 43 2
253 1 9 49 2
253 1 9 61 2
253 1 9 64 2
253 1 9 68 2
253 1 10 42 2
253 1 10 43 2
253 1 10 49 2
253 1 13 41 2
253 1 13 42 2
253 1 13 49 2
253 1 15 56 1
253 1 15 58 2
253 1 15 61 1
253 1 15 64 2
253 1 16 39 2
253 1 16 40 1
253 1 17 41 2
253 1 17 42 2
253 1 17 43 2
253 1 20 22 2
253 1 20 24 2
253 1 20 26 2
253 1 20 30 2
253 1 20 34 1
253 1 20 38 2
253 1 20 40 1
253 1 22 52 2
253 1 24 52 2
253 1 25 56 2
253 1 25 63 2
253 1 26 34 2
253 1 26 36 2
253 1 26 56 2
253 1 27 54 2
253 1 27 60 2
253 1 30 52 2
253 1 31 42 2
253 1 31 43 2
253 1 31 49 2
253 1 33 34 2
253 1 33 36 2
253 1 33 56 2
253 1 34 34 4
253 1 34 36 2
253 1 37 60 2
253 1 37 63 2
253 1 38 40 2
253 1 38 48 2
253 1 38 60 2
253 1 39 40 2
253 1 39 48 2
253 1 39 60 2
253 1 40 40 4
253 1 40 48 2
253 1 41 61 2
253 1 41 64 2
253 1 41 68 2
253 1 42 57 1
253 1 42 61 2
253 1 42 66 1
253 1 43 57 1
253 1 43 61 2
253 1 43 70 1
253 1 44 55 2
253 1 44 57 2
253 1 45 54 2
253 1 45 56 2
253 1 49 61 2
253 1 49 66 1
253 1 49 70 1
253 1 50 59 2
253 1 50 66 2
253 1 51 64 2
253 1 51 68 2
253 1 52 53 2
253 1 52 55 2
253 1 52 59 2
253 1 54 57 1
253 1 54 66 1
253 1 55 56 2
253 1 55 63 2
253 1 56 66 1
253 1 57 60 1
253 1 59 60 2
253 1 59 63 2
253 2 1 3 2
253 2 1 8 1
253 2 1 10 1
253 2 2 7 3
253 2 2 8 3
253 2 3 5 2
253 2 3 6 1
253 2 3 7 3
253 2 3 8 3
253 2 4 4 2
253 2 4 6 2
253 2 4 8 2
253 2 4 10 1
253 2 5 6 2
253 2 5 10 2
253 2 6 6 4
253 2 6 7 3
253 2 6 8 6
253 2 6 9 4
253 2 7 7 2
253 2 7 8 3
253 2 7 10 6
253 2 8 8 4
253 2 8 9 1
253 2 8 10 9
253 2 9 9 4
253 2 9 10 2
253 3 1 1 1.0
253 3 254 254 1.0
254 1 2 36 1
254 1 2 42 2
254 1 2 48 1
254 1 4 31 2
254 1 4 43 2
254 1 6 48 1
254 1 6 56 2
254 1 6 70 1
254 1 8 31 2
254 1 8 49 2
254 1 9 22 2
254 1 9 28 2
254 1 9 46 2
254 1 9 54 2
254 1 9 58 2
254 1 9 67 2
254 1 10 22 2
254 1 10 56 2
254 1 10 57 1
254 1 10 60 2
254 1 10 66 1
254 1 11 35 2
254 1 11 47 2
254 1 12 58 2
254 1 12 65 2
254 1 12 67 2
254 1 12 69 2
254 1 13 24 2
254 1 13 56 2
254 1 13 57 1
254 1 13 62 2
254 1 13 70 1
254 1 16 36 1
254 1 16 60 2
254 1 16 70 1
254 1 17 30 2
254 1 17 60 2
254 1 17 62 2
254 1 17 66 1
254 1 17 70 1
254 1 21 42 2
254 1 21 44 2
254 1 21 50 2
254 1 21 62 2
254 1 22 42 2
254 1 22 61 2
254 1 23 41 2
254 1 23 43 2
254 1 24 43 2
254 1 24 44 2
254 1 24 65 2
254 1 25 27 2
254 1 25 28 2
254 1 25 44 2
254 1 25 51 2
254 1 27 40 2
254 1 27 41 2
254 1 27 48 2
254 1 28 40 2
254 1 28 44 2
254 1 29 41 2
254 1 29 49 2
254 1 30 49 2
254 1 30 50 2
254 1 30 69 2
254 1 31 54 2
254 1 31 57 1
254 1 31 66 1
254 1 34 45 2
254 1 34 46 2
254 1 34 47 2
254 1 35 36 2
254 1 35 40 2
254 1 35 41 2
254 1 36 45 2
254 1 36 51 2
254 1 37 45 2
254 1 37 46 2
254 1 37 50 2
254 1 37 51 2
254 1 41 45 2
254 1 41 47 2
254 1 46 50 2
254 1 47 48 2
254 1 48 51 2
254 1 53 61 2
254 1 53 62 2
254 1 54 61 2
254 2 2 2 2
254 2 2 5 1
254 2 2 6 4
254 2 2 7 1
254 2 2 8 2
254 2 2 9 1
254 2 2 10 3
254 2 3 5 2
254 2 3 6 5
254 2 3 7 2
254 2 3 9 1
254 2 3 10 3
254 2 4 6 1
254 2 4 7 1
254 2 4 9 1
254 2 4 10 2
254 2 5 6 2
254 2 5 7 2
254 2 5 8 4
254 2 5 9 2
254 2 5 10 1
254 2 6 7 4
254 2 6 8 4
254 2 6 9 3
254 2 6 10 3
254 2 7 8 4
254 2 7 9 1
254 2 7 10 1
254 2 8 8 4
254 2 8 9 4
254 2 8 10 2
254 3 1 1 1.0
254 3 255 255 1.0
255 1 1 36 1
255 1 1 44 1
255 1 1 48 1
255 1 1 50 1
255 1 1 65 1
255 1 1 69 1
255 1 3 28 1
255 1 3 36 1
255 1 3 58 1
255 1 3 65 1
255 1 4 28 1
255 1 4 31 1
255 1 4 32 1
255 1 4 35 1
255 1 4 44 1
255 1 4 52 1
255 1 5 24 1
255 1 5 27 1
255 1 5 28 1
255 1 5 32 1
255 1 5 35 1
255 1 5 36 1
255 1 5 44 1
255 1 5 48 1
255 1 5 51 1
255 1 6 28 1
255 1 6 35 1
255 1 6 44 1
255 1 6 52 1
255 1 6 58 1
255 1 7 46 1
255 1 7 48 1
255 1 7 67 1
255 1 7 69 1
255 1 8 31 1
255 1 8 32 1
255 1 8 46 1
255 1 8 47 1
255 1 8 50 1
255 1 8 52 1
255 1 10 23 1
255 1 10 24 1
255 1 10 28 1
255 1 10 29 1
255 1 10 30 1
255 1 10 36 1
255 1 10 46 1
255 1 10 48 1
255 1 10 65 1
255 1 10 69 1
255 1 11 35 1
255 1 11 36 1
255 1 11 47 1
255 1 11 48 1
255 1 11 52 2
255 1 13 27 1
255 1 13 28 2
255 1 13 35 1
255 1 13 36 2
255 1 13 52 2
255 1 13 65 1
255 1 13 71 1
255 1 14 24 1
255 1 14 28 1
255 1 14 31 1
255 1 14 35 1
255 1 14 47 1
255 1 14 48 1
255 1 14 51 1
255 1 14 52 1
255 1 15 30 1
255 1 15 32 1
255 1 15 36 1
255 1 15 45 1
255 1 15 46 1
255 1 15 47 1
255 1 15 48 1
255 1 15 50 1
255 1 15 51 1
255 1 16 46 1
255 1 16 47 1
255 1 16 50 1
255 1 16 52 1
255 1 16 67 1
255 1 17 45 1
255 1 17 46 2
255 1 17 47 1
255 1 17 48 2
255 1 17 52 2
255 1 17 69 1
255 1 17 71 1
255 1 18 30 1
255 1 18 31 1
255 1 18 35 1
255 1 18 36 1
255 1 18 46 1
255 1 18 47 1
255 1 18 51 1
255 1 18 52 1
255 1 19 35 1
255 1 19 36 1
255 1 19 47 1
255 1 19 48 1
255 1 23 28 1
255 1 23 31 1
255 1 23 35 1
255 1 23 52 1
255 1 23 65 1
255 1 24 27 1
255 1 24 32 1
255 1 24 65 1
255 1 27 28 1
255 1 27 32 1
255 1 27 52 1
255 1 28 28 2
255 1 29 31 1
255 1 29 46 1
255 1 29 47 1
255 1 29 52 1
255 1 29 69 1
255 1 30 32 1
255 1 30 45 1
255 1 30 69 1
255 1 31 44 1
255 1 31 50 1
255 1 31 58 1
255 1 31 67 1
255 1 32 45 1
255 1 35 44 1
255 1 35 51 1
255 1 35 52 1
255 1 45 46 1
255 1 45 52 1
255 1 46 46 2
255 1 47 50 1
255 1 47 51 1
255 1 47 52 1
255 2 1 2 1
255 2 1 5 2
255 2 1 6 1
255 2 1 8 1
255 2 1 9 2
255 2 1 10 1
255 2 2 5 1
255 2 2 6 4
255 2 2 8 2
255 2 2 9 4
255 2 2 10 2
255 2 3 5 2
255 2 3 6 7
255 2 3 8 2
255 2 3 9 3
255 2 3 10 3
255 2 4 6 2
255 2 4 8 1
255 2 4 9 1
255 2 4 10 1
255 2 5 5 2
255 2 5 6 3
255 2 5 8 1
255 2 5 9 2
255 2 5 10 1
255 2 6 6 6
255 2 6 8 4
255 2 6 9 4
255 2 6 10 3
255 2 8 8 2
255 2 8 9 1
255 2 8 10 2
255 2 10 10 2
255 3 1 1 1.0
255 3 256 256 1.0
256 1 2 36 1
256 1 2 44 1
256 1 2 48 1
256 1 2 50 1
256 1 4 31 1
256 1 4 32 1
256 1 4 44 2
256 1 4 50 1
256 1 4 51 1
256 1 4 58 1
256 1 4 69 1
256 1 6 44 1
256 1 6 48 1
256 1 6 51 1
256 1 6 58 1
256 1 8 31 1
256 1 8 32 1
256 1 8 44 1
256 1 8 50 2
256 1 8 51 1
256 1 8 65 1
256 1 8 67 1
256 1 9 24 1
256 1 9 28 1
256 1 9 30 1
256 1 9 36 1
256 1 9 46 1
256 1 9 48 1
256 1 9 56 1
256 1 9 58 1
256 1 9 60 1
256 1 9 65 1
256 1 9 67 1
256 1 9 69 1
256 1 10 24 1
256 1 10 27 1
256 1 10 30 1
256 1 10 34 1
256 1 10 40 1
256 1 10 45 1
256 1 10 56 1
256 1 10 60 1
256 1 11 35 1
256 1 11 36 1
256 1 11 44 1
256 1 11 47 1
256 1 11 48 1
256 1 11 50 1
256 1 11 65 1
256 1 11 69 1
256 1 13 24 1
256 1 13 27 1
256 1 13 32 1
256 1 13 36 1
256 1 13 44 1
256 1 13 51 1
256 1 13 58 1
256 1 13 65 1
256 1 14 24 1
256 1 14 28 1
256 1 14 29 1
256 1 14 35 1
256 1 14 40 1
256 1 14 44 1
256 1 14 45 1
256 1 14 51 1
256 1 16 36 1
256 1 16 50 1
256 1 16 51 1
256 1 16 67 1
256 1 17 30 1
256 1 17 32 1
256 1 17 45 1
256 1 17 48 1
256 1 17 50 1
256 1 17 51 1
256 1 17 67 1
256 1 17 69 1
256 1 18 23 1
256 1 18 27 1
256 1 18 30 1
256 1 18 34 1
256 1 18 46 1
256 1 18 47 1
256 1 18 50 1
256 1 18 51 1
256 1 19 27 1
256 1 19 36 1
256 1 19 45 1
256 1 19 48 1
256 1 21 44 2
256 1 21 50 2
256 1 21 65 2
256 1 21 69 2
256 1 23 42 1
256 1 23 44 1
256 1 23 48 1
256 1 23 51 1
256 1 23 58 1
256 1 23 61 1
256 1 23 65 1
256 1 24 27 1
256 1 24 28 1
256 1 24 42 1
256 1 24 43 1
256 1 24 57 1
256 1 24 58 1
256 1 24 61 1
256 1 24 65 1
256 1 27 27 2
256 1 27 28 1
256 1 27 43 1
256 1 27 44 1
256 1 27 48 1
256 1 27 51 1
256 1 29 36 1
256 1 29 42 1
256 1 29 50 1
256 1 29 51 1
256 1 29 61 1
256 1 29 67 1
256 1 29 69 1
256 1 30 42 1
256 1 30 45 1
256 1 30 46 1
256 1 30 49 1
256 1 30 61 1
256 1 30 66 1
256 1 30 67 1
256 1 30 69 1
256 1 31 34 1
256 1 31 40 1
256 1 31 56 1
256 1 31 57 1
256 1 31 60 1
256 1 31 66 1
256 1 32 43 1
256 1 32 49 1
256 1 32 56 1
256 1 32 60 1
256 1 34 47 1
256 1 35 40 1
256 1 35 43 1
256 1 36 45 1
256 1 45 45 2
256 1 45 46 1
256 1 45 49 1
256 1 45 50 1
256 1 45 51 1
256 1 47 49 1
256 2 2 2 4
256 2 2 5 3
256 2 2 6 3
256 2 2 8 2
256 2 2 9 3
256 2 2 10 3
256 2 3 5 2
256 2 3 6 2
256 2 3 8 3
256 2 3 9 1
256 2 3 10 4
256 2 4 6 2
256 2 4 8 2
256 2 4 9 1
256 2 4 10 1
256 2 5 5 4
256 2 5 6 2
256 2 5 8 4
256 2 5 9 2
256 2 5 10 1
256 2 6 6 2
256 2 6 7 2
256 2 6 8 6
256 2 6 9 2
256 2 6 10 3
256 2 7 8 1
256 2 7 10 1
256 2 8 8 6
256 2 8 9 2
256 2 8 10 2
256 2 9 10 1
256 2 10 10 2
256 3 1 1 1.0
256 3 257 257 1.0
257 1 3 27 1
257 1 3 34 1
257 1 3 40 1
257 1 3 48 1
257 1 3 50 1
257 1 3 51 1
257 1 3 57 1
257 1 3 70 1
257 1 4 27 1
257 1 4 28 2
257 1 4 34 1
257 1 4 46 1
257 1 4 47 1
257 1 5 24 1
257 1 5 40 1
257 1 5 48 1
257 1 6 24 1
257 1 6 29 1
257 1 6 71 1
257 1 7 34 1
257 1 7 36 1
257 1 7 40 1
257 1 7 44 1
257 1 7 45 1
257 1 7 51 1
257 1 7 66 1
257 1 7 70 1
257 1 8 28 1
257 1 8 35 1
257 1 8 40 1
257 1 8 45 1
257 1 8 46 2
257 1 10 34 1
257 1 10 35 1
257 1 10 40 1
257 1 10 47 1
257 1 10 56 1
257 1 10 60 1
257 1 11 28 1
257 1 11 35 1
257 1 11 44 1
257 1 11 46 1
257 1 11 47 1
257 1 11 50 1
257 1 12 23 1
257 1 12 27 1
257 1 12 29 1
257 1 12 31 2
257 1 12 35 1
257 1 12 45 1
257 1 12 47 1
257 1 13 29 1
257 1 13 32 1
257 1 13 40 1
257 1 13 45 1
257 1 13 58 1
257 1 13 65 1
257 1 14 56 1
257 1 14 58 1
257 1 14 62 1
257 1 14 65 1
257 1 15 30 1
257 1 15 34 1
257 1 15 36 1
257 1 16 23 1
257 1 16 30 1
257 1 16 71 1
257 1 17 23 1
257 1 17 27 1
257 1 17 32 1
257 1 17 34 1
257 1 17 67 1
257 1 17 69 1
257 1 18 60 1
257 1 18 62 1
257 1 18 67 1
257 1 18 69 1
257 1 19 65 1
257 1 19 69 1
257 1 22 44 1
257 1 22 50 1
257 1 22 65 1
257 1 22 69 1
257 1 23 28 1
257 1 23 57 1
257 1 23 58 1
257 1 24 28 1
257 1 24 42 1
257 1 24 57 1
257 1 24 62 1
257 1 25 44 1
257 1 25 52 1
257 1 25 65 1
257 1 25 71 1
257 1 27 44 1
257 1 27 52 1
257 1 28 42 1
257 1 28 43 2
257 1 28 44 1
257 1 28 51 1
257 1 28 61 1
257 1 29 46 1
257 1 29 66 1
257 1 29 67 1
257 1 30 42 1
257 1 30 46 1
257 1 30 62 1
257 1 30 66 1
257 1 31 35 1
257 1 31 47 1
257 1 31 56 1
257 1 31 60 1
257 1 32 35 1
257 1 32 47 1
257 1 35 35 2
257 1 35 36 1
257 1 35 42 1
257 1 35 43 1
257 1 35 61 1
257 1 36 43 1
257 1 36 56 1
257 1 36 62 1
257 1 37 50 1
257 1 37 52 1
257 1 37 69 1
257 1 37 71 1
257 1 42 46 1
257 1 42 47 1
257 1 43 51 1
257 1 43 52 1
257 1 45 50 1
257 1 45 52 1
257 1 46 49 2
257 1 46 50 1
257 1 46 51 1
257 1 46 61 1
257 1 47 47 2
257 1 47 48 1
257 1 47 49 1
257 1 47 61 1
257 1 48 49 1
257 1 48 60 1
257 1 48 62 1
257 1 49 51 1
257 1 49 52 1
257 1 53 65 1
257 1 53 69 1
257 1 56 61 1
257 1 56 62 1
257 1 60 61 1
257 1 60 62 1
257 2 1 2 1
257 2 1 7 1
257 2 1 8 1
257 2 1 10 1
257 2 2 3 1
257 2 2 5 2
257 2 2 6 1
257 2 2 7 1
257 2 2 8 2
257 2 2 9 3
257 2 2 10 1
257 2 3 5 2
257 2 3 6 5
257 2 3 8 5
257 2 3 9 1
257 2 3 10 2
257 2 4 5 1
257 2 4 6 2
257 2 4 10 1
257 2 5 5 2
257 2 5 6 1
257 2 5 7 1
257 2 5 9 3
257 2 6 6 8
257 2 6 7 2
257 2 6 8 6
257 2 6 9 3
257 2 6 10 4
257 2 7 8 1
257 2 7 9 2
257 2 8 8 4
257 2 8 9 3
257 2 8 10 2
257 2 9 10 1
257 3 1 1 1.0
257 3 258 258 1.0
258 1 3 43 1
258 1 3 51 1
258 1 3 64 1
258 1 3 70 1
258 1 4 60 1
258 1 4 71 1
258 1 5 34 1
258 1 5 42 1
258 1 5 50 1
258 1 5 56 1
258 1 5 63 1
258 1 5 69 1
258 1 6 33 1
258 1 6 34 1
258 1 6 61 1
258 1 7 49 1
258 1 7 51 1
258 1 7 68 1
258 1 7 70 1
258 1 8 56 1
258 1 8 71 1
258 1 10 28 1
258 1 10 35 1
258 1 10 46 1
258 1 10 47 1
258 1 10 64 1
258 1 10 68 1
258 1 11 58 1
258 1 11 67 1
258 1 13 26 1
258 1 13 33 1
258 1 13 49 1
258 1 13 50 1
258 1 13 61 1
258 1 13 68 1
258 1 14 24 1
258 1 14 26 1
258 1 14 32 1
258 1 14 34 1
258 1 14 55 1
258 1 14 57 1
258 1 14 61 1
258 1 14 64 1
258 1 15 40 1
258 1 15 42 1
258 1 15 44 1
258 1 15 60 1
258 1 15 63 1
258 1 15 65 1
258 1 16 39 1
258 1 16 40 1
258 1 16 61 1
258 1 17 38 1
258 1 17 39 1
258 1 17 43 1
258 1 17 44 1
258 1 17 61 1
258 1 17 64 1
258 1 18 30 1
258 1 18 32 1
258 1 18 38 1
258 1 18 40 1
258 1 18 59 1
258 1 18 61 1
258 1 18 66 1
258 1 18 68 1
258 1 19 34 1
258 1 19 40 1
258 1 19 64 1
258 1 19 68 1
258 1 22 34 1
258 1 22 40 1
258 1 22 63 2
258 1 23 52 1
258 1 23 60 1
258 1 24 36 1
258 1 24 38 1
258 1 24 60 1
258 1 25 36 1
258 1 25 44 1
258 1 25 52 2
258 1 26 27 1
258 1 26 28 1
258 1 26 30 1
258 1 26 36 1
258 1 27 34 1
258 1 27 44 1
258 1 27 52 1
258 1 28 31 1
258 1 28 33 1
258 1 28 39 1
258 1 28 40 1
258 1 28 42 1
258 1 28 43 1
258 1 29 52 1
258 1 29 56 1
258 1 30 48 1
258 1 30 56 1
258 1 31 35 2
258 1 31 46 1
258 1 31 47 2
258 1 32 35 1
258 1 32 36 1
258 1 32 43 1
258 1 32 47 1
258 1 32 48 1
258 1 32 49 1
258 1 33 35 1
258 1 33 46 1
258 1 33 52 1
258 1 34 35 1
258 1 34 46 1
258 1 35 42 1
258 1 35 43 1
258 1 36 42 1
258 1 36 49 1
258 1 37 48 1
258 1 37 50 1
258 1 37 52 2
258 1 38 45 1
258 1 38 46 1
258 1 38 48 1
258 1 39 46 1
258 1 39 47 1
258 1 39 52 1
258 1 40 45 1
258 1 40 47 1
258 1 42 46 1
258 1 42 47 1
258 1 42 48 1
258 1 43 48 1
258 1 43 51 1
258 1 43 52 1
258 1 45 50 1
258 1 45 52 1
258 1 46 49 1
258 1 47 49 1
258 1 49 51 1
258 1 49 52 1
258 1 53 63 2
258 1 55 57 1
258 1 55 58 1
258 1 55 60 1
258 1 55 64 1
258 1 55 65 1
258 1 56 57 1
258 1 56 59 1
258 1 56 60 2
258 1 57 61 1
258 1 59 66 1
258 1 59 67 1
258 1 59 68 1
258 1 59 69 1
258 1 60 66 1
258 1 61 66 1
258 2 1 2 1
258 2 1 6 1
258 2 1 7 1
258 2 1 8 1
258 2 2 5 1
258 2 2 7 2
258 2 2 8 3
258 2 2 10 1
258 2 3 5 2
258 2 3 6 3
258 2 3 7 2
258 2 3 8 5
258 2 3 9 1
258 2 3 10 2
258 2 4 6 1
258 2 4 8 2
258 2 4 9 1
258 2 4 10 1
258 2 5 8 2
258 2 5 9 2
258 2 5 10 1
258 2 6 6 10
258 2 6 7 2
258 2 6 8 6
258 2 6 9 4
258 2 6 10 3
258 2 7 8 1
258 2 7 9 3
258 2 7 10 1
258 2 8 8 2
258 2 8 9 3
258 2 8 10 3
258 2 9 10 1
258 2 10 10 2
258 3 1 1 1.0
258 3 259 259 1.0
259 1 3 28 1
259 1 3 36 1
259 1 3 44 2
259 1 3 52 4
259 1 3 58 1
259 1 3 65 1
259 1 3 71 2
259 1 4 28 1
259 1 4 36 1
259 1 5 28 1
259 1 5 36 1
259 1 5 44 2
259 1 5 52 2
259 1 5 58 1
259 1 5 65 1
259 1 5 71 1
259 1 6 24 1
259 1 6 27 1
259 1 6 28 1
259 1 6 31 1
259 1 6 35 1
259 1 6 36 1
259 1 7 46 1
259 1 7 48 1
259 1 7 50 2
259 1 7 52 4
259 1 7 67 1
259 1 7 69 1
259 1 7 71 2
259 1 8 46 1
259 1 8 48 1
259 1 10 28 2
259 1 10 35 3
259 1 10 36 1
259 1 10 46 2
259 1 10 47 3
259 1 10 48 1
259 1 11 52 2
259 1 13 28 2
259 1 13 31 1
259 1 13 32 1
259 1 13 35 2
259 1 13 47 1
259 1 13 48 1
259 1 13 51 2
259 1 13 52 2
259 1 14 23 1
259 1 14 24 1
259 1 14 27 1
259 1 14 28 1
259 1 14 31 1
259 1 14 32 1
259 1 14 35 1
259 1 14 36 1
259 1 15 46 1
259 1 15 48 1
259 1 15 50 2
259 1 15 52 2
259 1 15 67 1
259 1 15 69 1
259 1 15 71 1
259 1 16 30 1
259 1 16 31 1
259 1 16 45 1
259 1 16 46 1
259 1 16 47 1
259 1 16 48 1
259 1 17 31 1
259 1 17 32 1
259 1 17 35 1
259 1 17 36 1
259 1 17 46 2
259 1 17 47 2
259 1 17 51 2
259 1 17 52 2
259 1 18 29 1
259 1 18 30 1
259 1 18 31 1
259 1 18 32 1
259 1 18 45 1
259 1 18 46 1
259 1 18 47 1
259 1 18 48 1
259 1 19 35 1
259 1 19 36 1
259 1 19 47 1
259 1 19 48 1
259 1 23 28 1
259 1 24 28 1
259 1 24 36 1
259 1 27 28 1
259 1 27 36 1
259 1 28 28 2
259 1 28 31 1
259 1 28 35 1
259 1 29 46 1
259 1 30 46 1
259 1 30 48 1
259 1 31 35 2
259 1 31 46 1
259 1 31 47 2
259 1 32 35 1
259 1 32 36 1
259 1 32 47 1
259 1 32 48 1
259 1 35 35 2
259 1 35 36 1
259 1 45 46 1
259 1 45 48 1
259 1 46 46 2
259 1 46 47 1
259 1 47 47 2
259 1 47 48 1
259 2 1 1 2
259 2 1 5 3
259 2 1 9 3
259 2 2 5 2
259 2 2 6 2
259 2 2 8 2
259 2 2 9 4
259 2 2 10 2
259 2 3 5 1
259 2 3 6 7
259 2 3 8 4
259 2 3 9 4
259 2 3 10 3
259 2 4 5 1
259 2 4 6 3
259 2 4 10 1
259 2 5 6 2
259 2 5 9 2
259 2 5 10 1
259 2 6 6 12
259 2 6 8 4
259 2 6 9 5
259 2 6 10 3
259 2 8 10 2
259 2 9 10 1
259 2 10 10 2
259 3 1 1 1.0
259 3 260 260 1.0
260 1 4 34 2
260 1 4 44 2
260 1 4 58 1
260 1 4 67 1
260 1 6 29 1
260 1 8 40 2
260 1 8 50 2
260 1 8 58 1
260 1 8 67 1
260 1 9 27 2
260 1 9 45 2
260 1 9 51 2
260 1 9 56 2
260 1 9 57 2
260 1 9 58 2
260 1 9 60 2
260 1 9 65 2
260 1 9 66 2
260 1 9 67 2
260 1 9 69 2
260 1 9 70 2
260 1 10 51 2
260 1 11 44 2
260 1 11 50 2
260 1 11 58 1
260 1 11 67 1
260 1 13 45 2
260 1 14 24 2
260 1 14 40 2
260 1 14 56 2
260 1 14 58 2
260 1 16 23 1
260 1 17 27 2
260 1 18 30 2
260 1 18 34 2
260 1 18 60 2
260 1 18 67 2
260 1 19 32 2
260 1 19 65 1
260 1 19 69 1
260 1 22 44 2
260 1 22 50 2
260 1 23 40 2
260 1 23 44 2
260 1 23 58 1
260 1 24 27 2
260 1 24 42 2
260 1 24 43 2
260 1 24 44 4
260 1 24 51 2
260 1 24 57 2
260 1 25 44 2
260 1 25 65 2
260 1 27 40 2
260 1 27 42 2
260 1 27 43 2
260 1 27 44 2
260 1 27 61 2
260 1 29 34 2
260 1 29 50 2
260 1 29 67 1
260 1 30 42 2
260 1 30 45 2
260 1 30 49 2
260 1 30 50 4
260 1 30 51 2
260 1 30 66 2
260 1 31 51 2
260 1 32 43 2
260 1 32 49 2
260 1 32 51 2
260 1 34 45 2
260 1 36 56 2
260 1 37 50 2
260 1 37 69 2
260 1 42 45 2
260 1 43 51 2
260 1 45 49 2
260 1 45 50 2
260 1 45 61 2
260 1 48 60 2
260 1 49 51 2
260 1 53 65 1
260 1 53 69 1
260 1 56 61 2
260 1 60 61 2
260 2 2 3 1
260 2 2 5 4
260 2 2 6 2
260 2 2 7 2
260 2 2 8 2
260 2 2 9 2
260 2 2 10 3
260 2 3 5 2
260 2 3 6 1
260 2 3 8 2
260 2 3 10 3
260 2 4 5 2
260 2 4 6 1
260 2 4 8 2
260 2 4 10 2
260 2 5 5 2
260 2 5 8 2
260 2 5 9 2
260 2 5 10 2
260 2 6 7 2
260 2 6 8 8
260 2 6 9 3
260 2 6 10 1
260 2 7 8 2
260 2 7 10 2
260 2 8 8 12
260 2 8 10 6
260 2 9 10 2
260 3 1 1 1.0
260 3 261 261 1.0
261 1 3 60 2
261 1 3 67 2
261 1 5 61 2
261 1 5 68 1
261 1 6 33 1
261 1 6 34 2
261 1 7 56 2
261 1 7 58 2
261 1 9 43 2
261 1 9 49 2
261 1 9 51 2
261 1 9 64 2
261 1 9 68 2
261 1 9 70 2
261 1 10 44 2
261 1 10 50 2
261 1 10 51 2
261 1 13 42 2
261 1 13 49 2
261 1 13 50 2
261 1 14 55 2
261 1 14 57 2
261 1 15 61 2
261 1 15 64 1
261 1 16 39 1
261 1 16 40 2
261 1 17 42 2
261 1 17 43 2
261 1 17 44 2
261 1 18 59 2
261 1 18 66 2
261 1 19 64 1
261 1 19 68 1
261 1 20 24 2
261 1 20 26 1
261 1 20 30 2
261 1 20 32 2
261 1 20 34 2
261 1 20 38 1
261 1 20 40 2
261 1 22 34 2
261 1 22 40 2
261 1 24 38 2
261 1 24 39 2
261 1 24 40 2
261 1 24 52 2
261 1 25 36 2
261 1 25 44 2
261 1 26 30 2
261 1 26 36 2
261 1 26 58 1
261 1 27 42 2
261 1 27 43 2
261 1 27 44 2
261 1 27 56 2
261 1 27 63 2
261 1 30 33 2
261 1 30 34 2
261 1 30 52 2
261 1 31 44 2
261 1 31 50 2
261 1 31 51 2
261 1 32 52 2
261 1 33 36 2
261 1 33 58 1
261 1 37 48 2
261 1 37 50 2
261 1 38 48 2
261 1 38 67 1
261 1 39 48 2
261 1 39 67 1
261 1 42 45 2
261 1 43 51 2
261 1 45 49 2
261 1 45 50 2
261 1 45 60 2
261 1 45 63 2
261 1 49 51 2
261 1 53 63 2
261 1 55 58 1
261 1 55 60 2
261 1 55 71 1
261 1 56 57 2
261 1 56 59 2
261 1 59 67 1
261 1 59 71 1
261 1 60 66 2
261 1 61 64 2
261 1 61 68 2
261 2 1 3 1
261 2 1 8 1
261 2 1 10 2
261 2 2 5 2
261 2 2 6 2
261 2 2 7 3
261 2 2 8 3
261 2 3 5 2
261 2 3 7 2
261 2 3 8 5
261 2 3 9 1
261 2 4 6 1
261 2 4 8 2
261 2 4 9 2
261 2 4 10 2
261 2 5 6 3
261 2 5 8 1
261 2 5 9 2
261 2 6 6 4
261 2 6 8 6
261 2 6 9 4
261 2 6 10 2
261 2 7 8 2
261 2 7 10 5
261 2 8 8 4
261 2 8 10 8
261 2 9 10 2
261 3 1 1 1.0
261 3 262 262 1.0
262 1 3 44 2
262 1 3 58 2
262 1 3 65 4
262 1 4 36 2
262 1 4 44 2
262 1 5 36 1
262 1 5 44 2
262 1 6 31 1
262 1 6 35 2
262 1 6 58 1
262 1 7 50 2
262 1 7 67 2
262 1 7 69 4
262 1 8 48 2
262 1 8 50 2
262 1 9 28 2
262 1 9 46 2
262 1 9 52 2
262 1 9 58 2
262 1 9 67 2
262 1 9 71 2
262 1 10 27 2
262 1 10 45 2
262 1 10 51 2
262 1 10 58 1
262 1 10 67 1
262 1 11 52 4
262 1 13 27 2
262 1 13 47 2
262 1 13 51 2
262 1 13 58 1
262 1 13 71 1
262 1 14 24 4
262 1 14 28 2
262 1 14 48 2
262 1 15 48 1
262 1 15 50 2
262 1 16 31 1
262 1 16 47 2
262 1 16 67 1
262 1 17 35 2
262 1 17 45 2
262 1 17 51 2
262 1 17 67 1
262 1 17 71 1
262 1 18 30 4
262 1 18 36 2
262 1 18 46 2
262 1 19 32 2
262 1 19 36 1
262 1 19 48 1
262 1 23 44 4
262 1 24 27 2
262 1 24 28 2
262 1 24 35 2
262 1 24 36 2
262 1 24 44 2
262 1 27 28 2
262 1 27 31 2
262 1 27 32 2
262 1 27 44 2
262 1 29 50 4
262 1 30 45 2
262 1 30 46 2
262 1 30 47 2
262 1 30 48 2
262 1 30 50 2
262 1 31 45 2
262 1 31 51 2
262 1 32 45 2
262 1 32 51 2
262 1 35 51 2
262 1 45 46 2
262 1 45 50 2
262 1 47 51 2
262 2 1 5 3
262 2 1 9 1
262 2 2 5 3
262 2 2 6 5
262 2 2 8 2
262 2 2 9 3
262 2 2 10 3
262 2 3 5 4
262 2 3 6 1
262 2 3 8 4
262 2 3 9 1
262 2 3 10 4
262 2 4 6 4
262 2 4 9 1
262 2 4 10 1
262 2 5 6 1
262 2 5 9 3
262 2 5 10 2
262 2 6 8 10
262 2 6 9 5
262 2 6 10 2
262 2 8 8 4
262 2 8 10 4
262 2 10 10 2
262 3 1 1 1.0
262 3 263 263 1.0
263 1 1 56 3
263 1 1 60 3
263 1 5 42 3
263 1 5 43 3
263 1 5 61 3
263 1 6 34 3
263 1 9 51 6
263 1 9 70 6
263 1 10 52 6
263 1 13 50 6
263 1 14 25 6
263 1 14 27 6
263 1 15 42 3
263 1 15 49 3
263 1 15 61 3
263 1 16 40 3
263 1 17 44 6
263 1 18 37 6
263 1 18 45 6
263 1 19 43 3
263 1 19 49 3
263 1 20 32 6
263 1 20 34 3
263 1 20 40 3
263 1 22 24 6
263 1 22 30 6
263 1 25 36 6
263 1 31 52 6
263 1 32 52 6
263 1 37 48 6
263 1 53 56 3
263 1 53 60 3
263 1 57 58 3
263 1 66 67 3
263 2 1 6 3
263 2 1 8 2
263 2 1 10 3
263 2 2 5 6
263 2 2 7 3
263 2 2 8 3
263 2 3 7 3
263 2 3 8 6
263 2 3 9 3
263 2 4 5 3
263 2 4 8 2
263 2 4 10 3
263 2 5 9 3
263 2 6 6 12
263 2 6 9 3
263 2 6 10 6
263 2 7 10 6
263 2 8 10 3
263 2 9 10 3
263 3 1 1 1.0
263 3 264 264 1.0
264 1 2 23 2
264 1 2 24 1
264 1 2 27 1
264 1 2 29 2
264 1 2 30 1
264 1 2 41 2
264 1 2 42 2
264 1 2 43 2
264 1 2 45 1
264 1 2 49 2
264 1 4 23 2
264 1 4 41 2
264 1 4 54 2
264 1 4 56 2
264 1 6 45 1
264 1 8 29 2
264 1 8 41 2
264 1 8 54 2
264 1 8 60 2
264 1 9 21 2
264 1 9 22 4
264 1 9 23 2
264 1 9 24 2
264 1 9 26 2
264 1 9 29 2
264 1 9 30 2
264 1 9 38 2
264 1 9 53 2
264 1 9 55 2
264 1 9 59 2
264 1 10 21 2
264 1 11 33 2
264 1 11 39 2
264 1 11 56 2
264 1 11 60 2
264 1 13 21 2
264 1 16 27 1
264 1 17 21 2
264 1 21 25 2
264 1 21 26 2
264 1 21 27 2
264 1 21 37 2
264 1 21 38 2
264 1 21 42 2
264 1 21 43 2
264 1 21 45 2
264 1 21 49 2
264 1 21 55 2
264 1 21 59 2
264 1 21 61 2
264 1 22 41 2
264 1 22 61 2
264 1 23 25 2
264 1 24 41 2
264 1 24 54 1
264 1 25 39 2
264 1 25 45 2
264 1 27 37 2
264 1 29 37 2
264 1 30 41 2
264 1 30 54 1
264 1 31 53 2
264 1 33 37 2
264 1 34 68 2
264 1 34 69 2
264 1 36 67 2
264 1 40 64 2
264 1 40 65 2
264 1 44 63 2
264 1 44 65 2
264 1 44 66 1
264 1 44 70 1
264 1 48 58 2
264 1 50 57 1
264 1 50 63 2
264 1 50 69 2
264 1 50 70 1
264 1 51 57 1
264 1 51 65 2
264 1 51 66 1
264 1 51 69 2
264 1 58 70 1
264 1 64 65 2
264 1 67 70 1
264 1 68 69 2
264 2 2 3 1
264 2 2 4 1
264 2 2 5 3
264 2 2 6 7
264 2 2 7 3
264 2 2 8 4
264 2 2 9 2
264 2 2 10 3
264 2 3 5 2
264 2 3 7 1
264 2 3 10 4
264 2 4 8 3
264 2 5 5 4
264 2 5 6 2
264 2 5 7 3
264 2 5 8 8
264 2 5 9 2
264 2 6 7 2
264 2 6 8 2
264 2 6 9 2
264 2 6 10 1
264 2 7 7 4
264 2 7 8 5
264 2 7 9 1
264 2 7 10 1
264 2 8 9 1
264 2 8 10 1
264 2 10 10 2
264 3 1 1 1.0
264 3 265 265 1.0
265 1 2 25 2
265 1 2 37 2
265 1 2 43 2
265 1 2 49 2
265 1 2 56 2
265 1 2 60 2
265 1 4 21 2
265 1 4 22 2
265 1 4 42 2
265 1 4 49 2
265 1 4 53 2
265 1 4 61 2
265 1 6 37 2
265 1 8 21 2
265 1 8 22 2
265 1 8 42 2
265 1 8 43 2
265 1 8 53 2
265 1 8 61 2
265 1 9 23 2
265 1 9 25 2
265 1 9 29 2
265 1 9 33 2
265 1 9 37 2
265 1 9 39 2
265 1 10 23 2
265 1 10 29 2
265 1 11 25 2
265 1 11 26 2
265 1 11 37 2
265 1 11 38 2
265 1 11 55 2
265 1 11 59 2
265 1 13 21 2
265 1 13 29 2
265 1 16 25 2
265 1 17 21 2
265 1 17 23 2
265 1 21 23 2
265 1 21 26 2
265 1 21 29 2
265 1 21 35 2
265 1 21 38 2
265 1 21 47 2
265 1 21 55 2
265 1 21 59 2
265 1 22 23 2
265 1 22 25 2
265 1 22 29 2
265 1 22 37 2
265 1 22 56 2
265 1 22 60 2
265 1 23 53 2
265 1 25 31 2
265 1 25 39 2
265 1 25 46 2
265 1 28 37 2
265 1 28 69 2
265 1 29 53 2
265 1 31 37 2
265 1 33 37 2
265 1 34 64 2
265 1 34 70 2
265 1 35 69 2
265 1 36 63 2
265 1 36 69 2
265 1 40 68 2
265 1 40 70 2
265 1 46 65 2
265 1 47 65 2
265 1 48 63 2
265 1 48 65 2
265 1 57 70 2
265 1 64 65 2
265 1 65 65 4
265 1 66 70 2
265 1 68 69 2
265 1 69 69 4
265 2 2 3 2
265 2 2 5 4
265 2 2 6 4
265 2 2 7 4
265 2 2 8 4
265 2 2 9 2
265 2 2 10 2
265 2 3 5 2
265 2 3 6 2
265 2 3 8 4
265 2 3 9 2
265 2 4 7 2
265 2 5 5 2
265 2 5 6 6
265 2 5 8 4
265 2 5 9 4
265 2 6 6 6
265 2 6 7 2
265 2 6 9 2
265 2 6 10 2
265 2 7 7 6
265 2 7 8 2
265 2 7 9 2
265 2 7 10 2
265 2 8 8 6
265 3 1 1 1.0
265 3 266 266 1.0
266 1 2 41 2
266 1 2 43 1
266 1 2 49 1
266 1 2 56 1
266 1 2 60 1
266 1 2 62 2
266 1 4 54 2
266 1 4 62 2
266 1 6 41 2
266 1 6 42 1
266 1 6 49 1
266 1 6 61 1
266 1 8 54 2
266 1 8 62 2
266 1 10 21 2
266 1 10 22 2
266 1 10 23 2
266 1 10 29 2
266 1 10 53 2
266 1 11 56 2
266 1 11 60 2
266 1 12 64 2
266 1 12 68 2
266 1 12 70 4
266 1 13 25 4
266 1 13 26 2
266 1 13 33 2
266 1 13 55 2
266 1 16 41 2
266 1 16 42 1
266 1 16 43 1
266 1 16 61 1
266 1 17 37 4
266 1 17 38 2
266 1 17 39 2
266 1 17 59 2
266 1 21 26 2
266 1 21 31 2
266 1 21 35 2
266 1 21 38 2
266 1 21 42 2
266 1 21 47 2
266 1 21 61 2
266 1 22 23 2
266 1 22 25 2
266 1 22 29 2
266 1 22 31 2
266 1 22 37 2
266 1 22 41 2
266 1 22 62 2
266 1 25 31 2
266 1 25 35 2
266 1 25 39 2
266 1 25 43 2
266 1 25 46 2
266 1 28 37 2
266 1 28 41 2
266 1 28 48 2
266 1 28 63 2
266 1 31 37 2
266 1 31 53 2
266 1 33 37 2
266 1 34 48 2
266 1 34 57 1
266 1 34 70 1
266 1 35 48 2
266 1 35 69 2
266 1 36 40 2
266 1 36 46 2
266 1 36 47 2
266 1 36 48 4
266 1 37 47 2
266 1 37 49 2
266 1 40 66 1
266 1 40 70 1
266 1 41 46 2
266 1 46 63 2
266 1 47 65 2
266 1 53 55 2
266 1 53 59 2
266 1 54 56 1
266 1 54 60 1
266 1 57 70 1
266 1 64 65 2
266 1 66 70 1
266 1 68 69 2
266 2 2 3 1
266 2 2 6 5
266 2 2 7 3
266 2 2 8 2
266 2 2 10 3
266 2 3 5 2
266 2 3 6 4
266 2 3 7 3
266 2 3 8 1
266 2 3 9 2
266 2 3 10 2
266 2 4 7 1
266 2 4 8 2
266 2 5 6 6
266 2 5 8 6
266 2 6 6 8
266 2 6 7 4
266 2 6 9 2
266 2 6 10 1
266 2 7 7 8
266 2 7 8 1
266 2 7 9 3
266 2 7 10 1
266 2 8 9 4
266 2 9 9 4
266 2 10 10 2
266 3 1 1 1.0
266 3 267 267 1.0
267 1 3 53 2
267 1 3 66 2
267 1 5 37 4
267 1 5 45 2
267 1 7 53 2
267 1 7 57 2
267 1 12 25 4
267 1 12 26 4
267 1 12 33 4
267 1 12 37 4
267 1 12 38 4
267 1 12 39 4
267 1 12 55 4
267 1 12 59 4
267 1 15 25 4
267 1 15 27 2
267 1 22 26 4
267 1 22 38 4
267 1 22 55 4
267 1 22 59 4
267 1 24 39 4
267 1 24 53 2
267 1 25 40 4
267 1 25 45 4
267 1 27 37 4
267 1 30 33 4
267 1 30 53 2
267 1 34 37 4
267 1 41 64 4
267 1 41 68 4
267 1 41 70 4
267 1 42 62 4
267 1 43 63 4
267 1 44 62 4
267 1 44 67 2
267 1 49 63 4
267 1 50 58 2
267 1 50 62 4
267 1 51 54 2
267 1 51 62 4
267 1 52 56 4
267 1 52 60 4
267 1 52 62 4
267 1 54 70 4
267 1 58 71 1
267 1 61 62 4
267 1 62 62 8
267 1 64 64 4
267 1 67 71 1
267 1 68 68 4
267 2 1 4 1
267 2 1 5 1
267 2 1 9 2
267 2 2 4 2
267 2 2 7 2
267 2 2 9 2
267 2 3 5 1
267 2 3 6 2
267 2 3 7 6
267 2 3 8 4
267 2 3 9 2
267 2 5 5 2
267 2 5 9 1
267 2 5 10 1
267 2 6 6 8
267 2 6 7 2
267 2 6 8 12
267 2 6 9 6
267 2 7 7 8
267 2 7 8 6
267 2 7 10 4
267 2 8 10 2
267 2 9 10 2
267 3 1 1 1.0
267 3 268 268 1.0
268 1 3 54 2
268 1 3 67 2
268 1 5 41 4
268 1 5 49 2
268 1 7 54 2
268 1 7 58 2
268 1 9 64 4
268 1 9 68 4
268 1 9 70 4
268 1 14 25 4
268 1 14 26 4
268 1 14 33 4
268 1 14 55 4
268 1 15 41 4
268 1 15 43 2
268 1 18 37 4
268 1 18 38 4
268 1 18 39 4
268 1 18 59 4
268 1 19 41 4
268 1 19 42 2
268 1 19 61 2
268 1 22 26 4
268 1 22 38 4
268 1 24 39 4
268 1 24 52 4
268 1 25 44 4
268 1 27 41 4
268 1 27 63 4
268 1 30 33 4
268 1 30 52 4
268 1 32 44 4
268 1 32 50 4
268 1 32 51 4
268 1 32 52 4
268 1 34 58 2
268 1 37 50 4
268 1 40 67 2
268 1 41 45 4
268 1 41 51 4
268 1 45 63 4
268 1 53 56 2
268 1 53 60 2
268 1 54 55 4
268 1 54 59 4
268 1 57 71 1
268 1 64 64 4
268 1 66 71 1
268 1 68 68 4
268 2 1 3 1
268 2 1 7 1
268 2 1 10 2
268 2 2 5 2
268 2 2 7 4
268 2 2 8 2
268 2 2 10 2
268 2 3 5 2
268 2 3 7 4
268 2 3 8 4
268 2 4 5 1
268 2 4 6 2
268 2 4 7 2
268 2 4 9 2
268 2 5 6 2
268 2 5 7 1
268 2 5 9 1
268 2 5 10 1
268 2 6 6 8
268 2 6 8 8
268 2 6 9 2
268 2 7 8 4
268 2 7 10 4
268 2 8 10 6
268 2 9 10 6
268 3 1 1 1.0
268 3 269 269 1.0
269 1 2 55 1
269 1 2 59 1
269 1 2 64 1
269 1 2 68 1
269 1 4 39 1
269 1 4 41 2
269 1 4 45 1
269 1 4 54 1
269 1 4 63 1
269 1 6 38 1
269 1 6 45 1
269 1 6 59 1
269 1 8 27 1
269 1 8 33 1
269 1 8 41 2
269 1 8 54 1
269 1 8 63 1
269 1 10 25 1
269 1 10 26 1
269 1 10 37 1
269 1 10 38 1
269 1 10 55 1
269 1 10 59 1
269 1 11 25 1
269 1 11 33 1
269 1 11 37 1
269 1 11 39 1
269 1 11 56 1
269 1 11 60 1
269 1 12 23 1
269 1 12 25 1
269 1 12 29 1
269 1 12 33 1
269 1 12 37 1
269 1 12 39 1
269 1 12 41 2
269 1 13 21 1
269 1 13 22 1
269 1 13 37 1
269 1 13 38 1
269 1 13 53 1
269 1 13 59 1
269 1 16 26 1
269 1 16 27 1
269 1 16 55 1
269 1 17 21 1
269 1 17 22 1
269 1 17 25 1
269 1 17 26 1
269 1 17 53 1
269 1 17 55 1
269 1 21 25 1
269 1 21 37 1
269 1 21 43 1
269 1 21 49 1
269 1 21 55 1
269 1 21 59 1
269 1 22 23 1
269 1 22 24 1
269 1 22 26 1
269 1 22 29 1
269 1 22 30 1
269 1 22 38 1
269 1 22 55 1
269 1 22 59 1
269 1 22 64 1
269 1 22 68 1
269 1 23 31 1
269 1 23 33 1
269 1 23 45 1
269 1 23 61 1
269 1 24 31 1
269 1 24 41 1
269 1 24 54 1
269 1 25 33 1
269 1 25 34 1
269 1 25 42 1
269 1 25 45 1
269 1 25 49 1
269 1 25 53 1
269 1 25 66 1
269 1 26 39 1
269 1 26 41 1
269 1 26 53 1
269 1 26 54 1
269 1 26 68 1
269 1 26 70 1
269 1 27 29 1
269 1 27 37 1
269 1 29 31 1
269 1 29 39 1
269 1 29 61 1
269 1 30 31 1
269 1 30 41 1
269 1 30 54 1
269 1 31 55 1
269 1 31 59 1
269 1 33 38 1
269 1 33 59 1
269 1 33 60 1
269 1 33 68 1
269 1 33 70 1
269 1 34 41 1
269 1 34 62 1
269 1 34 69 1
269 1 36 60 1
269 1 36 61 1
269 1 36 62 1
269 1 36 67 1
269 1 36 68 1
269 1 36 69 1
269 1 37 39 1
269 1 37 40 1
269 1 37 42 1
269 1 37 43 1
269 1 37 53 1
269 1 37 57 1
269 1 38 41 1
269 1 38 53 1
269 1 38 54 1
269 1 38 64 1
269 1 38 70 1
269 1 39 55 1
269 1 39 56 1
269 1 39 64 1
269 1 39 70 1
269 1 40 41 1
269 1 40 62 1
269 1 40 65 1
269 1 42 65 1
269 1 42 69 1
269 1 43 63 1
269 1 43 69 1
269 1 44 62 1
269 1 44 63 1
269 1 44 66 1
269 1 44 68 1
269 1 48 56 1
269 1 48 58 1
269 1 48 61 1
269 1 48 62 1
269 1 48 64 1
269 1 48 65 1
269 1 49 63 1
269 1 49 65 1
269 1 50 57 1
269 1 50 62 1
269 1 50 63 1
269 1 50 64 1
269 1 51 55 1
269 1 51 59 1
269 1 51 63 2
269 1 55 68 1
269 1 56 69 1
269 1 58 70 1
269 1 59 64 1
269 1 60 65 1
269 1 62 63 2
269 1 64 64 2
269 1 64 65 1
269 1 67 70 1
269 1 68 68 2
269 1 68 69 1
269 2 2 3 1
269 2 2 4 1
269 2 2 5 1
269 2 2 6 2
269 2 2 7 2
269 2 2 8 2
269 2 2 9 2
269 2 2 10 1
269 2 3 3 2
269 2 3 5 1
269 2 3 6 2
269 2 3 7 3
269 2 3 8 2
269 2 3 9 1
269 2 3 10 1
269 2 4 8 2
269 2 5 5 2
269 2 5 6 1
269 2 5 7 2
269 2 5 8 3
269 2 5 9 2
269 2 6 6 6
269 2 6 7 3
269 2 6 8 6
269 2 6 9 3
269 2 6 10 3
269 2 7 7 4
269 2 7 8 7
269 2 7 9 2
269 2 7 10 1
269 2 8 8 2
269 2 8 9 3
269 2 8 10 1
269 2 10 10 2
269 3 1 1 1.0
269 3 270 270 1.0
270 1 2 25 1
270 1 2 37 1
270 1 2 51 2
270 1 4 22 2
270 1 4 25 2
270 1 4 49 2
270 1 4 50 2
270 1 6 22 1
270 1 6 37 1
270 1 6 53 1
270 1 8 22 2
270 1 8 37 2
270 1 8 43 2
270 1 8 44 2
270 1 9 31 2
270 1 9 33 4
270 1 9 39 4
270 1 9 41 2
270 1 10 31 2
270 1 10 42 2
270 1 10 61 2
270 1 11 26 2
270 1 11 38 2
270 1 11 41 4
270 1 13 29 2
270 1 13 38 2
270 1 13 59 2
270 1 14 29 2
270 1 14 37 2
270 1 16 22 1
270 1 16 25 1
270 1 16 53 1
270 1 17 23 2
270 1 17 26 2
270 1 17 55 2
270 1 18 23 2
270 1 18 25 2
270 1 19 21 2
270 1 21 51 2
270 1 21 55 2
270 1 21 59 2
270 1 22 56 2
270 1 22 58 1
270 1 22 60 2
270 1 22 67 1
270 1 23 54 2
270 1 23 55 2
270 1 24 68 2
270 1 24 69 2
270 1 25 26 2
270 1 25 50 2
270 1 25 54 1
270 1 25 67 1
270 1 26 53 2
270 1 27 69 2
270 1 27 70 2
270 1 29 54 2
270 1 29 59 2
270 1 30 64 2
270 1 30 65 2
270 1 31 41 2
270 1 32 63 4
270 1 33 41 2
270 1 33 59 2
270 1 34 64 2
270 1 36 63 2
270 1 36 64 2
270 1 36 65 2
270 1 37 38 2
270 1 37 44 2
270 1 37 54 1
270 1 37 58 1
270 1 38 53 2
270 1 39 41 2
270 1 39 55 2
270 1 40 68 2
270 1 45 65 2
270 1 45 70 2
270 1 48 63 2
270 1 48 68 2
270 1 48 69 2
270 1 57 70 1
270 1 64 65 2
270 1 66 70 1
270 1 68 69 2
270 2 2 2 4
270 2 2 3 1
270 2 2 5 1
270 2 2 6 3
270 2 2 7 4
270 2 2 8 2
270 2 2 9 1
270 2 3 3 2
270 2 3 5 2
270 2 3 6 2
270 2 3 8 4
270 2 3 9 1
270 2 4 6 1
270 2 4 7 2
270 2 4 9 1
270 2 5 6 1
270 2 5 7 1
270 2 5 8 6
270 2 5 9 2
270 2 5 10 3
270 2 6 6 4
270 2 6 7 2
270 2 6 8 2
270 2 6 9 4
270 2 6 10 5
270 2 7 7 2
270 2 7 8 4
270 2 7 9 1
270 2 7 10 4
270 2 8 8 4
270 2 8 9 2
270 3 1 1 1.0
270 3 271 271 1.0
271 1 4 41 1
271 1 4 49 1
271 1 4 54 1
271 1 4 68 1
271 1 4 69 1
271 1 4 70 1
271 1 6 41 1
271 1 6 49 1
271 1 8 41 1
271 1 8 43 1
271 1 8 54 1
271 1 8 64 1
271 1 8 65 1
271 1 8 70 1
271 1 10 25 1
271 1 10 33 1
271 1 10 37 1
271 1 10 39 1
271 1 11 41 2
271 1 11 56 1
271 1 11 60 1
271 1 11 64 1
271 1 11 68 1
271 1 13 25 1
271 1 13 33 1
271 1 13 41 2
271 1 14 22 1
271 1 14 26 1
271 1 14 29 1
271 1 14 33 1
271 1 14 37 1
271 1 14 38 1
271 1 14 41 1
271 1 14 42 1
271 1 14 53 1
271 1 14 55 1
271 1 14 59 1
271 1 14 61 1
271 1 16 41 1
271 1 16 43 1
271 1 17 37 1
271 1 17 39 1
271 1 17 41 2
271 1 18 22 1
271 1 18 23 1
271 1 18 25 1
271 1 18 26 1
271 1 18 38 1
271 1 18 39 1
271 1 18 41 1
271 1 18 42 1
271 1 18 53 1
271 1 18 55 1
271 1 18 59 1
271 1 18 61 1
271 1 19 25 1
271 1 19 26 1
271 1 19 37 1
271 1 19 38 1
271 1 19 55 1
271 1 19 59 1
271 1 22 25 1
271 1 22 26 1
271 1 22 37 1
271 1 22 38 1
271 1 22 55 1
271 1 22 56 1
271 1 22 59 1
271 1 22 60 1
271 1 22 65 1
271 1 22 69 1
271 1 23 47 1
271 1 23 54 1
271 1 23 61 1
271 1 23 68 1
271 1 23 70 1
271 1 24 48 1
271 1 24 69 1
271 1 25 42 1
271 1 25 43 1
271 1 25 46 1
271 1 25 50 1
271 1 25 51 1
271 1 25 54 1
271 1 25 67 1
271 1 26 39 1
271 1 26 41 1
271 1 26 53 1
271 1 26 54 1
271 1 27 63 1
271 1 27 69 1
271 1 28 37 1
271 1 28 41 1
271 1 28 48 1
271 1 28 63 1
271 1 29 35 1
271 1 29 54 1
271 1 29 61 1
271 1 29 64 1
271 1 29 70 1
271 1 30 36 1
271 1 30 65 1
271 1 31 33 1
271 1 31 39 1
271 1 31 55 1
271 1 31 59 1
271 1 32 34 1
271 1 32 35 1
271 1 32 36 1
271 1 32 40 1
271 1 32 47 1
271 1 32 48 1
271 1 32 63 2
271 1 32 64 1
271 1 32 65 1
271 1 32 68 1
271 1 32 69 1
271 1 33 38 1
271 1 33 41 1
271 1 33 59 1
271 1 33 60 1
271 1 34 48 1
271 1 34 57 1
271 1 34 64 1
271 1 35 41 1
271 1 35 63 1
271 1 36 40 1
271 1 36 46 1
271 1 37 42 1
271 1 37 44 1
271 1 37 49 1
271 1 37 51 1
271 1 37 54 1
271 1 37 58 1
271 1 38 41 1
271 1 38 53 1
271 1 38 54 1
271 1 39 41 1
271 1 39 55 1
271 1 39 56 1
271 1 40 66 1
271 1 40 68 1
271 1 41 43 1
271 1 41 44 1
271 1 41 46 1
271 1 41 47 1
271 1 41 49 1
271 1 41 50 1
271 1 45 63 1
271 1 45 65 1
271 1 46 63 1
271 1 47 63 1
271 1 53 55 1
271 1 53 59 1
271 1 54 55 1
271 1 54 56 1
271 1 54 59 1
271 1 54 60 1
271 1 57 70 1
271 1 64 64 2
271 1 64 65 1
271 1 66 70 1
271 1 68 68 2
271 1 68 69 1
271 2 2 2 2
271 2 2 3 2
271 2 2 6 1
271 2 2 7 3
271 2 2 8 1
271 2 2 10 1
271 2 3 5 2
271 2 3 6 1
271 2 3 7 4
271 2 3 8 2
271 2 3 9 1
271 2 3 10 1
271 2 4 6 1
271 2 4 7 1
271 2 4 8 2
271 2 4 9 1
271 2 5 6 2
271 2 5 7 1
271 2 5 8 3
271 2 5 10 2
271 2 6 6 6
271 2 6 7 4
271 2 6 8 4
271 2 6 9 3
271 2 6 10 4
271 2 7 7 2
271 2 7 8 5
271 2 7 9 2
271 2 7 10 2
271 2 8 8 2
271 2 8 9 3
271 2 8 10 2
271 2 9 9 2
271 2 9 10 1
271 2 10 10 2
271 3 1 1 1.0
271 3 272 272 1.0
272 1 6 45 2
272 1 10 41 4
272 1 12 33 4
272 1 12 39 4
272 1 12 41 8
272 1 13 37 4
272 1 14 38 4
272 1 14 59 4
272 1 16 27 2
272 1 17 25 4
272 1 18 26 4
272 1 18 55 4
272 1 19 22 2
272 1 19 53 2
272 1 22 55 4
272 1 22 59 4
272 1 22 70 6
272 1 24 54 2
272 1 25 49 4
272 1 25 53 2
272 1 25 66 2
272 1 25 68 4
272 1 26 54 4
272 1 30 54 2
272 1 31 61 4
272 1 32 61 4
272 1 32 62 4
272 1 33 60 4
272 1 34 41 4
272 1 34 62 4
272 1 36 60 4
272 1 37 43 4
272 1 37 53 2
272 1 37 57 2
272 1 37 64 4
272 1 38 54 4
272 1 39 56 4
272 1 40 41 4
272 1 40 62 4
272 1 41 42 4
272 1 42 62 4
272 1 43 63 4
272 1 44 66 2
272 1 48 56 4
272 1 49 63 4
272 1 50 57 2
272 1 51 53 2
272 1 58 70 1
272 1 64 64 4
272 1 67 70 1
272 1 68 68 4
272 2 2 3 4
272 2 2 4 1
272 2 2 5 1
272 2 3 6 2
272 2 3 7 5
272 2 3 9 2
272 2 4 8 4
272 2 5 7 1
272 2 5 8 2
272 2 5 9 2
272 2 6 7 6
272 2 6 8 8
272 2 6 9 4
272 2 6 10 6
272 2 7 7 12
272 2 7 8 4
272 2 7 9 3
272 2 7 10 1
272 2 8 9 2
272 2 8 10 4
272 2 10 10 4
272 3 1 1 1.0
272 3 273 273 1.0
273 1 3 68 4
273 1 6 49 2
273 1 7 64 4
273 1 10 41 4
273 1 13 41 4
273 1 14 33 4
273 1 14 41 4
273 1 16 43 2
273 1 17 41 4
273 1 18 39 4
273 1 18 41 4
273 1 19 41 4
273 1 20 22 2
273 1 20 26 4
273 1 20 38 4
273 1 20 42 2
273 1 20 53 2
273 1 20 55 4
273 1 20 59 4
273 1 20 61 2
273 1 22 71 2
273 1 24 48 4
273 1 25 54 2
273 1 25 67 2
273 1 26 54 4
273 1 27 63 4
273 1 30 36 4
273 1 31 61 4
273 1 32 34 4
273 1 32 40 4
273 1 33 60 4
273 1 34 57 2
273 1 37 54 2
273 1 37 58 2
273 1 38 54 4
273 1 39 56 4
273 1 40 66 2
273 1 41 42 4
273 1 41 43 4
273 1 41 44 4
273 1 41 49 4
273 1 41 50 4
273 1 41 51 4
273 1 45 63 4
273 1 54 55 4
273 1 54 56 2
273 1 54 59 4
273 1 54 60 2
273 1 57 70 1
273 1 64 64 4
273 1 66 70 1
273 1 68 68 4
273 2 1 3 2
273 2 1 8 2
273 2 2 3 1
273 2 2 7 5
273 2 3 7 6
273 2 4 6 2
273 2 4 7 1
273 2 4 8 4
273 2 4 9 2
273 2 5 6 2
273 2 5 7 2
273 2 5 10 2
273 2 6 7 4
273 2 6 8 4
273 2 6 10 6
273 2 7 7 2
273 2 7 8 4
273 2 7 9 1
273 2 7 10 3
273 2 8 9 2
273 2 8 10 8
273 2 9 10 4
273 2 10 10 4
273 3 1 1 1.0
273 3 274 274 1.0
274 1 2 35 1
274 1 2 41 2
274 1 2 47 1
274 1 4 31 2
274 1 4 41 2
274 1 6 46 1
274 1 6 54 2
274 1 8 31 2
274 1 8 41 2
274 1 9 22 2
274 1 9 26 2
274 1 9 38 2
274 1 9 54 2
274 1 9 56 2
274 1 9 60 2
274 1 10 22 2
274 1 10 56 2
274 1 10 60 2
274 1 11 33 2
274 1 11 39 2
274 1 13 22 2
274 1 13 54 2
274 1 13 60 2
274 1 16 28 1
274 1 16 54 2
274 1 17 22 2
274 1 17 54 2
274 1 17 56 2
274 1 21 41 2
274 1 21 43 2
274 1 21 49 2
274 1 21 61 2
274 1 22 42 2
274 1 22 43 2
274 1 22 49 2
274 1 22 61 2
274 1 23 41 4
274 1 25 25 4
274 1 25 26 2
274 1 25 41 2
274 1 25 42 2
274 1 25 49 2
274 1 25 55 2
274 1 25 61 2
274 1 28 54 1
274 1 28 66 1
274 1 28 70 1
274 1 29 41 4
274 1 31 54 2
274 1 33 41 2
274 1 34 63 2
274 1 34 68 2
274 1 34 69 4
274 1 35 54 1
274 1 35 66 1
274 1 35 70 1
274 1 36 64 2
274 1 36 66 2
274 1 36 70 2
274 1 37 37 4
274 1 37 38 2
274 1 37 41 2
274 1 37 42 2
274 1 37 43 2
274 1 37 59 2
274 1 37 61 2
274 1 39 41 2
274 1 40 63 2
274 1 40 64 2
274 1 40 65 4
274 1 41 53 2
274 1 41 54 2
274 1 41 55 2
274 1 41 56 2
274 1 41 59 2
274 1 41 60 2
274 1 42 53 2
274 1 43 53 2
274 1 46 54 1
274 1 46 57 1
274 1 46 70 1
274 1 47 54 1
274 1 47 57 1
274 1 47 70 1
274 1 48 57 2
274 1 48 68 2
274 1 48 70 2
274 1 49 53 2
274 2 2 3 1
274 2 2 6 4
274 2 2 7 2
274 2 2 8 1
274 2 2 10 4
274 2 3 3 2
274 2 3 4 1
274 2 3 6 4
274 2 3 7 1
274 2 3 10 2
274 2 4 6 1
274 2 4 9 1
274 2 4 10 2
274 2 5 7 6
274 2 5 8 6
274 2 6 7 5
274 2 6 8 4
274 2 6 9 1
274 2 6 10 3
274 2 7 7 4
274 2 7 8 6
274 2 7 9 6
274 2 7 10 2
274 2 8 9 2
274 2 8 10 1
274 2 9 10 1
274 3 1 1 1.0
274 3 275 275 1.0
275 1 1 35 1
275 1 1 47 1
275 1 1 64 2
275 1 1 68 2
275 1 3 34 2
275 1 3 63 2
275 1 4 32 2
275 1 4 34 2
275 1 5 30 2
275 1 5 46 1
275 1 7 40 2
275 1 7 63 2
275 1 8 32 2
275 1 8 40 2
275 1 11 34 2
275 1 11 40 2
275 1 14 41 2
275 1 14 42 2
275 1 14 43 2
275 1 14 49 2
275 1 14 50 2
275 1 14 51 2
275 1 15 24 2
275 1 15 28 1
275 1 18 41 2
275 1 18 42 2
275 1 18 43 2
275 1 18 44 2
275 1 18 49 2
275 1 18 51 2
275 1 19 42 2
275 1 19 43 2
275 1 19 49 2
275 1 20 26 2
275 1 20 28 1
275 1 20 33 2
275 1 20 35 1
275 1 20 38 2
275 1 20 39 2
275 1 20 41 2
275 1 20 42 2
275 1 20 43 2
275 1 20 44 2
275 1 20 46 1
275 1 20 47 1
275 1 20 49 2
275 1 20 50 2
275 1 23 32 2
275 1 23 34 2
275 1 24 32 2
275 1 24 45 2
275 1 26 56 2
275 1 27 30 2
275 1 27 57 2
275 1 27 64 2
275 1 28 54 1
275 1 28 57 1
275 1 29 32 2
275 1 29 40 2
275 1 30 32 2
275 1 33 69 2
275 1 35 57 1
275 1 35 67 1
275 1 38 60 2
275 1 39 65 2
275 1 41 65 2
275 1 41 69 2
275 1 41 71 2
275 1 44 61 2
275 1 45 66 2
275 1 45 68 2
275 1 46 54 1
275 1 46 66 1
275 1 47 58 1
275 1 47 66 1
275 1 50 61 2
275 1 51 61 2
275 1 52 55 2
275 1 52 59 2
275 1 52 61 2
275 1 54 58 2
275 1 54 67 2
275 1 55 56 2
275 1 56 56 4
275 1 59 60 2
275 1 60 60 4
275 2 1 3 1
275 2 1 6 2
275 2 1 7 2
275 2 1 8 3
275 2 2 6 2
275 2 2 7 2
275 2 2 8 4
275 2 2 10 2
275 2 3 4 1
275 2 3 6 1
275 2 3 7 1
275 2 3 8 2
275 2 3 9 1
275 2 3 10 3
275 2 4 6 1
275 2 4 7 2
275 2 4 8 3
275 2 4 9 1
275 2 5 6 1
275 2 5 7 4
275 2 5 8 3
275 2 5 10 2
275 2 6 6 4
275 2 6 7 1
275 2 6 9 2
275 2 6 10 6
275 2 8 8 4
275 2 8 9 3
275 2 8 10 6
275 2 9 9 2
275 2 9 10 1
275 2 10 10 4
275 3 1 1 1.0
275 3 276 276 1.0
276 1 2 35 1
276 1 2 43 1
276 1 2 47 1
276 1 2 49 1
276 1 4 31 1
276 1 4 32 1
276 1 4 42 1
276 1 4 49 1
276 1 6 46 1
276 1 6 56 1
276 1 8 31 1
276 1 8 32 1
276 1 8 42 1
276 1 8 43 1
276 1 9 24 1
276 1 9 26 1
276 1 9 30 1
276 1 9 34 1
276 1 9 38 1
276 1 9 40 1
276 1 9 56 2
276 1 9 60 2
276 1 9 63 2
276 1 10 24 1
276 1 10 30 1
276 1 10 56 1
276 1 10 60 1
276 1 11 33 1
276 1 11 34 1
276 1 11 39 1
276 1 11 40 1
276 1 13 22 1
276 1 13 30 1
276 1 13 56 1
276 1 13 63 1
276 1 14 59 1
276 1 14 64 1
276 1 14 66 1
276 1 14 70 1
276 1 16 28 1
276 1 16 60 1
276 1 17 22 1
276 1 17 24 1
276 1 17 60 1
276 1 17 63 1
276 1 18 55 1
276 1 18 57 1
276 1 18 68 1
276 1 18 70 1
276 1 19 57 1
276 1 19 66 1
276 1 21 43 2
276 1 21 49 2
276 1 21 64 2
276 1 21 68 2
276 1 22 43 1
276 1 22 49 1
276 1 23 42 2
276 1 23 49 1
276 1 23 61 1
276 1 24 42 1
276 1 24 49 1
276 1 24 61 1
276 1 25 27 1
276 1 25 43 1
276 1 25 57 1
276 1 25 64 1
276 1 26 27 1
276 1 26 50 1
276 1 26 63 1
276 1 26 67 1
276 1 26 69 1
276 1 27 42 1
276 1 27 49 1
276 1 27 55 1
276 1 27 61 1
276 1 28 51 1
276 1 28 56 1
276 1 28 59 1
276 1 29 42 2
276 1 29 43 1
276 1 29 61 1
276 1 30 42 1
276 1 30 43 1
276 1 30 61 1
276 1 31 56 1
276 1 31 60 1
276 1 32 56 1
276 1 32 60 1
276 1 33 43 1
276 1 33 50 1
276 1 33 67 1
276 1 33 69 2
276 1 34 42 1
276 1 34 50 1
276 1 34 56 1
276 1 34 59 1
276 1 34 60 1
276 1 34 61 1
276 1 34 66 1
276 1 34 67 1
276 1 34 68 1
276 1 34 69 1
276 1 35 51 1
276 1 35 56 1
276 1 35 66 1
276 1 36 43 1
276 1 36 51 1
276 1 36 59 1
276 1 36 66 1
276 1 37 45 1
276 1 37 49 1
276 1 37 66 1
276 1 37 68 1
276 1 38 44 1
276 1 38 45 1
276 1 38 58 1
276 1 38 63 1
276 1 38 65 1
276 1 39 44 1
276 1 39 49 1
276 1 39 58 1
276 1 39 65 2
276 1 40 42 1
276 1 40 44 1
276 1 40 55 1
276 1 40 56 1
276 1 40 57 1
276 1 40 58 1
276 1 40 60 1
276 1 40 61 1
276 1 40 64 1
276 1 40 65 1
276 1 42 45 1
276 1 43 44 1
276 1 43 45 1
276 1 44 44 2
276 1 45 59 1
276 1 45 61 1
276 1 46 51 1
276 1 46 55 1
276 1 46 60 1
276 1 47 51 1
276 1 47 57 1
276 1 47 60 1
276 1 48 49 1
276 1 48 51 1
276 1 48 55 1
276 1 48 57 1
276 1 49 50 1
276 1 50 50 2
276 1 53 64 1
276 1 53 68 1
276 1 55 61 1
276 1 56 61 1
276 1 59 61 1
276 1 60 61 1
276 2 2 3 2
276 2 2 6 5
276 2 2 7 1
276 2 2 8 2
276 2 2 10 2
276 2 3 3 2
276 2 3 6 2
276 2 3 7 1
276 2 3 8 1
276 2 3 9 1
276 2 3 10 2
276 2 4 6 1
276 2 4 7 1
276 2 4 8 1
276 2 4 9 1
276 2 4 10 1
276 2 5 7 5
276 2 5 8 7
276 2 6 6 4
276 2 6 7 1
276 2 6 8 6
276 2 6 9 1
276 2 6 10 2
276 2 7 7 2
276 2 7 8 3
276 2 7 9 2
276 2 8 8 8
276 2 8 9 4
276 2 8 10 4
276 2 9 10 2
276 2 10 10 2
276 3 1 1 1.0
276 3 277 277 1.0
277 1 2 28 1
277 1 2 36 1
277 1 2 46 1
277 1 2 48 1
277 1 3 24 1
277 1 3 32 1
277 1 3 42 1
277 1 3 48 2
277 1 3 50 1
277 1 3 56 1
277 1 3 69 1
277 1 4 24 1
277 1 4 31 1
277 1 4 47 1
277 1 4 48 1
277 1 4 50 1
277 1 4 52 1
277 1 5 27 1
277 1 5 43 1
277 1 5 51 1
277 1 6 27 1
277 1 6 28 1
277 1 6 51 1
277 1 6 52 1
277 1 7 30 1
277 1 7 32 1
277 1 7 36 2
277 1 7 42 1
277 1 7 44 1
277 1 7 60 1
277 1 7 65 1
277 1 8 30 1
277 1 8 31 1
277 1 8 35 1
277 1 8 36 1
277 1 8 44 1
277 1 8 52 1
277 1 10 26 1
277 1 10 33 1
277 1 10 34 1
277 1 10 35 1
277 1 10 38 1
277 1 10 39 1
277 1 10 40 1
277 1 10 47 1
277 1 11 31 2
277 1 11 32 2
277 1 11 44 1
277 1 11 50 1
277 1 13 28 1
277 1 13 35 2
277 1 13 36 1
277 1 13 43 1
277 1 13 44 2
277 1 13 51 1
277 1 14 21 1
277 1 14 27 1
277 1 14 29 1
277 1 14 30 1
277 1 14 32 1
277 1 14 35 1
277 1 14 36 2
277 1 14 40 1
277 1 14 44 1
277 1 14 46 1
277 1 14 52 1
277 1 15 45 1
277 1 15 49 1
277 1 15 51 1
277 1 16 45 1
277 1 16 46 1
277 1 16 51 1
277 1 16 52 1
277 1 17 46 1
277 1 17 47 2
277 1 17 48 1
277 1 17 49 1
277 1 17 50 2
277 1 17 51 1
277 1 18 21 1
277 1 18 23 1
277 1 18 24 1
277 1 18 28 1
277 1 18 32 1
277 1 18 34 1
277 1 18 45 1
277 1 18 47 1
277 1 18 48 2
277 1 18 50 1
277 1 18 52 1
277 1 19 27 1
277 1 19 28 1
277 1 19 36 1
277 1 19 45 1
277 1 19 46 1
277 1 19 48 1
277 1 21 28 1
277 1 21 46 1
277 1 21 58 1
277 1 21 65 1
277 1 21 67 1
277 1 21 69 1
277 1 23 47 1
277 1 23 56 1
277 1 23 61 1
277 1 23 69 1
277 1 23 71 1
277 1 24 26 1
277 1 24 55 1
277 1 24 69 1
277 1 27 58 1
277 1 27 71 1
277 1 28 57 1
277 1 28 58 1
277 1 29 35 1
277 1 29 60 1
277 1 29 61 1
277 1 29 65 1
277 1 29 71 1
277 1 30 38 1
277 1 30 59 1
277 1 30 65 1
277 1 31 63 2
277 1 31 64 1
277 1 31 68 1
277 1 32 33 1
277 1 32 39 1
277 1 32 55 1
277 1 32 59 1
277 1 32 65 1
277 1 32 69 1
277 1 35 64 1
277 1 35 65 1
277 1 45 67 1
277 1 45 71 1
277 1 46 66 1
277 1 46 67 1
277 1 47 68 1
277 1 47 69 1
277 2 1 2 1
277 2 1 6 1
277 2 1 8 1
277 2 1 10 1
277 2 2 2 2
277 2 2 3 1
277 2 2 5 1
277 2 2 6 2
277 2 2 8 2
277 2 2 9 4
277 2 2 10 3
277 2 3 5 1
277 2 3 6 4
277 2 3 7 1
277 2 3 8 4
277 2 3 9 3
277 2 3 10 1
277 2 4 5 1
277 2 4 6 1
277 2 4 8 1
277 2 4 9 1
277 2 4 10 1
277 2 5 5 4
277 2 5 6 5
277 2 5 8 1
277 2 5 9 1
277 2 5 10 2
277 2 6 6 6
277 2 6 7 2
277 2 6 8 6
277 2 6 9 1
277 2 6 10 2
277 2 7 10 1
277 2 8 8 2
277 2 8 9 1
277 2 8 10 2
277 2 9 9 2
277 2 9 10 2
277 3 1 1 1.0
277 3 278 278 1.0
278 1 2 35 1
278 1 2 47 1
278 1 2 51 2
278 1 4 32 2
278 1 4 50 2
278 1 6 46 1
278 1 8 32 2
278 1 8 44 2
278 1 9 32 2
278 1 9 34 2
278 1 9 40 2
278 1 9 62 2
278 1 9 63 4
278 1 10 32 2
278 1 11 34 2
278 1 11 40 2
278 1 12 42 4
278 1 12 44 2
278 1 12 50 2
278 1 13 30 2
278 1 14 37 2
278 1 14 38 2
278 1 14 39 2
278 1 14 43 4
278 1 14 44 2
278 1 14 45 2
278 1 14 51 2
278 1 16 28 1
278 1 17 24 2
278 1 18 25 2
278 1 18 26 2
278 1 18 27 2
278 1 18 33 2
278 1 18 49 4
278 1 18 50 2
278 1 18 51 2
278 1 19 27 2
278 1 19 28 1
278 1 19 35 1
278 1 19 45 2
278 1 19 46 1
278 1 19 47 1
278 1 21 51 2
278 1 21 64 2
278 1 21 68 2
278 1 21 70 2
278 1 22 58 2
278 1 22 67 2
278 1 23 50 2
278 1 23 62 2
278 1 24 49 2
278 1 24 55 2
278 1 24 56 2
278 1 25 69 2
278 1 26 56 2
278 1 27 57 2
278 1 27 64 2
278 1 28 53 1
278 1 28 58 1
278 1 29 44 2
278 1 29 62 2
278 1 30 43 2
278 1 30 59 2
278 1 30 60 2
278 1 31 62 2
278 1 32 42 2
278 1 32 56 2
278 1 32 60 2
278 1 32 61 2
278 1 33 69 2
278 1 34 61 2
278 1 35 58 1
278 1 35 66 1
278 1 36 59 2
278 1 37 65 2
278 1 38 60 2
278 1 39 65 2
278 1 40 61 2
278 1 45 66 2
278 1 45 68 2
278 1 46 53 1
278 1 46 67 1
278 1 47 57 1
278 1 47 67 1
278 1 48 55 2
278 2 2 2 4
278 2 2 3 1
278 2 2 6 4
278 2 2 8 3
278 2 2 10 2
278 2 3 3 2
278 2 3 5 1
278 2 3 6 1
278 2 3 8 3
278 2 3 9 2
278 2 3 10 2
278 2 4 6 1
278 2 4 7 2
278 2 4 8 2
278 2 4 9 1
278 2 5 6 3
278 2 5 7 6
278 2 5 8 4
278 2 6 6 8
278 2 6 7 1
278 2 6 8 2
278 2 6 9 2
278 2 6 10 2
278 2 7 8 3
278 2 8 8 4
278 2 8 9 2
278 2 8 10 5
278 2 9 9 2
278 2 9 10 3
278 2 10 10 4
278 3 1 1 1.0
278 3 279 279 1.0
279 1 2 41 2
279 1 2 51 2
279 1 6 41 2
279 1 6 50 2
279 1 6 54 2
279 1 10 22 4
279 1 10 31 4
279 1 10 62 4
279 1 12 64 4
279 1 12 68 4
279 1 13 26 4
279 1 13 33 4
279 1 13 60 4
279 1 16 41 2
279 1 16 44 2
279 1 16 54 2
279 1 17 38 4
279 1 17 39 4
279 1 17 56 4
279 1 21 51 4
279 1 21 61 4
279 1 22 62 4
279 1 24 63 4
279 1 24 66 2
279 1 25 26 4
279 1 25 50 4
279 1 27 48 4
279 1 27 70 2
279 1 30 57 2
279 1 30 63 4
279 1 31 41 4
279 1 31 54 4
279 1 33 41 4
279 1 34 48 4
279 1 36 40 4
279 1 36 45 4
279 1 36 64 4
279 1 37 38 4
279 1 37 44 4
279 1 39 41 4
279 1 41 54 2
279 1 41 58 2
279 1 41 67 2
279 1 42 53 4
279 1 43 55 4
279 1 45 70 2
279 1 48 68 4
279 1 49 59 4
279 1 54 58 1
279 1 54 67 1
279 1 55 55 4
279 1 59 59 4
279 2 2 2 4
279 2 2 7 2
279 2 2 8 2
279 2 2 10 2
279 2 3 4 1
279 2 3 6 8
279 2 3 7 2
279 2 3 8 2
279 2 4 7 1
279 2 4 9 1
279 2 4 10 2
279 2 5 7 1
279 2 5 8 8
279 2 5 10 1
279 2 6 6 8
279 2 6 7 4
279 2 6 9 2
279 2 6 10 4
279 2 7 7 4
279 2 7 8 4
279 2 7 9 2
279 2 7 10 4
279 2 8 9 8
279 2 10 10 2
279 3 1 1 1.0
279 3 280 280 1.0
280 1 2 24 3
280 1 2 30 3
280 1 2 52 6
280 1 5 50 3
280 1 5 51 3
280 1 6 27 3
280 1 9 31 6
280 1 9 32 6
280 1 9 42 6
280 1 9 61 6
280 1 10 41 6
280 1 13 43 6
280 1 14 34 6
280 1 14 36 6
280 1 15 44 3
280 1 15 51 3
280 1 16 45 3
280 1 17 49 6
280 1 18 40 6
280 1 18 48 6
280 1 19 44 3
280 1 19 50 3
280 1 20 21 6
280 1 20 27 3
280 1 20 45 3
280 1 21 52 6
280 1 21 56 6
280 1 21 60 6
280 1 24 54 3
280 1 30 54 3
280 1 32 41 6
280 1 57 58 3
280 1 66 67 3
280 2 1 2 3
280 2 1 8 1
280 2 2 6 3
280 2 2 8 6
280 2 2 9 3
280 2 2 10 3
280 2 3 7 3
280 2 3 8 3
280 2 3 9 3
280 2 4 5 3
280 2 4 8 3
280 2 4 10 3
280 2 5 6 6
280 2 5 9 3
280 2 5 10 6
280 2 6 7 6
280 2 6 10 3
280 2 7 10 3
280 2 8 10 3
280 2 10 10 6
280 3 1 1 1.0
280 3 281 281 1.0
281 1 2 27 1
281 1 2 45 1
281 1 2 51 2
281 1 4 24 2
281 1 4 27 2
281 1 4 49 2
281 1 4 50 2
281 1 6 24 1
281 1 6 45 1
281 1 8 30 2
281 1 8 43 2
281 1 8 44 2
281 1 8 45 2
281 1 9 32 2
281 1 9 34 4
281 1 9 40 4
281 1 9 42 2
281 1 10 31 2
281 1 10 42 2
281 1 11 34 2
281 1 11 40 2
281 1 11 43 2
281 1 11 49 2
281 1 13 29 2
281 1 13 40 2
281 1 14 29 2
281 1 14 45 2
281 1 14 60 2
281 1 14 65 2
281 1 16 27 1
281 1 16 30 1
281 1 17 23 2
281 1 17 34 2
281 1 18 23 2
281 1 18 27 2
281 1 18 56 2
281 1 18 69 2
281 1 19 21 2
281 1 19 58 1
281 1 19 67 1
281 1 21 57 2
281 1 21 66 2
281 1 21 70 2
281 1 22 65 2
281 1 22 69 2
281 1 23 56 2
281 1 23 57 2
281 1 24 56 2
281 1 24 58 1
281 1 24 61 2
281 1 25 50 2
281 1 25 69 2
281 1 27 51 2
281 1 29 60 2
281 1 29 66 2
281 1 30 60 2
281 1 30 61 2
281 1 30 67 1
281 1 31 61 2
281 1 32 56 2
281 1 32 60 2
281 1 32 61 2
281 1 34 42 2
281 1 34 61 2
281 1 36 43 2
281 1 36 60 2
281 1 37 44 2
281 1 37 65 2
281 1 40 42 2
281 1 40 61 2
281 1 42 56 2
281 1 42 60 2
281 1 43 44 2
281 1 43 58 2
281 1 43 65 2
281 1 44 53 1
281 1 44 57 1
281 1 45 51 2
281 1 48 49 2
281 1 48 56 2
281 1 49 50 2
281 1 49 67 2
281 1 49 69 2
281 1 50 53 1
281 1 50 66 1
281 1 51 57 1
281 1 51 66 1
281 2 2 2 4
281 2 2 3 1
281 2 2 4 1
281 2 2 5 1
281 2 2 7 1
281 2 2 8 5
281 2 2 10 3
281 2 3 5 3
281 2 3 6 2
281 2 3 8 2
281 2 3 9 1
281 2 3 10 1
281 2 4 6 3
281 2 4 8 2
281 2 5 6 3
281 2 5 7 6
281 2 5 8 1
281 2 5 9 2
281 2 6 6 4
281 2 6 8 4
281 2 6 9 2
281 2 6 10 2
281 2 7 8 3
281 2 7 9 2
281 2 8 8 8
281 2 8 9 1
281 2 8 10 6
281 2 9 9 2
281 2 10 10 6
281 3 1 1 1.0
281 3 282 282 1.0
282 1 2 43 1
282 1 2 49 1
282 1 2 51 2
282 1 6 42 1
282 1 6 49 1
282 1 6 50 2
282 1 6 56 1
282 1 10 24 2
282 1 10 30 2
282 1 10 31 2
282 1 10 32 2
282 1 10 62 2
282 1 12 61 4
282 1 12 64 2
282 1 12 68 2
282 1 13 26 2
282 1 13 33 2
282 1 13 34 4
282 1 13 63 2
282 1 14 59 2
282 1 14 64 2
282 1 16 42 1
282 1 16 43 1
282 1 16 44 2
282 1 16 60 1
282 1 17 38 2
282 1 17 39 2
282 1 17 40 4
282 1 17 63 2
282 1 18 55 2
282 1 18 68 2
282 1 19 57 1
282 1 19 66 1
282 1 21 51 2
282 1 21 64 2
282 1 21 68 2
282 1 21 70 2
282 1 22 63 4
282 1 24 59 2
282 1 24 60 2
282 1 24 62 2
282 1 25 48 2
282 1 25 50 2
282 1 26 27 2
282 1 26 48 2
282 1 26 60 2
282 1 27 48 2
282 1 27 50 2
282 1 27 51 2
282 1 30 55 2
282 1 30 56 2
282 1 30 62 2
282 1 31 42 2
282 1 31 56 2
282 1 31 60 2
282 1 31 61 2
282 1 32 62 2
282 1 33 43 2
282 1 33 48 2
282 1 33 67 2
282 1 34 42 2
282 1 34 53 1
282 1 34 66 1
282 1 36 37 2
282 1 36 38 2
282 1 36 39 2
282 1 36 43 2
282 1 36 45 2
282 1 37 44 2
282 1 38 45 2
282 1 38 56 2
282 1 39 49 2
282 1 39 58 2
282 1 40 42 2
282 1 40 53 1
282 1 40 57 1
282 1 43 44 2
282 1 44 45 2
282 1 45 51 2
282 1 48 49 2
282 1 49 50 2
282 1 55 57 2
282 1 55 64 2
282 1 56 58 1
282 1 58 61 1
282 1 59 66 2
282 1 59 68 2
282 1 60 67 1
282 1 61 67 1
282 2 2 2 4
282 2 2 3 1
282 2 2 6 1
282 2 2 7 1
282 2 2 8 3
282 2 3 6 4
282 2 3 7 2
282 2 3 8 3
282 2 3 9 1
282 2 3 10 2
282 2 4 8 3
282 2 4 9 1
282 2 4 10 1
282 2 5 7 4
282 2 5 8 5
282 2 5 10 1
282 2 6 6 8
282 2 6 8 4
282 2 6 9 2
282 2 6 10 7
282 2 7 7 2
282 2 7 8 3
282 2 7 9 4
282 2 8 8 4
282 2 8 9 4
282 2 8 10 3
282 2 9 10 1
282 3 1 1 1.0
282 3 283 283 1.0
283 1 2 28 1
283 1 2 46 1
283 1 2 52 2
283 1 3 50 2
283 1 3 69 2
283 1 4 24 2
283 1 4 52 2
283 1 5 35 1
283 1 5 51 2
283 1 6 27 2
283 1 6 28 1
283 1 6 36 2
283 1 6 47 1
283 1 7 44 2
283 1 7 65 2
283 1 8 30 2
283 1 8 52 2
283 1 9 32 2
283 1 9 36 2
283 1 9 42 2
283 1 9 44 2
283 1 9 48 2
283 1 9 50 2
283 1 10 31 2
283 1 10 34 2
283 1 10 40 2
283 1 10 42 2
283 1 10 43 2
283 1 10 49 2
283 1 11 36 2
283 1 11 48 2
283 1 13 31 2
283 1 13 36 2
283 1 13 43 2
283 1 13 44 4
283 1 13 51 2
283 1 14 30 2
283 1 14 36 2
283 1 15 47 1
283 1 15 51 2
283 1 16 35 1
283 1 16 45 2
283 1 16 46 1
283 1 16 48 2
283 1 17 31 2
283 1 17 48 2
283 1 17 49 2
283 1 17 50 4
283 1 17 51 2
283 1 18 24 2
283 1 18 48 2
283 1 19 28 1
283 1 19 46 1
283 1 20 21 2
283 1 20 23 2
283 1 20 27 2
283 1 20 29 2
283 1 20 35 1
283 1 20 45 2
283 1 20 47 1
283 1 21 58 2
283 1 21 67 2
283 1 21 71 2
283 1 23 56 2
283 1 24 48 2
283 1 24 56 2
283 1 27 58 2
283 1 27 65 2
283 1 28 57 1
283 1 29 60 2
283 1 30 36 2
283 1 30 60 2
283 1 31 34 2
283 1 31 40 2
283 1 31 61 2
283 1 32 61 2
283 1 35 57 1
283 1 45 67 2
283 1 45 69 2
283 1 46 66 1
283 1 47 66 1
283 2 1 2 2
283 2 1 6 1
283 2 1 8 1
283 2 2 3 1
283 2 2 5 2
283 2 2 6 1
283 2 2 8 2
283 2 2 9 6
283 2 2 10 2
283 2 3 6 4
283 2 3 7 1
283 2 3 8 4
283 2 3 9 2
283 2 3 10 1
283 2 4 5 2
283 2 4 6 1
283 2 4 8 2
283 2 4 10 2
283 2 5 5 8
283 2 5 6 2
283 2 5 10 2
283 2 6 6 4
283 2 6 7 3
283 2 6 8 6
283 2 6 10 4
283 2 8 9 1
283 2 8 10 4
283 2 9 9 2
283 2 9 10 2
283 2 10 10 4
283 3 1 1 1.0
283 3 284 284 1.0
284 1 2 51 4
284 1 6 50 4
284 1 10 32 8
284 1 12 42 8
284 1 12 61 8
284 1 13 34 8
284 1 14 37 8
284 1 14 43 8
284 1 16 44 4
284 1 17 40 8
284 1 18 25 8
284 1 18 49 8
284 1 19 27 4
284 1 19 45 4
284 1 21 70 8
284 1 22 56 8
284 1 22 60 8
284 1 24 53 4
284 1 25 48 8
284 1 30 53 4
284 1 31 62 8
284 1 32 62 8
284 1 36 37 8
284 1 57 57 4
284 1 58 58 2
284 1 66 66 4
284 1 67 67 2
284 2 2 2 8
284 2 2 8 4
284 2 3 5 2
284 2 3 8 8
284 2 3 10 4
284 2 4 7 4
284 2 4 9 2
284 2 5 7 8
284 2 5 10 2
284 2 6 6 16
284 2 6 9 4
284 2 6 10 8
284 2 7 8 4
284 2 7 9 4
284 2 9 10 4
284 3 1 1 1.0
284 3 285 285 1.0
285 1 2 57 2
285 1 2 66 2
285 1 3 45 4
285 1 4 26 4
285 1 4 40 4
285 1 5 21 2
285 1 5 45 4
285 1 7 27 4
285 1 8 34 4
285 1 8 38 4
285 1 11 34 4
285 1 11 40 4
285 1 12 23 4
285 1 12 29 4
285 1 12 33 4
285 1 12 39 4
285 1 15 21 2
285 1 15 27 4
285 1 21 57 2
285 1 21 66 2
285 1 23 24 4
285 1 24 55 4
285 1 29 30 4
285 1 30 59 4
285 1 41 63 4
285 1 41 65 4
285 1 41 69 4
285 1 42 61 4
285 1 42 62 4
285 1 43 64 4
285 1 43 65 4
285 1 44 60 4
285 1 44 62 4
285 1 49 68 4
285 1 49 69 4
285 1 50 56 4
285 1 50 62 4
285 1 51 56 4
285 1 51 60 4
285 1 52 54 4
285 1 52 58 4
285 1 52 67 4
285 1 54 71 2
285 1 61 61 4
285 1 62 62 4
285 2 1 4 2
285 2 1 5 2
285 2 2 4 2
285 2 2 7 2
285 2 2 8 4
285 2 2 9 2
285 2 2 10 2
285 2 3 5 2
285 2 3 6 4
285 2 3 7 2
285 2 3 8 4
285 2 5 7 4
285 2 5 9 2
285 2 5 10 2
285 2 6 6 4
285 2 6 7 4
285 2 6 8 8
285 2 6 9 4
285 2 7 7 4
285 2 8 8 12
285 2 8 10 4
285 2 9 10 4
285 3 1 1 1.0
285 3 286 286 1.0
286 1 3 47 2
286 1 3 49 2
286 1 4 26 2
286 1 4 48 2
286 1 5 22 1
286 1 5 25 1
286 1 5 46 2
286 1 5 49 2
286 1 6 26 2
286 1 6 70 1
286 1 7 35 2
286 1 7 43 2
286 1 8 36 2
286 1 8 38 2
286 1 10 34 2
286 1 10 40 2
286 1 10 61 2
286 1 11 34 2
286 1 11 40 2
286 1 12 31 4
286 1 12 33 2
286 1 12 39 2
286 1 13 34 2
286 1 13 42 2
286 1 13 64 2
286 1 14 29 2
286 1 14 33 2
286 1 15 22 1
286 1 15 28 2
286 1 15 37 1
286 1 15 43 2
286 1 16 38 2
286 1 16 70 1
286 1 17 40 2
286 1 17 42 2
286 1 17 68 2
286 1 18 23 2
286 1 18 39 2
286 1 19 25 1
286 1 19 37 1
286 1 22 52 2
286 1 22 57 1
286 1 22 66 1
286 1 22 71 2
286 1 23 56 2
286 1 25 57 1
286 1 25 63 2
286 1 25 69 2
286 1 25 70 1
286 1 28 52 2
286 1 28 55 2
286 1 28 60 2
286 1 29 60 2
286 1 31 61 2
286 1 32 42 2
286 1 32 62 2
286 1 34 56 2
286 1 34 62 2
286 1 35 36 2
286 1 35 60 2
286 1 35 61 2
286 1 36 43 2
286 1 37 63 2
286 1 37 65 2
286 1 37 66 1
286 1 37 70 1
286 1 40 60 2
286 1 40 62 2
286 1 42 61 2
286 1 42 62 2
286 1 43 64 2
286 1 43 65 2
286 1 46 52 2
286 1 46 56 2
286 1 46 59 2
286 1 47 48 2
286 1 47 56 2
286 1 47 61 2
286 1 48 49 2
286 1 49 68 2
286 1 49 69 2
286 1 52 53 2
286 1 52 57 2
286 1 52 66 2
286 1 53 57 1
286 1 53 66 1
286 1 55 56 2
286 1 59 60 2
286 2 1 3 2
286 2 1 6 1
286 2 1 7 1
286 2 2 2 2
286 2 2 7 1
286 2 2 8 4
286 2 2 10 1
286 2 3 4 1
286 2 3 5 1
286 2 3 6 3
286 2 3 7 2
286 2 3 8 4
286 2 3 9 2
286 2 3 10 1
286 2 4 6 2
286 2 4 7 1
286 2 5 6 4
286 2 5 7 3
286 2 6 7 3
286 2 6 8 8
286 2 6 9 5
286 2 6 10 6
286 2 7 7 2
286 2 7 9 3
286 2 8 8 4
286 2 8 10 4
286 2 9 9 6
286 3 1 1 1.0
286 3 287 287 1.0
287 1 5 37 2
287 1 5 45 4
287 1 5 53 1
287 1 5 66 2
287 1 12 26 4
287 1 12 33 4
287 1 12 34 4
287 1 12 38 4
287 1 12 39 4
287 1 12 40 4
287 1 15 25 2
287 1 15 27 4
287 1 15 53 1
287 1 15 57 2
287 1 22 57 2
287 1 22 66 2
287 1 24 55 4
287 1 25 66 2
287 1 26 26 4
287 1 30 59 4
287 1 33 34 4
287 1 34 59 4
287 1 37 57 2
287 1 38 38 4
287 1 39 40 4
287 1 40 55 4
287 1 41 61 4
287 1 41 62 4
287 1 41 63 8
287 1 41 64 4
287 1 41 68 4
287 1 42 61 4
287 1 42 62 8
287 1 43 60 4
287 1 43 62 4
287 1 43 64 4
287 1 44 60 4
287 1 49 56 4
287 1 49 62 4
287 1 49 68 4
287 1 50 56 4
287 1 51 54 4
287 1 52 54 6
287 1 52 56 4
287 1 52 58 2
287 1 52 60 4
287 1 52 67 2
287 1 54 70 2
287 1 61 62 4
287 2 1 4 2
287 2 1 5 1
287 2 1 9 1
287 2 2 4 2
287 2 3 4 1
287 2 3 6 2
287 2 3 7 4
287 2 3 8 4
287 2 3 9 1
287 2 3 10 1
287 2 5 9 1
287 2 6 7 8
287 2 6 8 12
287 2 6 9 4
287 2 7 7 8
287 2 7 8 4
287 2 7 10 4
287 2 8 8 8
287 2 8 10 4
287 2 9 10 6
287 3 1 1 1.0
287 3 288 288 1.0
288 1 5 41 2
288 1 5 49 4
288 1 5 54 1
288 1 5 67 2
288 1 9 61 4
288 1 9 64 4
288 1 9 68 4
288 1 14 26 4
288 1 14 33 4
288 1 14 34 4
288 1 15 41 2
288 1 15 43 4
288 1 15 54 1
288 1 15 58 2
288 1 18 38 4
288 1 18 39 4
288 1 18 40 4
288 1 19 41 2
288 1 19 42 4
288 1 22 52 4
288 1 24 52 4
288 1 25 63 4
288 1 26 26 4
288 1 27 60 4
288 1 30 52 4
288 1 32 42 4
288 1 32 43 4
288 1 32 49 4
288 1 33 34 4
288 1 34 56 4
288 1 37 63 4
288 1 38 38 4
288 1 39 40 4
288 1 40 60 4
288 1 41 57 2
288 1 41 66 2
288 1 41 70 2
288 1 42 61 4
288 1 43 64 4
288 1 44 55 4
288 1 45 56 4
288 1 49 68 4
288 1 50 59 4
288 1 51 61 4
288 1 52 53 2
288 1 52 57 2
288 1 52 66 2
288 1 54 57 2
288 1 54 66 2
288 1 55 56 4
288 1 59 60 4
288 2 1 3 2
288 2 1 7 1
288 2 1 10 1
288 2 2 7 2
288 2 2 8 4
288 2 3 5 2
288 2 3 7 2
288 2 3 8 4
288 2 3 10 1
288 2 4 4 2
288 2 4 6 2
288 2 4 7 2
288 2 4 10 1
288 2 5 6 2
288 2 5 10 2
288 2 6 7 4
288 2 6 8 8
288 2 6 9 4
288 2 6 10 2
288 2 7 7 4
288 2 7 9 1
288 2 7 10 4
288 2 8 8 8
288 2 8 10 8
288 2 9 9 4
288 2 9 10 2
288 3 1 1 1.0
288 3 289 289 1.0
289 1 3 47 2
289 1 3 68 2
289 1 4 34 2
289 1 4 48 2
289 1 5 30 1
289 1 5 46 2
289 1 6 50 1
289 1 6 51 1
289 1 7 35 2
289 1 7 64 2
289 1 8 36 2
289 1 8 40 2
289 1 10 41 2
289 1 10 42 2
289 1 11 34 2
289 1 11 40 2
289 1 12 32 4
289 1 12 34 2
289 1 12 40 2
289 1 13 42 2
289 1 13 43 2
289 1 14 33 2
289 1 14 35 2
289 1 14 41 2
289 1 14 43 2
289 1 15 24 1
289 1 15 28 2
289 1 16 44 1
289 1 16 51 1
289 1 17 42 2
289 1 17 49 2
289 1 18 39 2
289 1 18 41 2
289 1 18 47 2
289 1 18 49 2
289 1 19 43 2
289 1 19 49 2
289 1 20 22 2
289 1 20 26 2
289 1 20 28 2
289 1 20 38 2
289 1 20 44 1
289 1 20 46 2
289 1 20 50 1
289 1 22 71 2
289 1 23 48 2
289 1 23 63 2
289 1 24 66 1
289 1 25 56 2
289 1 25 69 2
289 1 26 56 2
289 1 27 57 1
289 1 27 70 1
289 1 28 54 2
289 1 28 57 2
289 1 29 36 2
289 1 29 63 2
289 1 30 57 1
289 1 31 61 2
289 1 31 62 2
289 1 32 34 2
289 1 32 40 2
289 1 33 62 2
289 1 35 60 2
289 1 35 64 2
289 1 37 60 2
289 1 37 65 2
289 1 38 60 2
289 1 39 62 2
289 1 41 62 2
289 1 41 65 2
289 1 41 69 2
289 1 42 61 2
289 1 43 61 2
289 1 45 66 1
289 1 45 70 1
289 1 46 54 2
289 1 46 66 2
289 1 47 56 2
289 1 47 68 2
289 1 49 61 2
289 1 52 53 2
289 1 52 55 2
289 1 52 59 2
289 1 54 58 1
289 1 54 67 1
289 1 55 56 2
289 1 59 60 2
289 2 1 3 2
289 2 1 6 1
289 2 1 8 1
289 2 2 2 2
289 2 2 7 2
289 2 2 8 3
289 2 2 10 1
289 2 3 4 1
289 2 3 7 2
289 2 3 8 4
289 2 3 9 2
289 2 3 10 3
289 2 4 6 2
289 2 4 7 1
289 2 4 8 1
289 2 4 9 1
289 2 5 6 4
289 2 5 7 3
289 2 5 10 1
289 2 6 6 8
289 2 6 7 4
289 2 6 8 4
289 2 6 9 3
289 2 6 10 2
289 2 7 8 1
289 2 7 10 3
289 2 8 8 4
289 2 8 9 2
289 2 8 10 4
289 2 9 9 4
289 2 9 10 2
289 2 10 10 2
289 3 1 1 1.0
289 3 290 290 1.0
290 1 2 63 2
290 1 2 71 2
290 1 3 51 4
290 1 5 26 2
290 1 5 50 4
290 1 6 26 4
290 1 6 64 2
290 1 7 51 4
290 1 10 36 4
290 1 10 48 4
290 1 10 61 4
290 1 13 34 4
290 1 13 50 4
290 1 13 64 4
290 1 14 31 4
290 1 14 33 4
290 1 15 38 2
290 1 15 44 4
290 1 16 38 4
290 1 16 68 2
290 1 17 40 4
290 1 17 44 4
290 1 17 68 4
290 1 18 31 4
290 1 18 39 4
290 1 19 33 2
290 1 19 39 2
290 1 21 52 4
290 1 21 63 4
290 1 24 30 4
290 1 24 60 4
290 1 27 36 4
290 1 27 52 4
290 1 30 56 4
290 1 31 31 4
290 1 32 32 4
290 1 32 42 4
290 1 36 43 4
290 1 45 48 4
290 1 45 52 4
290 1 48 49 4
290 1 55 57 2
290 1 55 58 4
290 1 59 66 2
290 1 59 67 4
290 2 1 2 2
290 2 1 8 2
290 2 2 5 2
290 2 2 6 2
290 2 2 7 2
290 2 2 8 4
290 2 3 6 2
290 2 3 7 2
290 2 3 8 4
290 2 3 9 4
290 2 3 10 2
290 2 4 6 4
290 2 4 8 2
290 2 5 6 4
290 2 5 7 2
290 2 5 9 4
290 2 6 6 4
290 2 6 8 4
290 2 6 10 8
290 2 7 9 2
290 2 8 9 4
290 2 8 10 4
290 2 10 10 4
290 3 1 1 1.0
290 3 291 291 1.0
291 1 5 45 6
291 1 12 34 12
291 1 12 40 12
291 1 15 27 6
291 1 20 54 6
291 1 20 58 3
291 1 20 67 3
291 1 24 57 6
291 1 30 66 6
291 1 41 42 12
291 1 41 56 12
291 1 41 60 12
291 1 41 61 12
291 1 41 62 24
291 1 43 43 12
291 1 44 54 6
291 1 49 49 12
291 1 50 54 6
291 1 51 54 6
291 1 52 54 12
291 2 1 4 3
291 2 1 5 1
291 2 2 4 2
291 2 3 8 6
291 2 3 10 3
291 2 4 5 1
291 2 4 10 3
291 2 6 7 18
291 2 7 8 12
291 2 7 10 6
291 2 8 10 6
291 2 9 10 9
291 3 1 1 1.0
291 3 292 292 1.0
292 1 5 49 6
292 1 9 61 12
292 1 14 34 12
292 1 15 43 6
292 1 18 40 12
292 1 19 42 6
292 1 20 53 6
292 1 20 57 3
292 1 20 66 3
292 1 22 52 12
292 1 25 60 12
292 1 32 41 12
292 1 34 54 6
292 1 37 56 12
292 1 40 54 6
292 1 41 42 12
292 1 43 43 12
292 1 49 49 12
292 1 56 57 6
292 1 60 66 6
292 1 61 70 6
292 2 1 3 3
292 2 1 7 1
292 2 2 8 6
292 2 3 8 6
292 2 4 7 3
292 2 4 9 3
292 2 4 10 3
292 2 5 10 6
292 2 6 7 12
292 2 6 9 6
292 2 7 8 6
292 2 7 10 6
292 2 8 10 6
292 2 10 10 6
292 3 1 1 1.0
292 3 293 293 1.0
293 1 5 46 3
293 1 5 47 3
293 1 6 35 3
293 1 9 42 6
293 1 9 62 6
293 1 10 41 6
293 1 12 34 6
293 1 12 36 6
293 1 12 40 6
293 1 12 48 6
293 1 13 43 6
293 1 15 28 3
293 1 15 35 3
293 1 16 47 3
293 1 17 49 6
293 1 20 22 6
293 1 20 28 3
293 1 20 46 3
293 1 22 52 6
293 1 25 56 6
293 1 25 62 6
293 1 28 54 3
293 1 28 57 3
293 1 31 41 6
293 1 35 54 3
293 1 35 70 3
293 1 37 60 6
293 1 37 62 6
293 1 41 61 6
293 1 41 62 6
293 1 46 54 3
293 1 46 66 3
293 1 47 54 3
293 1 47 70 3
293 1 52 53 6
293 2 1 3 3
293 2 1 6 1
293 2 2 6 3
293 2 2 8 3
293 2 3 4 1
293 2 3 7 3
293 2 3 8 3
293 2 3 9 3
293 2 3 10 3
293 2 4 6 4
293 2 4 9 1
293 2 5 6 6
293 2 6 7 12
293 2 6 9 3
293 2 6 10 3
293 2 7 8 3
293 2 7 10 6
293 2 8 10 3
293 2 9 9 6
293 2 9 10 3
293 3 1 1 1.0
293 3 294 294 1.0
294 1 2 57 1
294 1 2 64 1
294 1 2 66 1
294 1 2 68 1
294 1 4 40 1
294 1 4 42 1
294 1 4 43 1
294 1 4 45 1
294 1 4 56 1
294 1 4 63 1
294 1 6 40 1
294 1 6 45 1
294 1 8 27 1
294 1 8 34 1
294 1 8 42 1
294 1 8 49 1
294 1 8 60 1
294 1 8 63 1
294 1 10 26 1
294 1 10 27 1
294 1 10 38 1
294 1 10 45 1
294 1 11 27 1
294 1 11 34 1
294 1 11 40 1
294 1 11 45 1
294 1 11 63 2
294 1 12 23 1
294 1 12 27 1
294 1 12 29 1
294 1 12 33 1
294 1 12 39 1
294 1 12 43 1
294 1 12 45 1
294 1 12 49 1
294 1 13 21 1
294 1 13 24 1
294 1 13 40 1
294 1 13 45 1
294 1 14 60 1
294 1 14 62 1
294 1 14 67 1
294 1 14 69 1
294 1 16 27 1
294 1 16 34 1
294 1 17 21 1
294 1 17 27 1
294 1 17 30 1
294 1 17 34 1
294 1 18 56 1
294 1 18 58 1
294 1 18 62 1
294 1 18 65 1
294 1 19 56 1
294 1 19 60 1
294 1 21 27 1
294 1 21 45 1
294 1 21 57 1
294 1 21 64 1
294 1 21 66 1
294 1 21 68 1
294 1 23 24 1
294 1 23 32 1
294 1 23 34 1
294 1 23 45 1
294 1 23 64 1
294 1 24 24 2
294 1 24 26 1
294 1 24 31 1
294 1 24 55 1
294 1 24 56 1
294 1 24 61 1
294 1 24 64 1
294 1 26 50 1
294 1 26 51 1
294 1 26 61 1
294 1 26 62 1
294 1 27 29 1
294 1 27 45 2
294 1 29 30 1
294 1 29 32 1
294 1 29 40 1
294 1 29 68 1
294 1 30 30 2
294 1 30 31 1
294 1 30 38 1
294 1 30 59 1
294 1 30 60 1
294 1 30 61 1
294 1 30 68 1
294 1 31 57 1
294 1 31 66 1
294 1 32 55 1
294 1 32 59 1
294 1 33 40 1
294 1 33 50 1
294 1 33 51 1
294 1 33 68 1
294 1 33 69 1
294 1 34 39 1
294 1 34 41 1
294 1 34 49 1
294 1 36 41 1
294 1 36 49 1
294 1 36 54 1
294 1 36 67 1
294 1 38 44 1
294 1 38 51 1
294 1 38 61 1
294 1 38 62 1
294 1 39 44 1
294 1 39 51 1
294 1 39 64 1
294 1 39 65 1
294 1 40 41 1
294 1 40 43 1
294 1 41 44 1
294 1 41 48 1
294 1 41 50 1
294 1 41 63 2
294 1 41 65 2
294 1 41 69 2
294 1 42 44 1
294 1 42 50 1
294 1 42 55 1
294 1 42 56 1
294 1 42 59 1
294 1 42 60 1
294 1 43 48 1
294 1 43 57 1
294 1 43 58 1
294 1 43 64 1
294 1 43 65 1
294 1 44 54 1
294 1 44 58 1
294 1 44 59 1
294 1 44 60 1
294 1 44 61 1
294 1 44 62 1
294 1 48 54 1
294 1 48 58 1
294 1 49 66 1
294 1 49 67 1
294 1 49 68 1
294 1 49 69 1
294 1 50 54 1
294 1 50 55 1
294 1 50 56 1
294 1 50 61 1
294 1 50 62 1
294 1 50 67 1
294 1 51 55 1
294 1 51 56 1
294 1 51 58 1
294 1 51 59 1
294 1 51 60 1
294 1 51 67 1
294 1 54 65 1
294 1 54 69 1
294 1 55 61 1
294 1 56 62 1
294 1 59 61 1
294 1 60 62 1
294 2 2 3 1
294 2 2 4 2
294 2 2 5 1
294 2 2 6 2
294 2 2 7 2
294 2 2 8 2
294 2 2 9 1
294 2 2 10 1
294 2 3 5 1
294 2 3 6 3
294 2 3 7 1
294 2 3 8 3
294 2 3 10 2
294 2 4 5 1
294 2 4 6 1
294 2 4 8 1
294 2 5 5 2
294 2 5 7 3
294 2 5 8 2
294 2 5 9 1
294 2 5 10 1
294 2 6 6 4
294 2 6 7 2
294 2 6 8 6
294 2 6 9 1
294 2 6 10 3
294 2 7 7 4
294 2 7 8 2
294 2 7 9 1
294 2 7 10 1
294 2 8 8 12
294 2 8 9 5
294 2 8 10 3
294 2 9 10 2
294 2 10 10 2
294 3 1 1 1.0
294 3 295 295 1.0
295 1 4 43 1
295 1 4 49 1
295 1 4 56 1
295 1 4 61 1
295 1 4 69 1
295 1 4 70 1
295 1 6 42 1
295 1 6 49 1
295 1 6 60 1
295 1 8 43 1
295 1 8 49 1
295 1 8 60 1
295 1 8 61 1
295 1 8 65 1
295 1 8 70 1
295 1 10 27 1
295 1 10 34 1
295 1 10 40 1
295 1 10 45 1
295 1 10 65 1
295 1 10 69 1
295 1 11 43 1
295 1 11 49 1
295 1 11 63 2
295 1 11 64 1
295 1 11 68 1
295 1 13 25 1
295 1 13 34 1
295 1 13 42 1
295 1 13 49 1
295 1 13 60 1
295 1 13 67 1
295 1 14 24 1
295 1 14 26 1
295 1 14 29 1
295 1 14 33 1
295 1 14 40 1
295 1 14 42 1
295 1 14 45 1
295 1 14 49 1
295 1 16 42 1
295 1 16 43 1
295 1 16 56 1
295 1 17 37 1
295 1 17 40 1
295 1 17 42 1
295 1 17 43 1
295 1 17 56 1
295 1 17 58 1
295 1 18 23 1
295 1 18 27 1
295 1 18 30 1
295 1 18 34 1
295 1 18 38 1
295 1 18 39 1
295 1 18 42 1
295 1 18 43 1
295 1 19 25 1
295 1 19 34 1
295 1 19 37 1
295 1 19 40 1
295 1 22 27 1
295 1 22 36 1
295 1 22 45 1
295 1 22 48 1
295 1 22 57 1
295 1 22 65 1
295 1 22 66 1
295 1 22 69 1
295 1 23 47 1
295 1 23 51 1
295 1 23 56 1
295 1 23 61 1
295 1 23 64 1
295 1 24 26 1
295 1 24 56 1
295 1 24 65 1
295 1 25 34 1
295 1 25 50 1
295 1 25 63 1
295 1 25 64 1
295 1 25 69 1
295 1 25 70 1
295 1 26 32 1
295 1 26 34 1
295 1 27 46 1
295 1 28 45 1
295 1 28 48 1
295 1 28 60 1
295 1 28 61 1
295 1 29 35 1
295 1 29 51 1
295 1 29 60 1
295 1 29 61 1
295 1 29 68 1
295 1 30 38 1
295 1 30 60 1
295 1 30 69 1
295 1 31 34 1
295 1 31 36 1
295 1 31 40 1
295 1 31 48 1
295 1 31 57 1
295 1 31 66 1
295 1 32 35 1
295 1 32 38 1
295 1 32 43 1
295 1 32 47 1
295 1 32 49 1
295 1 32 56 1
295 1 32 60 1
295 1 33 40 1
295 1 33 48 1
295 1 33 50 1
295 1 34 39 1
295 1 34 42 1
295 1 34 49 1
295 1 34 55 1
295 1 34 61 1
295 1 35 60 1
295 1 35 61 1
295 1 36 39 1
295 1 36 46 1
295 1 36 55 1
295 1 36 61 1
295 1 37 40 1
295 1 37 44 1
295 1 37 63 1
295 1 37 65 1
295 1 37 68 1
295 1 37 70 1
295 1 38 40 1
295 1 39 44 1
295 1 40 42 1
295 1 40 43 1
295 1 40 59 1
295 1 40 61 1
295 1 42 55 1
295 1 42 56 1
295 1 42 59 1
295 1 42 60 1
295 1 43 57 1
295 1 43 58 1
295 1 43 64 1
295 1 43 65 1
295 1 44 53 1
295 1 44 57 1
295 1 46 56 1
295 1 46 61 1
295 1 47 56 1
295 1 47 61 1
295 1 48 59 1
295 1 48 61 1
295 1 49 66 1
295 1 49 67 1
295 1 49 68 1
295 1 49 69 1
295 1 50 53 1
295 1 50 66 1
295 1 51 57 1
295 1 51 66 1
295 1 53 57 1
295 1 53 66 1
295 1 55 56 1
295 1 56 56 2
295 1 59 60 1
295 1 60 60 2
295 2 2 2 2
295 2 2 3 1
295 2 2 6 2
295 2 2 7 2
295 2 2 8 2
295 2 2 10 1
295 2 3 4 1
295 2 3 5 3
295 2 3 6 1
295 2 3 7 2
295 2 3 8 3
295 2 3 10 2
295 2 4 6 2
295 2 4 8 2
295 2 5 6 3
295 2 5 7 2
295 2 5 8 2
295 2 6 6 2
295 2 6 7 2
295 2 6 8 6
295 2 6 9 3
295 2 6 10 5
295 2 7 7 2
295 2 7 8 3
295 2 7 9 2
295 2 7 10 1
295 2 8 8 6
295 2 8 9 4
295 2 8 10 4
295 2 9 9 4
295 2 10 10 2
295 3 1 1 1.0
295 3 296 296 1.0
296 1 6 45 2
296 1 6 67 1
296 1 10 43 2
296 1 10 49 2
296 1 10 62 2
296 1 12 33 2
296 1 12 34 2
296 1 12 39 2
296 1 12 40 2
296 1 12 42 4
296 1 12 43 2
296 1 12 49 2
296 1 13 37 2
296 1 13 45 2
296 1 13 60 2
296 1 14 38 2
296 1 14 40 2
296 1 16 27 2
296 1 16 58 1
296 1 17 25 2
296 1 17 27 2
296 1 17 56 2
296 1 18 26 2
296 1 18 34 2
296 1 19 24 1
296 1 19 30 1
296 1 22 51 2
296 1 22 57 2
296 1 22 66 2
296 1 22 70 2
296 1 24 55 2
296 1 24 56 2
296 1 24 70 1
296 1 25 61 2
296 1 25 68 4
296 1 26 50 2
296 1 26 56 2
296 1 26 62 2
296 1 27 53 1
296 1 27 66 1
296 1 30 59 2
296 1 30 60 2
296 1 30 70 1
296 1 31 62 2
296 1 31 64 2
296 1 31 68 2
296 1 32 41 2
296 1 32 61 2
296 1 33 34 2
296 1 33 62 2
296 1 33 63 2
296 1 34 41 2
296 1 34 61 2
296 1 36 54 2
296 1 36 59 2
296 1 36 60 2
296 1 37 61 2
296 1 37 64 4
296 1 38 44 2
296 1 38 60 2
296 1 38 62 2
296 1 39 40 2
296 1 39 62 2
296 1 39 63 2
296 1 40 41 2
296 1 40 61 2
296 1 41 62 2
296 1 41 63 4
296 1 42 55 2
296 1 42 59 2
296 1 42 62 2
296 1 43 57 2
296 1 43 60 2
296 1 43 64 2
296 1 44 54 1
296 1 44 58 1
296 1 44 59 2
296 1 45 53 1
296 1 45 57 1
296 1 48 54 2
296 1 48 55 2
296 1 48 56 2
296 1 49 56 2
296 1 49 66 2
296 1 49 68 2
296 1 50 54 1
296 1 50 55 2
296 1 50 67 1
296 1 51 53 2
296 1 51 58 1
296 1 51 67 1
296 2 2 3 3
296 2 2 4 1
296 2 2 5 1
296 2 2 10 1
296 2 3 4 1
296 2 3 6 3
296 2 3 7 2
296 2 3 8 3
296 2 3 10 1
296 2 4 5 1
296 2 4 8 2
296 2 5 8 3
296 2 5 9 1
296 2 6 6 8
296 2 6 7 7
296 2 6 8 6
296 2 6 9 2
296 2 7 7 8
296 2 7 8 4
296 2 7 10 3
296 2 8 8 4
296 2 8 9 7
296 2 8 10 3
296 2 9 10 3
296 2 10 10 4
296 3 1 1 1.0
296 3 297 297 1.0
297 1 3 61 2
297 1 3 68 2
297 1 5 60 2
297 1 5 67 1
297 1 6 49 2
297 1 7 61 2
297 1 7 64 2
297 1 10 43 2
297 1 10 49 2
297 1 13 41 2
297 1 13 49 2
297 1 14 33 2
297 1 14 34 2
297 1 14 42 2
297 1 14 49 2
297 1 15 56 2
297 1 15 58 1
297 1 16 43 2
297 1 17 41 2
297 1 17 43 2
297 1 18 39 2
297 1 18 40 2
297 1 18 42 2
297 1 18 43 2
297 1 19 41 2
297 1 19 42 2
297 1 20 24 1
297 1 20 26 2
297 1 20 30 1
297 1 20 34 2
297 1 20 38 2
297 1 20 40 2
297 1 20 42 2
297 1 22 36 2
297 1 22 48 2
297 1 24 48 2
297 1 24 71 1
297 1 25 34 2
297 1 25 63 2
297 1 26 32 2
297 1 26 34 2
297 1 26 56 2
297 1 27 54 1
297 1 27 60 2
297 1 27 67 1
297 1 30 36 2
297 1 30 71 1
297 1 31 64 2
297 1 31 68 2
297 1 32 33 2
297 1 32 38 2
297 1 32 39 2
297 1 33 34 2
297 1 33 63 2
297 1 34 55 2
297 1 37 40 2
297 1 37 63 2
297 1 38 40 2
297 1 38 60 2
297 1 39 40 2
297 1 39 63 2
297 1 40 59 2
297 1 41 64 2
297 1 41 68 2
297 1 41 70 2
297 1 42 55 2
297 1 42 59 2
297 1 43 57 2
297 1 43 64 2
297 1 44 53 1
297 1 44 57 1
297 1 44 61 2
297 1 45 54 1
297 1 45 56 2
297 1 45 58 1
297 1 49 66 2
297 1 49 68 2
297 1 50 53 1
297 1 50 61 2
297 1 50 66 1
297 1 51 57 1
297 1 51 61 2
297 1 51 66 1
297 1 52 55 2
297 1 52 59 2
297 1 52 61 2
297 1 54 57 2
297 1 54 66 2
297 1 55 56 2
297 1 56 56 4
297 1 59 60 2
297 1 60 60 4
297 2 1 3 1
297 2 1 8 2
297 2 1 10 1
297 2 2 3 1
297 2 2 7 3
297 2 2 8 2
297 2 3 5 1
297 2 3 6 2
297 2 3 7 4
297 2 3 8 2
297 2 4 4 2
297 2 4 6 1
297 2 4 8 3
297 2 4 10 1
297 2 5 6 1
297 2 5 8 2
297 2 5 10 2
297 2 6 6 4
297 2 6 7 4
297 2 6 8 4
297 2 6 9 2
297 2 6 10 4
297 2 7 7 4
297 2 7 8 1
297 2 7 10 4
297 2 8 8 4
297 2 8 9 5
297 2 8 10 7
297 2 9 9 2
297 2 9 10 2
297 3 1 1 1.0
297 3 298 298 1.0
298 1 4 42 1
298 1 4 43 1
298 1 4 47 1
298 1 4 48 1
298 1 6 46 1
298 1 6 48 1
298 1 6 56 1
298 1 6 70 1
298 1 8 35 1
298 1 8 36 1
298 1 8 42 1
298 1 8 49 1
298 1 10 26 1
298 1 10 28 1
298 1 10 38 1
298 1 10 46 1
298 1 10 55 1
298 1 10 59 1
298 1 10 63 2
298 1 11 34 1
298 1 11 35 1
298 1 11 40 1
298 1 11 47 1
298 1 12 31 2
298 1 12 33 1
298 1 12 35 1
298 1 12 39 1
298 1 12 43 1
298 1 12 47 1
298 1 12 49 1
298 1 12 56 1
298 1 12 58 1
298 1 12 60 1
298 1 12 62 2
298 1 12 65 1
298 1 12 67 1
298 1 12 69 1
298 1 13 22 1
298 1 13 24 1
298 1 13 40 1
298 1 13 46 1
298 1 13 57 1
298 1 13 62 1
298 1 13 63 1
298 1 13 64 1
298 1 16 28 1
298 1 16 36 1
298 1 16 60 1
298 1 16 70 1
298 1 17 22 1
298 1 17 28 1
298 1 17 30 1
298 1 17 34 1
298 1 17 62 1
298 1 17 63 1
298 1 17 66 1
298 1 17 68 1
298 1 22 44 1
298 1 22 50 1
298 1 22 64 1
298 1 22 65 1
298 1 22 68 1
298 1 22 69 1
298 1 23 49 1
298 1 23 50 1
298 1 23 62 1
298 1 23 64 1
298 1 24 42 1
298 1 24 62 1
298 1 24 64 1
298 1 25 27 1
298 1 25 40 1
298 1 25 48 1
298 1 25 51 1
298 1 25 57 1
298 1 25 63 1
298 1 25 69 1
298 1 25 70 1
298 1 26 28 1
298 1 26 46 1
298 1 26 47 1
298 1 26 61 1
298 1 26 62 1
298 1 27 40 1
298 1 27 48 1
298 1 27 49 1
298 1 28 38 1
298 1 28 39 1
298 1 28 43 1
298 1 28 44 1
298 1 28 51 1
298 1 28 55 1
298 1 28 56 1
298 1 28 59 1
298 1 29 43 1
298 1 29 44 1
298 1 29 62 1
298 1 29 68 1
298 1 30 42 1
298 1 30 62 1
298 1 30 68 1
298 1 31 55 1
298 1 31 56 1
298 1 31 58 1
298 1 31 59 1
298 1 31 60 1
298 1 31 67 1
298 1 33 44 1
298 1 33 46 1
298 1 33 47 1
298 1 33 68 1
298 1 33 69 1
298 1 34 37 1
298 1 34 45 1
298 1 34 56 1
298 1 34 62 1
298 1 35 35 2
298 1 35 36 1
298 1 35 38 1
298 1 35 39 1
298 1 35 42 1
298 1 35 59 1
298 1 35 61 1
298 1 35 62 1
298 1 36 37 1
298 1 36 43 1
298 1 36 45 1
298 1 36 53 1
298 1 36 66 1
298 1 37 45 1
298 1 37 51 1
298 1 37 63 1
298 1 37 65 1
298 1 37 66 1
298 1 37 70 1
298 1 38 46 1
298 1 38 61 1
298 1 38 62 1
298 1 39 50 1
298 1 39 64 1
298 1 39 65 1
298 1 40 60 1
298 1 40 62 1
298 1 42 47 1
298 1 43 45 1
298 1 46 49 1
298 1 46 50 1
298 1 46 51 1
298 1 46 55 1
298 1 46 59 1
298 1 46 60 1
298 1 47 47 2
298 1 47 48 1
298 1 47 55 1
298 1 47 61 1
298 1 47 62 1
298 1 48 49 1
298 1 48 53 1
298 1 48 57 1
298 1 53 64 1
298 1 53 68 1
298 1 55 62 1
298 1 56 61 1
298 1 59 62 1
298 1 60 61 1
298 2 2 2 2
298 2 2 3 1
298 2 2 6 2
298 2 2 7 1
298 2 2 8 1
298 2 2 10 1
298 2 3 3 2
298 2 3 5 1
298 2 3 6 6
298 2 3 7 1
298 2 3 8 3
298 2 3 9 2
298 2 3 10 1
298 2 4 7 1
298 2 4 9 1
298 2 4 10 1
298 2 5 6 2
298 2 5 7 3
298 2 5 8 1
298 2 5 10 1
298 2 6 6 8
298 2 6 7 2
298 2 6 8 8
298 2 6 9 4
298 2 6 10 2
298 2 7 7 2
298 2 7 8 2
298 2 7 9 4
298 2 8 8 8
298 2 8 9 3
298 2 8 10 2
298 2 9 9 2
298 2 9 10 1
298 3 1 1 1.0
298 3 299 299 1.0
299 1 2 44 1
299 1 2 50 1
299 1 2 52 2
299 1 3 48 2
299 1 3 50 2
299 1 4 28 2
299 1 4 48 2
299 1 5 24 1
299 1 5 27 1
299 1 5 48 2
299 1 5 51 2
299 1 6 28 2
299 1 6 44 1
299 1 6 51 1
299 1 6 52 2
299 1 6 58 1
299 1 7 36 2
299 1 7 44 2
299 1 8 36 2
299 1 8 46 2
299 1 10 24 2
299 1 10 30 2
299 1 10 31 2
299 1 10 32 2
299 1 10 34 2
299 1 10 40 2
299 1 10 62 2
299 1 11 36 2
299 1 11 48 2
299 1 12 31 4
299 1 12 35 2
299 1 12 47 2
299 1 13 28 2
299 1 13 35 2
299 1 13 36 6
299 1 13 44 2
299 1 13 65 2
299 1 14 29 2
299 1 14 35 2
299 1 15 30 1
299 1 15 36 2
299 1 15 45 1
299 1 15 51 2
299 1 16 46 2
299 1 16 50 1
299 1 16 51 1
299 1 16 52 2
299 1 16 67 1
299 1 17 46 2
299 1 17 47 2
299 1 17 48 6
299 1 17 50 2
299 1 17 69 2
299 1 18 23 2
299 1 18 47 2
299 1 19 27 1
299 1 19 45 1
299 1 21 52 2
299 1 21 65 2
299 1 21 69 2
299 1 21 71 2
299 1 23 58 2
299 1 24 57 1
299 1 24 62 2
299 1 27 28 2
299 1 27 52 2
299 1 29 67 2
299 1 30 62 2
299 1 30 66 1
299 1 31 42 2
299 1 31 56 2
299 1 31 60 2
299 1 31 61 2
299 1 32 62 2
299 1 35 43 2
299 1 45 46 2
299 1 45 52 2
299 1 47 49 2
299 2 1 2 2
299 2 1 8 1
299 2 1 10 1
299 2 2 2 2
299 2 2 5 1
299 2 2 8 1
299 2 2 9 7
299 2 2 10 1
299 2 3 5 1
299 2 3 6 7
299 2 3 8 4
299 2 3 9 2
299 2 3 10 3
299 2 4 6 2
299 2 4 8 1
299 2 4 9 1
299 2 4 10 1
299 2 5 5 8
299 2 5 6 2
299 2 5 9 2
299 2 6 6 8
299 2 6 7 3
299 2 6 8 4
299 2 6 9 2
299 2 6 10 6
299 2 7 8 1
299 2 8 9 2
299 2 8 10 2
299 2 9 10 1
299 3 1 1 1.0
299 3 300 300 1.0
300 1 4 42 1
300 1 4 47 1
300 1 4 48 1
300 1 4 50 2
300 1 4 51 1
300 1 4 56 1
300 1 4 69 1
300 1 6 43 1
300 1 6 46 1
300 1 6 48 1
300 1 6 51 1
300 1 8 35 1
300 1 8 36 1
300 1 8 42 1
300 1 8 44 2
300 1 8 51 1
300 1 8 60 1
300 1 8 65 1
300 1 10 25 1
300 1 10 33 1
300 1 10 34 1
300 1 10 36 1
300 1 10 37 1
300 1 10 39 1
300 1 10 40 1
300 1 10 48 1
300 1 11 34 1
300 1 11 35 1
300 1 11 40 1
300 1 11 42 2
300 1 11 47 1
300 1 11 62 2
300 1 12 32 2
300 1 12 34 1
300 1 12 36 1
300 1 12 40 1
300 1 12 44 1
300 1 12 48 1
300 1 12 50 1
300 1 13 27 1
300 1 13 30 1
300 1 13 32 1
300 1 13 35 1
300 1 13 40 1
300 1 13 43 2
300 1 13 46 1
300 1 14 22 1
300 1 14 28 1
300 1 14 29 1
300 1 14 35 1
300 1 14 37 1
300 1 14 38 1
300 1 14 43 1
300 1 14 44 1
300 1 16 28 1
300 1 16 36 1
300 1 16 49 1
300 1 16 51 1
300 1 17 24 1
300 1 17 28 1
300 1 17 32 1
300 1 17 34 1
300 1 17 45 1
300 1 17 47 1
300 1 17 49 2
300 1 18 22 1
300 1 18 23 1
300 1 18 25 1
300 1 18 26 1
300 1 18 46 1
300 1 18 47 1
300 1 18 49 1
300 1 18 50 1
300 1 19 27 1
300 1 19 28 1
300 1 19 45 1
300 1 19 46 1
300 1 22 28 1
300 1 22 46 1
300 1 22 58 1
300 1 22 65 1
300 1 22 67 1
300 1 22 69 1
300 1 23 48 1
300 1 23 56 1
300 1 23 62 1
300 1 23 68 1
300 1 23 69 2
300 1 23 70 1
300 1 24 25 1
300 1 24 55 1
300 1 24 68 1
300 1 25 48 1
300 1 25 56 1
300 1 25 62 1
300 1 25 69 2
300 1 26 47 1
300 1 26 56 1
300 1 26 61 1
300 1 27 57 1
300 1 27 70 1
300 1 28 53 1
300 1 28 57 1
300 1 28 58 1
300 1 29 36 1
300 1 29 60 1
300 1 29 62 1
300 1 29 64 1
300 1 29 65 2
300 1 29 70 1
300 1 30 37 1
300 1 30 59 1
300 1 30 64 1
300 1 31 33 1
300 1 31 39 1
300 1 31 55 1
300 1 31 59 1
300 1 31 63 2
300 1 31 65 1
300 1 31 69 1
300 1 32 63 2
300 1 32 64 1
300 1 32 68 1
300 1 33 61 1
300 1 33 62 1
300 1 35 38 1
300 1 35 59 1
300 1 35 64 1
300 1 35 65 1
300 1 36 37 1
300 1 36 53 1
300 1 36 59 1
300 1 37 60 1
300 1 37 62 1
300 1 37 65 2
300 1 38 60 1
300 1 38 61 1
300 1 39 61 1
300 1 39 62 1
300 1 45 66 1
300 1 45 70 1
300 1 46 53 1
300 1 46 66 1
300 1 46 67 1
300 1 47 55 1
300 1 47 68 1
300 1 47 69 1
300 1 48 53 1
300 1 48 55 1
300 2 2 2 4
300 2 2 3 1
300 2 2 6 3
300 2 2 8 3
300 2 2 10 1
300 2 3 3 2
300 2 3 5 2
300 2 3 6 1
300 2 3 7 1
300 2 3 8 3
300 2 3 9 3
300 2 3 10 3
300 2 4 6 1
300 2 4 7 1
300 2 4 8 1
300 2 4 9 1
300 2 5 6 6
300 2 5 7 2
300 2 5 8 1
300 2 5 10 1
300 2 6 6 8
300 2 6 7 4
300 2 6 8 4
300 2 6 9 3
300 2 6 10 2
300 2 7 8 1
300 2 7 9 1
300 2 7 10 2
300 2 8 8 8
300 2 8 9 2
300 2 8 10 1
300 2 9 9 4
300 2 9 10 2
300 3 1 1 1.0
300 3 301 301 1.0
301 1 2 65 2
301 1 2 69 2
301 1 4 27 2
301 1 4 28 2
301 1 4 50 2
301 1 4 51 2
301 1 6 24 2
301 1 6 65 2
301 1 8 44 2
301 1 8 45 2
301 1 8 46 2
301 1 8 51 2
301 1 9 34 2
301 1 9 36 2
301 1 9 40 2
301 1 9 44 2
301 1 9 48 2
301 1 9 50 2
301 1 10 44 2
301 1 10 50 2
301 1 10 56 2
301 1 10 60 2
301 1 11 44 2
301 1 11 50 2
301 1 11 51 4
301 1 13 40 2
301 1 13 48 2
301 1 13 58 2
301 1 13 65 2
301 1 14 29 2
301 1 14 31 2
301 1 14 45 2
301 1 14 47 2
301 1 16 30 2
301 1 16 69 2
301 1 17 34 2
301 1 17 36 2
301 1 17 67 2
301 1 17 69 2
301 1 18 23 2
301 1 18 27 2
301 1 18 31 2
301 1 18 35 2
301 1 19 23 2
301 1 19 29 2
301 1 21 44 2
301 1 21 50 2
301 1 21 65 2
301 1 21 69 2
301 1 23 57 2
301 1 23 58 2
301 1 24 31 2
301 1 24 32 2
301 1 24 42 2
301 1 24 58 2
301 1 24 61 2
301 1 27 35 2
301 1 27 36 2
301 1 27 44 2
301 1 27 51 2
301 1 28 43 2
301 1 29 66 2
301 1 29 67 2
301 1 30 31 2
301 1 30 32 2
301 1 30 42 2
301 1 30 61 2
301 1 30 67 2
301 1 32 56 2
301 1 32 60 2
301 1 36 43 2
301 1 45 47 2
301 1 45 48 2
301 1 45 50 2
301 1 45 51 2
301 1 46 49 2
301 1 48 49 2
301 2 2 2 4
301 2 2 5 4
301 2 2 6 2
301 2 2 8 4
301 2 2 9 2
301 2 2 10 2
301 2 3 5 2
301 2 3 6 4
301 2 3 8 2
301 2 3 9 2
301 2 3 10 2
301 2 4 6 4
301 2 4 8 2
301 2 5 5 4
301 2 5 6 2
301 2 5 7 2
301 2 5 8 2
301 2 5 9 2
301 2 6 6 2
301 2 6 8 4
301 2 6 9 2
301 2 6 10 4
301 2 7 9 2
301 2 8 8 10
301 2 8 10 4
301 2 9 9 2
301 2 10 10 6
301 3 1 1 1.0
301 3 302 302 1.0
302 1 2 63 2
302 1 2 65 1
302 1 2 69 1
302 1 4 43 1
302 1 4 51 1
302 1 4 60 1
302 1 4 61 1
302 1 4 64 1
302 1 4 65 1
302 1 6 42 1
302 1 6 50 1
302 1 6 56 1
302 1 6 64 1
302 1 8 49 1
302 1 8 51 1
302 1 8 56 1
302 1 8 61 1
302 1 8 68 1
302 1 8 69 1
302 1 10 28 1
302 1 10 36 1
302 1 10 46 1
302 1 10 48 1
302 1 10 55 1
302 1 10 59 1
302 1 10 65 1
302 1 10 69 1
302 1 11 51 2
302 1 11 58 1
302 1 11 64 1
302 1 11 67 1
302 1 11 68 1
302 1 13 26 1
302 1 13 34 1
302 1 13 50 2
302 1 13 57 1
302 1 13 63 1
302 1 13 64 1
302 1 13 69 1
302 1 14 24 1
302 1 14 26 1
302 1 14 31 1
302 1 14 33 1
302 1 14 47 1
302 1 14 48 1
302 1 14 49 1
302 1 14 50 1
302 1 16 42 1
302 1 16 44 1
302 1 16 60 1
302 1 16 68 1
302 1 17 38 1
302 1 17 40 1
302 1 17 44 2
302 1 17 63 1
302 1 17 65 1
302 1 17 66 1
302 1 17 68 1
302 1 18 30 1
302 1 18 31 1
302 1 18 35 1
302 1 18 36 1
302 1 18 38 1
302 1 18 39 1
302 1 18 43 1
302 1 18 44 1
302 1 19 33 1
302 1 19 34 1
302 1 19 39 1
302 1 19 40 1
302 1 21 34 1
302 1 21 36 1
302 1 21 40 1
302 1 21 44 1
302 1 21 48 1
302 1 21 50 1
302 1 21 63 2
302 1 23 30 1
302 1 23 31 1
302 1 23 35 1
302 1 23 36 1
302 1 23 51 1
302 1 23 64 1
302 1 24 29 1
302 1 24 30 2
302 1 24 32 1
302 1 24 38 1
302 1 24 42 1
302 1 24 59 1
302 1 24 60 1
302 1 24 65 1
302 1 26 27 1
302 1 26 28 1
302 1 26 30 1
302 1 26 32 1
302 1 27 32 2
302 1 27 35 1
302 1 27 36 1
302 1 27 40 1
302 1 27 44 1
302 1 27 48 1
302 1 27 50 1
302 1 27 51 1
302 1 28 39 1
302 1 28 43 1
302 1 29 31 1
302 1 29 47 1
302 1 29 48 1
302 1 29 51 1
302 1 29 68 1
302 1 30 32 1
302 1 30 42 1
302 1 30 55 1
302 1 30 56 1
302 1 30 69 1
302 1 31 44 1
302 1 31 50 1
302 1 31 58 1
302 1 31 67 1
302 1 32 38 1
302 1 32 45 2
302 1 33 44 1
302 1 33 46 1
302 1 33 48 1
302 1 33 51 1
302 1 34 45 1
302 1 35 50 1
302 1 36 39 1
302 1 36 43 1
302 1 36 45 1
302 1 38 45 1
302 1 38 46 1
302 1 39 50 1
302 1 39 51 1
302 1 44 45 1
302 1 44 47 1
302 1 45 47 1
302 1 45 48 1
302 1 45 50 1
302 1 45 51 1
302 1 46 49 1
302 1 48 49 1
302 1 55 57 1
302 1 55 58 1
302 1 55 64 1
302 1 55 65 1
302 1 56 58 1
302 1 58 61 1
302 1 59 66 1
302 1 59 67 1
302 1 59 68 1
302 1 59 69 1
302 1 60 67 1
302 1 61 67 1
302 2 2 2 2
302 2 2 5 2
302 2 2 6 4
302 2 2 7 2
302 2 2 8 3
302 2 2 10 1
302 2 3 5 1
302 2 3 6 4
302 2 3 7 1
302 2 3 8 4
302 2 3 9 2
302 2 3 10 1
302 2 4 6 1
302 2 4 8 2
302 2 4 9 1
302 2 4 10 1
302 2 5 6 3
302 2 5 7 1
302 2 5 8 3
302 2 5 9 2
302 2 5 10 2
302 2 6 6 4
302 2 6 8 4
302 2 6 9 2
302 2 6 10 4
302 2 7 8 1
302 2 7 9 3
302 2 8 8 8
302 2 8 9 3
302 2 8 10 4
302 2 10 10 2
302 3 1 1 1.0
302 3 303 303 1.0
303 1 1 44 1
303 1 1 50 1
303 1 1 65 2
303 1 1 69 2
303 1 4 28 2
303 1 4 52 2
303 1 5 35 2
303 1 5 36 2
303 1 5 44 1
303 1 5 51 1
303 1 5 58 1
303 1 5 65 2
303 1 6 24 1
303 1 6 27 1
303 1 6 28 2
303 1 6 36 2
303 1 8 46 2
303 1 8 52 2
303 1 9 36 2
303 1 9 44 2
303 1 9 48 2
303 1 9 50 2
303 1 9 52 4
303 1 10 24 2
303 1 10 30 2
303 1 10 44 2
303 1 10 50 2
303 1 10 51 2
303 1 10 52 2
303 1 11 52 4
303 1 13 28 2
303 1 13 36 2
303 1 13 44 2
303 1 13 48 2
303 1 13 51 2
303 1 13 52 2
303 1 14 31 2
303 1 14 47 2
303 1 15 47 2
303 1 15 48 2
303 1 15 50 1
303 1 15 51 1
303 1 15 67 1
303 1 15 69 2
303 1 16 30 1
303 1 16 45 1
303 1 16 46 2
303 1 16 48 2
303 1 17 36 2
303 1 17 46 2
303 1 17 48 2
303 1 17 50 2
303 1 17 51 2
303 1 17 52 2
303 1 18 31 2
303 1 18 35 2
303 1 19 31 2
303 1 20 23 2
303 1 20 27 1
303 1 20 29 2
303 1 20 31 2
303 1 20 35 2
303 1 20 45 1
303 1 20 47 2
303 1 23 58 2
303 1 24 31 2
303 1 24 32 2
303 1 24 58 1
303 1 27 28 2
303 1 27 35 2
303 1 27 36 2
303 1 29 67 2
303 1 30 31 2
303 1 30 32 2
303 1 30 67 1
303 1 45 46 2
303 1 45 47 2
303 1 45 48 2
303 2 1 2 1
303 2 1 5 3
303 2 1 6 2
303 2 1 8 1
303 2 1 9 1
303 2 2 5 2
303 2 2 6 2
303 2 2 8 1
303 2 2 9 7
303 2 2 10 1
303 2 3 6 6
303 2 3 8 3
303 2 3 9 3
303 2 3 10 3
303 2 4 5 1
303 2 4 6 3
303 2 4 8 2
303 2 4 10 1
303 2 5 5 4
303 2 5 6 1
303 2 5 8 1
303 2 5 9 2
303 2 6 6 4
303 2 6 8 6
303 2 6 10 6
303 2 8 10 2
303 2 9 10 2
303 2 10 10 6
303 3 1 1 1.0
303 3 304 304 1.0
304 1 2 56 2
304 1 2 60 2
304 1 2 65 2
304 1 2 69 2
304 1 4 42 2
304 1 4 51 2
304 1 4 61 2
304 1 6 43 2
304 1 6 50 2
304 1 8 42 2
304 1 8 51 2
304 1 8 61 2
304 1 10 25 2
304 1 10 36 2
304 1 10 37 2
304 1 10 48 2
304 1 11 42 2
304 1 11 51 2
304 1 11 61 2
304 1 13 27 2
304 1 13 34 2
304 1 13 43 2
304 1 13 50 2
304 1 14 21 2
304 1 14 27 2
304 1 14 32 2
304 1 14 34 2
304 1 14 37 2
304 1 14 43 2
304 1 14 48 2
304 1 14 50 2
304 1 16 44 2
304 1 16 49 2
304 1 17 40 2
304 1 17 44 2
304 1 17 45 2
304 1 17 49 2
304 1 18 21 2
304 1 18 25 2
304 1 18 32 2
304 1 18 36 2
304 1 18 40 2
304 1 18 44 2
304 1 18 45 2
304 1 18 49 2
304 1 19 27 2
304 1 19 34 2
304 1 19 40 2
304 1 19 45 2
304 1 21 24 2
304 1 21 30 2
304 1 21 36 2
304 1 21 48 2
304 1 21 56 2
304 1 21 60 2
304 1 22 24 2
304 1 22 30 2
304 1 22 56 2
304 1 22 60 2
304 1 23 31 2
304 1 23 32 2
304 1 23 70 2
304 1 24 53 2
304 1 25 32 2
304 1 25 48 2
304 1 29 31 2
304 1 29 32 2
304 1 29 70 2
304 1 30 53 2
304 1 31 65 2
304 1 31 69 2
304 1 32 37 2
304 1 32 65 2
304 1 32 69 2
304 1 36 37 2
304 1 57 57 2
304 1 57 58 1
304 1 58 58 2
304 1 66 66 2
304 1 66 67 1
304 1 67 67 2
304 2 2 2 4
304 2 2 5 2
304 2 2 6 4
304 2 2 8 6
304 2 2 10 2
304 2 3 5 2
304 2 3 7 1
304 2 3 8 6
304 2 3 9 1
304 2 3 10 2
304 2 4 5 1
304 2 4 7 2
304 2 4 9 2
304 2 4 10 1
304 2 5 6 4
304 2 5 7 2
304 2 5 9 1
304 2 5 10 6
304 2 6 6 8
304 2 6 7 2
304 2 6 9 2
304 2 6 10 4
304 2 7 9 4
304 2 7 10 1
304 2 8 8 8
304 2 9 10 2
304 3 1 1 1.0
304 3 305 305 1.0
305 1 6 45 2
305 1 9 56 4
305 1 9 60 4
305 1 9 62 4
305 1 10 51 4
305 1 12 34 4
305 1 12 40 4
305 1 12 44 4
305 1 12 50 4
305 1 13 45 4
305 1 14 40 4
305 1 14 54 2
305 1 14 58 2
305 1 16 27 2
305 1 17 27 4
305 1 18 34 4
305 1 18 54 2
305 1 18 67 2
305 1 19 32 2
305 1 19 58 1
305 1 19 67 1
305 1 22 44 4
305 1 22 50 4
305 1 22 51 4
305 1 24 41 4
305 1 24 57 4
305 1 24 58 2
305 1 25 42 4
305 1 25 61 4
305 1 25 62 4
305 1 27 43 4
305 1 30 41 4
305 1 30 66 4
305 1 30 67 2
305 1 31 70 4
305 1 32 41 4
305 1 32 70 2
305 1 36 54 4
305 1 37 42 4
305 1 37 61 4
305 1 37 62 4
305 1 41 56 4
305 1 41 60 4
305 1 41 62 4
305 1 43 43 4
305 1 44 53 2
305 1 45 49 4
305 1 48 54 4
305 1 49 49 4
305 1 50 53 2
305 1 51 53 2
305 2 2 3 2
305 2 2 4 1
305 2 2 5 1
305 2 2 6 4
305 2 2 10 2
305 2 3 5 1
305 2 3 8 4
305 2 3 9 1
305 2 3 10 3
305 2 4 5 2
305 2 4 8 2
305 2 4 10 2
305 2 5 6 2
305 2 5 8 4
305 2 6 7 10
305 2 6 8 4
305 2 6 9 2
305 2 7 8 8
305 2 7 10 6
305 2 8 9 2
305 2 9 9 2
305 2 9 10 4
305 2 10 10 4
305 3 1 1 1.0
305 3 306 306 1.0
306 1 3 60 4
306 1 3 61 4
306 1 6 49 2
306 1 7 56 4
306 1 7 61 4
306 1 10 51 4
306 1 13 49 4
306 1 14 34 4
306 1 14 50 4
306 1 14 53 2
306 1 14 57 2
306 1 16 43 2
306 1 17 43 4
306 1 18 40 4
306 1 18 44 4
306 1 18 53 2
306 1 18 66 2
306 1 19 42 4
306 1 19 57 1
306 1 19 66 1
306 1 20 32 2
306 1 20 34 4
306 1 20 40 4
306 1 20 42 2
306 1 22 34 4
306 1 22 36 4
306 1 22 40 4
306 1 22 48 4
306 1 24 37 4
306 1 25 30 4
306 1 25 32 4
306 1 25 42 4
306 1 25 60 4
306 1 27 43 4
306 1 31 70 4
306 1 32 37 4
306 1 32 71 2
306 1 34 53 2
306 1 37 42 4
306 1 37 56 4
306 1 40 53 2
306 1 43 43 4
306 1 45 49 4
306 1 49 49 4
306 1 56 57 4
306 1 56 58 2
306 1 60 66 4
306 1 60 67 2
306 1 61 70 4
306 1 61 71 2
306 2 1 8 2
306 2 1 10 2
306 2 2 3 1
306 2 2 6 4
306 2 2 7 1
306 2 2 8 4
306 2 3 5 2
306 2 3 7 3
306 2 3 8 4
306 2 3 9 1
306 2 4 8 2
306 2 4 9 3
306 2 4 10 2
306 2 5 6 2
306 2 5 8 2
306 2 5 10 4
306 2 6 7 4
306 2 6 8 4
306 2 6 9 4
306 2 6 10 4
306 2 7 8 4
306 2 7 10 8
306 2 8 9 2
306 2 9 10 1
306 3 1 1 1.0
306 3 307 307 1.0
307 1 3 42 2
307 1 3 56 2
307 1 3 62 4
307 1 5 35 1
307 1 5 43 2
307 1 6 35 2
307 1 6 46 1
307 1 6 47 1
307 1 7 42 2
307 1 7 60 2
307 1 7 62 4
307 1 10 25 2
307 1 10 37 2
307 1 10 51 2
307 1 10 52 2
307 1 12 34 2
307 1 12 36 2
307 1 12 40 2
307 1 12 44 2
307 1 12 48 2
307 1 12 50 2
307 1 12 52 4
307 1 13 27 2
307 1 13 43 2
307 1 13 46 2
307 1 13 47 2
307 1 14 22 2
307 1 14 28 2
307 1 14 40 2
307 1 14 48 2
307 1 15 47 1
307 1 15 49 2
307 1 16 28 1
307 1 16 35 1
307 1 16 47 2
307 1 17 28 2
307 1 17 35 2
307 1 17 45 2
307 1 17 49 2
307 1 18 22 2
307 1 18 34 2
307 1 18 36 2
307 1 18 46 2
307 1 19 28 1
307 1 19 32 2
307 1 19 46 1
307 1 22 28 2
307 1 22 35 2
307 1 22 36 2
307 1 22 46 2
307 1 22 47 2
307 1 22 48 2
307 1 24 25 2
307 1 25 31 2
307 1 25 32 2
307 1 25 56 2
307 1 25 61 2
307 1 25 62 4
307 1 28 53 1
307 1 28 57 2
307 1 28 58 1
307 1 30 37 2
307 1 31 37 2
307 1 31 70 2
307 1 31 71 2
307 1 32 37 2
307 1 32 70 2
307 1 35 53 1
307 1 35 70 2
307 1 35 71 1
307 1 36 53 2
307 1 37 60 2
307 1 37 61 2
307 1 37 62 4
307 1 46 53 1
307 1 46 66 2
307 1 46 67 1
307 1 47 53 1
307 1 47 70 2
307 1 47 71 1
307 1 48 53 2
307 2 1 6 3
307 2 1 8 1
307 2 2 3 1
307 2 2 6 5
307 2 2 8 2
307 2 2 10 2
307 2 3 3 2
307 2 3 5 3
307 2 3 6 2
307 2 3 7 2
307 2 3 8 2
307 2 3 9 4
307 2 3 10 2
307 2 4 6 2
307 2 4 8 1
307 2 4 9 1
307 2 5 6 4
307 2 5 8 1
307 2 5 10 2
307 2 6 6 4
307 2 6 7 8
307 2 6 8 2
307 2 6 9 5
307 2 6 10 1
307 2 7 8 2
307 2 7 10 4
307 2 8 9 1
307 2 9 9 6
307 2 9 10 1
307 3 1 1 1.0
307 3 308 308 1.0
308 1 1 23 4
308 1 1 24 4
308 1 1 26 2
308 1 1 29 4
308 1 1 30 4
308 1 1 38 2
308 1 1 55 2
308 1 1 59 2
308 1 2 24 4
308 1 2 30 4
308 1 3 27 4
308 1 4 21 4
308 1 4 27 4
308 1 5 23 4
308 1 5 39 2
308 1 7 45 4
308 1 8 21 4
308 1 8 45 4
308 1 11 27 4
308 1 11 45 4
308 1 15 29 4
308 1 15 33 2
308 1 20 63 2
308 1 20 65 4
308 1 20 69 4
308 1 20 71 2
308 1 21 24 4
308 1 21 30 4
308 1 44 50 4
308 1 44 51 4
308 1 44 52 4
308 1 50 51 4
308 1 50 52 4
308 1 51 51 4
308 1 52 52 4
308 1 58 64 2
308 1 58 65 4
308 1 67 68 2
308 1 67 69 4
308 2 1 5 2
308 2 1 6 6
308 2 1 8 4
308 2 1 9 2
308 2 1 10 2
308 2 2 5 4
308 2 2 6 4
308 2 2 8 12
308 2 2 10 4
308 2 3 5 6
308 2 3 7 2
308 2 4 5 2
308 2 4 6 2
308 2 5 6 4
308 2 5 8 2
308 2 5 10 4
308 2 7 10 2
308 2 8 8 4
308 2 8 9 2
308 2 9 9 4
308 3 1 1 1.0
308 3 309 309 1.0
309 1 1 24 1
309 1 1 26 1
309 1 1 30 1
309 1 1 38 1
309 1 1 56 1
309 1 1 60 1
309 1 2 23 1
309 1 2 24 1
309 1 2 28 1
309 1 2 29 1
309 1 2 30 1
309 1 2 35 1
309 1 2 46 1
309 1 2 47 1
309 1 3 23 1
309 1 3 24 1
309 1 3 26 1
309 1 3 27 2
309 1 3 31 1
309 1 3 32 1
309 1 3 35 1
309 1 3 42 1
309 1 3 43 1
309 1 3 55 1
309 1 3 61 1
309 1 4 21 1
309 1 4 22 1
309 1 4 25 1
309 1 4 27 1
309 1 4 28 1
309 1 4 35 1
309 1 5 23 1
309 1 5 31 1
309 1 5 39 1
309 1 6 21 1
309 1 6 23 1
309 1 7 29 1
309 1 7 30 1
309 1 7 31 1
309 1 7 32 1
309 1 7 38 1
309 1 7 42 1
309 1 7 45 2
309 1 7 47 1
309 1 7 49 1
309 1 7 59 1
309 1 7 61 1
309 1 8 21 1
309 1 8 22 1
309 1 8 37 1
309 1 8 45 1
309 1 8 46 1
309 1 8 47 1
309 1 10 25 1
309 1 10 27 1
309 1 10 37 1
309 1 10 45 1
309 1 11 27 1
309 1 11 28 1
309 1 11 43 1
309 1 11 45 1
309 1 11 46 1
309 1 11 49 1
309 1 13 21 1
309 1 13 23 1
309 1 13 39 1
309 1 13 45 1
309 1 14 63 1
309 1 14 65 1
309 1 14 69 1
309 1 14 71 1
309 1 15 29 1
309 1 15 31 1
309 1 15 33 1
309 1 16 21 1
309 1 16 29 1
309 1 17 21 1
309 1 17 27 1
309 1 17 29 1
309 1 17 33 1
309 1 18 63 1
309 1 18 65 1
309 1 18 69 1
309 1 18 71 1
309 1 19 65 1
309 1 19 69 1
309 1 21 23 1
309 1 21 28 1
309 1 21 29 1
309 1 21 35 1
309 1 21 46 1
309 1 21 47 1
309 1 21 55 1
309 1 21 56 1
309 1 21 59 1
309 1 21 60 1
309 1 22 24 1
309 1 22 30 1
309 1 24 25 1
309 1 24 53 1
309 1 25 32 1
309 1 28 50 1
309 1 28 51 1
309 1 28 64 1
309 1 28 65 1
309 1 30 37 1
309 1 30 53 1
309 1 32 37 1
309 1 34 44 1
309 1 34 52 1
309 1 35 50 1
309 1 35 51 1
309 1 35 70 1
309 1 35 71 1
309 1 36 44 1
309 1 36 52 1
309 1 36 58 1
309 1 36 71 1
309 1 40 50 1
309 1 40 52 1
309 1 44 46 1
309 1 44 47 1
309 1 44 51 1
309 1 44 52 1
309 1 46 51 1
309 1 46 68 1
309 1 46 69 1
309 1 47 51 1
309 1 47 70 1
309 1 47 71 1
309 1 48 50 1
309 1 48 52 1
309 1 48 67 1
309 1 48 71 1
309 1 50 51 1
309 1 50 52 1
309 1 57 65 1
309 1 58 64 1
309 1 58 65 1
309 1 66 69 1
309 1 67 68 1
309 1 67 69 1
309 2 1 6 3
309 2 1 8 3
309 2 1 10 2
309 2 2 3 1
309 2 2 5 3
309 2 2 6 7
309 2 2 7 1
309 2 2 8 4
309 2 2 9 3
309 2 2 10 1
309 2 3 5 4
309 2 3 6 3
309 2 3 7 2
309 2 3 8 3
309 2 4 5 2
309 2 4 6 1
309 2 5 5 2
309 2 5 6 3
309 2 5 8 2
309 2 5 9 2
309 2 5 10 2
309 2 6 6 2
309 2 6 7 3
309 2 6 8 2
309 2 6 9 1
309 2 6 10 1
309 2 7 8 1
309 2 7 10 1
309 2 8 8 2
309 2 8 9 3
309 2 9 9 2
309 2 9 10 2
309 3 1 1 1.0
309 3 310 310 1.0
310 1 1 23 1
310 1 1 29 1
310 1 1 55 2
310 1 1 59 2
310 1 2 24 2
310 1 2 30 2
310 1 2 34 2
310 1 2 40 2
310 1 3 29 2
310 1 3 30 2
310 1 3 38 2
310 1 3 59 2
310 1 4 27 2
310 1 4 37 2
310 1 4 53 1
310 1 4 57 1
310 1 5 23 1
310 1 5 39 2
310 1 7 23 2
310 1 7 24 2
310 1 7 26 2
310 1 7 55 2
310 1 8 25 2
310 1 8 45 2
310 1 8 53 1
310 1 8 66 1
310 1 11 27 2
310 1 11 45 2
310 1 11 57 1
310 1 11 66 1
310 1 12 21 4
310 1 12 27 2
310 1 12 45 2
310 1 15 29 1
310 1 15 33 2
310 1 20 62 2
310 1 20 63 4
310 1 20 65 3
310 1 20 69 3
310 1 21 24 2
310 1 21 26 2
310 1 21 30 2
310 1 21 34 2
310 1 21 38 2
310 1 21 40 2
310 1 22 24 2
310 1 22 30 2
310 1 23 27 2
310 1 24 37 2
310 1 25 30 2
310 1 27 39 2
310 1 29 45 2
310 1 33 45 2
310 1 42 51 2
310 1 42 52 2
310 1 43 50 2
310 1 43 51 2
310 1 44 49 2
310 1 44 50 4
310 1 44 51 2
310 1 44 52 2
310 1 49 51 2
310 1 50 51 2
310 1 50 52 2
310 1 56 64 2
310 1 56 65 2
310 1 58 62 2
310 1 58 64 2
310 1 58 65 1
310 1 60 68 2
310 1 60 69 2
310 1 61 70 2
310 1 61 71 2
310 1 62 67 2
310 1 62 71 2
310 1 67 68 2
310 1 67 69 1
310 2 1 5 1
310 2 1 6 2
310 2 1 8 2
310 2 1 9 3
310 2 2 5 1
310 2 2 6 2
310 2 2 7 3
310 2 2 8 8
310 2 2 9 1
310 2 2 10 3
310 2 3 5 3
310 2 3 7 2
310 2 3 8 3
310 2 3 9 2
310 2 4 5 1
310 2 4 6 3
310 2 5 6 5
310 2 5 8 4
310 2 5 10 3
310 2 6 6 4
310 2 6 8 2
310 2 6 10 2
310 2 7 8 3
310 2 7 10 4
310 2 8 8 4
310 2 8 9 2
310 2 9 9 2
310 3 1 1 1.0
310 3 311 311 1.0
311 1 2 23 1
311 1 2 24 2
311 1 2 29 1
311 1 2 30 2
311 1 2 44 2
311 1 2 50 2
311 1 2 51 2
311 1 4 27 2
311 1 4 41 2
311 1 4 54 1
311 1 4 58 1
311 1 6 23 1
311 1 8 41 2
311 1 8 45 2
311 1 8 54 1
311 1 8 67 1
311 1 9 23 2
311 1 9 24 2
311 1 9 26 2
311 1 9 29 2
311 1 9 30 2
311 1 9 31 2
311 1 9 32 2
311 1 9 38 2
311 1 9 42 2
311 1 9 55 2
311 1 9 59 2
311 1 9 61 2
311 1 10 41 2
311 1 11 43 2
311 1 11 49 2
311 1 11 58 1
311 1 11 67 1
311 1 13 39 2
311 1 14 21 2
311 1 14 45 2
311 1 14 63 2
311 1 14 65 2
311 1 16 29 1
311 1 17 33 2
311 1 18 21 2
311 1 18 27 2
311 1 18 63 2
311 1 18 69 2
311 1 19 21 2
311 1 19 65 1
311 1 19 69 1
311 1 21 26 2
311 1 21 38 2
311 1 21 44 2
311 1 21 50 2
311 1 21 51 2
311 1 21 55 2
311 1 21 56 2
311 1 21 59 2
311 1 21 60 2
311 1 23 27 2
311 1 24 41 2
311 1 24 54 2
311 1 24 64 2
311 1 24 65 2
311 1 27 39 2
311 1 27 50 2
311 1 27 51 2
311 1 29 45 2
311 1 30 41 2
311 1 30 54 2
311 1 30 68 2
311 1 30 69 2
311 1 32 41 2
311 1 32 58 2
311 1 32 67 2
311 1 33 45 2
311 1 34 44 2
311 1 36 44 2
311 1 40 50 2
311 1 44 45 2
311 1 44 51 2
311 1 45 51 2
311 1 48 50 2
311 1 50 51 2
311 1 57 65 1
311 1 58 64 2
311 1 66 69 1
311 1 67 68 2
311 2 2 2 4
311 2 2 5 2
311 2 2 6 4
311 2 2 7 1
311 2 2 8 6
311 2 2 9 2
311 2 2 10 3
311 2 3 5 3
311 2 3 6 1
311 2 3 7 2
311 2 3 10 2
311 2 4 5 1
311 2 4 6 2
311 2 4 8 3
311 2 5 6 4
311 2 5 8 7
311 2 5 9 3
311 2 5 10 2
311 2 6 7 3
311 2 6 10 2
311 2 7 8 4
311 2 7 10 2
311 2 8 8 4
311 2 8 9 2
311 2 8 10 2
311 2 9 10 1
311 2 10 10 4
311 3 1 1 1.0
311 3 312 312 1.0
312 1 2 26 2
312 1 2 38 2
312 1 2 42 4
312 1 2 55 2
312 1 2 56 4
312 1 2 59 2
312 1 2 60 4
312 1 2 61 4
312 1 4 21 4
312 1 4 43 4
312 1 6 39 2
312 1 8 21 4
312 1 8 49 4
312 1 9 21 4
312 1 9 27 4
312 1 9 45 4
312 1 10 21 4
312 1 11 27 4
312 1 11 45 4
312 1 13 23 4
312 1 14 69 4
312 1 16 33 2
312 1 17 29 4
312 1 18 65 4
312 1 19 63 2
312 1 21 23 4
312 1 21 24 8
312 1 21 29 4
312 1 21 30 8
312 1 21 31 4
312 1 21 32 4
312 1 34 51 4
312 1 36 50 4
312 1 40 51 4
312 1 44 48 4
312 1 44 50 4
312 1 57 64 2
312 1 58 65 4
312 1 66 68 2
312 1 67 69 4
312 2 2 5 4
312 2 2 6 6
312 2 2 8 12
312 2 2 9 2
312 2 2 10 4
312 2 3 5 4
312 2 3 6 2
312 2 3 7 2
312 2 4 5 2
312 2 4 7 2
312 2 5 5 4
312 2 5 6 8
312 2 5 10 6
312 2 7 8 6
312 2 7 9 2
312 2 8 8 4
312 2 8 10 2
312 2 9 9 4
312 3 1 1 1.0
312 3 313 313 1.0
313 1 1 26 1
313 1 1 38 1
313 1 1 56 2
313 1 1 60 2
313 1 3 35 2
313 1 3 43 2
313 1 4 22 2
313 1 4 36 2
313 1 5 26 1
313 1 5 31 2
313 1 5 39 1
313 1 5 42 2
313 1 5 55 1
313 1 5 61 2
313 1 6 25 2
313 1 6 63 1
313 1 6 64 1
313 1 7 47 2
313 1 7 49 2
313 1 8 22 2
313 1 8 48 2
313 1 10 27 2
313 1 10 45 2
313 1 10 70 2
313 1 10 71 2
313 1 11 28 2
313 1 11 46 2
313 1 13 25 2
313 1 13 49 2
313 1 13 69 2
313 1 13 70 2
313 1 14 23 2
313 1 14 25 2
313 1 15 31 2
313 1 15 33 1
313 1 15 38 1
313 1 15 42 2
313 1 15 59 1
313 1 15 61 2
313 1 16 37 2
313 1 16 63 1
313 1 16 68 1
313 1 17 37 2
313 1 17 43 2
313 1 17 65 2
313 1 17 70 2
313 1 18 29 2
313 1 18 37 2
313 1 19 33 1
313 1 19 39 1
313 1 22 23 2
313 1 22 24 2
313 1 22 29 2
313 1 22 30 2
313 1 25 28 2
313 1 25 35 2
313 1 25 36 2
313 1 28 34 2
313 1 28 36 2
313 1 31 51 2
313 1 31 52 2
313 1 32 52 4
313 1 34 52 2
313 1 35 50 2
313 1 35 52 2
313 1 36 52 2
313 1 37 46 2
313 1 37 47 2
313 1 37 48 2
313 1 40 46 2
313 1 40 52 2
313 1 44 47 2
313 1 46 48 2
313 1 47 52 2
313 1 48 52 2
313 1 53 55 1
313 1 53 56 2
313 1 53 59 1
313 1 53 60 2
313 1 57 65 2
313 1 58 64 1
313 1 66 69 2
313 1 67 68 1
313 2 1 6 3
313 2 1 8 3
313 2 1 10 2
313 2 2 5 2
313 2 2 6 5
313 2 2 7 3
313 2 2 9 2
313 2 3 5 3
313 2 3 6 3
313 2 3 7 4
313 2 3 8 4
313 2 3 9 1
313 2 3 10 1
313 2 4 5 2
313 2 4 6 1
313 2 4 8 1
313 2 5 6 2
313 2 5 8 1
313 2 5 9 2
313 2 6 6 8
313 2 6 7 4
313 2 6 8 2
313 2 6 9 2
313 2 6 10 2
313 2 7 10 1
313 2 8 9 3
313 2 8 10 2
313 2 9 9 2
313 2 9 10 4
313 3 1 1 1.0
313 3 314 314 1.0
314 1 2 55 1
314 1 2 56 1
314 1 2 59 1
314 1 2 60 1
314 1 2 63 2
314 1 2 64 1
314 1 2 68 1
314 1 4 37 1
314 1 4 38 1
314 1 4 42 1
314 1 4 43 1
314 1 4 53 1
314 1 4 59 1
314 1 4 61 1
314 1 4 64 1
314 1 6 37 1
314 1 6 39 1
314 1 8 25 1
314 1 8 26 1
314 1 8 42 1
314 1 8 49 1
314 1 8 53 1
314 1 8 55 1
314 1 8 61 1
314 1 8 68 1
314 1 10 25 1
314 1 10 27 1
314 1 10 37 1
314 1 10 45 1
314 1 11 26 1
314 1 11 27 1
314 1 11 38 1
314 1 11 45 1
314 1 11 55 1
314 1 11 57 1
314 1 11 59 1
314 1 11 66 1
314 1 12 21 2
314 1 12 25 1
314 1 12 27 1
314 1 12 37 1
314 1 12 43 1
314 1 12 45 1
314 1 12 49 1
314 1 13 21 1
314 1 13 23 1
314 1 13 39 1
314 1 13 45 1
314 1 14 62 1
314 1 14 63 1
314 1 14 69 2
314 1 16 25 1
314 1 16 33 1
314 1 17 21 1
314 1 17 27 1
314 1 17 29 1
314 1 17 33 1
314 1 18 62 1
314 1 18 63 1
314 1 18 65 2
314 1 19 63 2
314 1 21 23 1
314 1 21 24 1
314 1 21 26 1
314 1 21 29 1
314 1 21 30 1
314 1 21 34 1
314 1 21 35 1
314 1 21 38 1
314 1 21 40 1
314 1 21 47 1
314 1 21 55 1
314 1 21 59 1
314 1 22 24 2
314 1 22 26 1
314 1 22 30 2
314 1 22 38 1
314 1 22 56 1
314 1 22 60 1
314 1 23 29 2
314 1 23 30 1
314 1 23 31 1
314 1 23 32 1
314 1 23 35 1
314 1 24 29 1
314 1 24 37 1
314 1 24 53 1
314 1 25 30 1
314 1 25 32 1
314 1 25 40 1
314 1 25 46 1
314 1 26 51 1
314 1 26 64 1
314 1 27 31 1
314 1 27 39 1
314 1 28 37 1
314 1 28 39 1
314 1 28 50 1
314 1 28 62 1
314 1 29 31 1
314 1 29 32 1
314 1 29 47 1
314 1 30 53 1
314 1 31 45 1
314 1 32 37 1
314 1 33 45 1
314 1 33 46 1
314 1 33 51 1
314 1 33 70 1
314 1 34 37 1
314 1 34 43 1
314 1 34 51 1
314 1 35 50 1
314 1 35 69 1
314 1 36 42 1
314 1 36 50 1
314 1 36 56 1
314 1 36 69 1
314 1 38 51 1
314 1 38 68 1
314 1 39 51 1
314 1 39 70 1
314 1 40 49 1
314 1 40 51 1
314 1 42 48 1
314 1 43 50 1
314 1 44 46 1
314 1 44 47 1
314 1 44 48 1
314 1 44 49 1
314 1 44 50 2
314 1 46 62 1
314 1 47 65 1
314 1 48 60 1
314 1 48 65 1
314 1 55 64 1
314 1 55 70 1
314 1 56 65 1
314 1 57 64 1
314 1 58 62 1
314 1 58 64 1
314 1 58 65 1
314 1 59 68 1
314 1 59 70 1
314 1 60 69 1
314 1 61 65 1
314 1 61 69 1
314 1 62 65 1
314 1 62 67 1
314 1 62 69 1
314 1 66 68 1
314 1 67 68 1
314 1 67 69 1
314 2 2 3 1
314 2 2 5 1
314 2 2 6 4
314 2 2 7 2
314 2 2 8 4
314 2 2 9 3
314 2 2 10 1
314 2 3 5 2
314 2 3 6 2
314 2 3 7 2
314 2 3 8 5
314 2 3 9 1
314 2 4 5 1
314 2 4 6 1
314 2 4 7 1
314 2 5 5 2
314 2 5 6 4
314 2 5 8 3
314 2 5 9 1
314 2 5 10 2
314 2 6 6 8
314 2 6 7 1
314 2 6 8 2
314 2 6 9 1
314 2 6 10 3
314 2 7 7 2
314 2 7 8 4
314 2 7 9 3
314 2 7 10 1
314 2 8 8 8
314 2 8 9 1
314 2 8 10 1
314 2 9 9 2
314 2 9 10 1
314 3 1 1 1.0
314 3 315 315 1.0
315 1 2 56 1
315 1 2 60 1
315 1 2 65 1
315 1 2 69 1
315 1 4 41 1
315 1 4 43 1
315 1 4 54 1
315 1 4 64 1
315 1 4 65 1
315 1 4 70 1
315 1 6 41 1
315 1 6 42 1
315 1 6 61 1
315 1 6 63 1
315 1 8 41 1
315 1 8 49 1
315 1 8 54 1
315 1 8 68 1
315 1 8 69 1
315 1 8 70 1
315 1 10 26 1
315 1 10 27 1
315 1 10 38 1
315 1 10 45 1
315 1 10 55 1
315 1 10 59 1
315 1 10 65 1
315 1 10 69 1
315 1 11 43 1
315 1 11 49 1
315 1 11 58 1
315 1 11 67 1
315 1 11 70 2
315 1 13 25 1
315 1 13 26 1
315 1 13 42 1
315 1 13 49 1
315 1 13 55 1
315 1 13 61 1
315 1 13 63 1
315 1 13 69 1
315 1 14 21 1
315 1 14 23 1
315 1 14 25 2
315 1 14 39 1
315 1 14 41 1
315 1 14 45 1
315 1 14 49 1
315 1 16 41 1
315 1 16 42 1
315 1 16 61 1
315 1 16 63 1
315 1 17 37 1
315 1 17 38 1
315 1 17 42 1
315 1 17 43 1
315 1 17 59 1
315 1 17 61 1
315 1 17 63 1
315 1 17 65 1
315 1 18 21 1
315 1 18 27 1
315 1 18 29 1
315 1 18 33 1
315 1 18 37 2
315 1 18 41 1
315 1 18 43 1
315 1 19 25 1
315 1 19 33 1
315 1 19 37 1
315 1 19 39 1
315 1 21 26 1
315 1 21 38 1
315 1 21 44 1
315 1 21 50 1
315 1 21 56 1
315 1 21 60 1
315 1 22 23 1
315 1 22 24 1
315 1 22 26 1
315 1 22 29 1
315 1 22 30 1
315 1 22 38 1
315 1 22 55 1
315 1 22 59 1
315 1 23 31 1
315 1 23 35 1
315 1 23 51 1
315 1 23 64 1
315 1 24 31 1
315 1 24 36 1
315 1 24 41 1
315 1 24 54 1
315 1 24 65 1
315 1 25 35 1
315 1 25 36 1
315 1 25 44 1
315 1 25 51 1
315 1 27 31 1
315 1 27 34 1
315 1 27 39 1
315 1 27 50 1
315 1 28 32 1
315 1 28 34 1
315 1 28 39 1
315 1 28 41 1
315 1 29 31 1
315 1 29 47 1
315 1 29 51 1
315 1 29 68 1
315 1 30 31 1
315 1 30 41 1
315 1 30 48 1
315 1 30 54 1
315 1 30 69 1
315 1 31 36 1
315 1 31 45 1
315 1 31 48 1
315 1 32 36 1
315 1 32 44 1
315 1 32 46 1
315 1 32 48 1
315 1 32 50 1
315 1 32 58 1
315 1 32 67 1
315 1 33 45 1
315 1 33 46 1
315 1 34 44 1
315 1 34 51 1
315 1 35 48 1
315 1 35 50 1
315 1 36 41 1
315 1 36 47 1
315 1 36 48 2
315 1 37 47 1
315 1 37 48 1
315 1 37 50 1
315 1 37 51 1
315 1 40 45 1
315 1 40 46 1
315 1 40 50 1
315 1 40 51 1
315 1 41 46 1
315 1 41 48 1
315 1 44 45 1
315 1 44 47 1
315 1 53 55 1
315 1 53 56 1
315 1 53 59 1
315 1 53 60 1
315 1 54 56 1
315 1 54 60 1
315 1 57 64 1
315 1 57 65 1
315 1 58 64 1
315 1 66 68 1
315 1 66 69 1
315 1 67 68 1
315 2 2 2 2
315 2 2 5 2
315 2 2 6 3
315 2 2 7 3
315 2 2 8 2
315 2 2 10 2
315 2 3 5 2
315 2 3 6 3
315 2 3 7 3
315 2 3 8 3
315 2 3 9 1
315 2 3 10 1
315 2 4 5 1
315 2 4 6 1
315 2 4 7 1
315 2 4 8 2
315 2 5 6 3
315 2 5 7 1
315 2 5 8 3
315 2 5 9 1
315 2 5 10 1
315 2 6 6 6
315 2 6 7 1
315 2 6 8 4
315 2 6 9 2
315 2 6 10 3
315 2 7 8 4
315 2 7 9 2
315 2 7 10 1
315 2 8 8 2
315 2 8 9 3
315 2 8 10 1
315 2 9 9 2
315 2 9 10 2
315 2 10 10 4
315 3 1 1 1.0
315 3 316 316 1.0
316 1 2 26 1
316 1 2 38 1
316 1 2 44 1
316 1 2 50 1
316 1 2 56 1
316 1 2 58 1
316 1 2 60 1
316 1 2 67 1
316 1 4 21 1
316 1 4 22 1
316 1 4 25 1
316 1 4 26 1
316 1 4 42 1
316 1 4 43 1
316 1 4 44 1
316 1 4 51 1
316 1 4 55 1
316 1 4 61 1
316 1 6 21 1
316 1 6 39 1
316 1 6 69 1
316 1 8 21 1
316 1 8 22 1
316 1 8 37 1
316 1 8 38 1
316 1 8 42 1
316 1 8 49 1
316 1 8 50 1
316 1 8 51 1
316 1 8 59 1
316 1 8 61 1
316 1 9 23 1
316 1 9 25 1
316 1 9 27 2
316 1 9 29 1
316 1 9 35 1
316 1 9 37 1
316 1 9 43 1
316 1 9 45 2
316 1 9 47 1
316 1 9 49 1
316 1 10 23 1
316 1 10 29 1
316 1 10 43 1
316 1 10 49 1
316 1 10 65 1
316 1 10 69 1
316 1 11 27 1
316 1 11 28 1
316 1 11 42 2
316 1 11 43 1
316 1 11 45 1
316 1 11 46 1
316 1 11 49 1
316 1 11 61 2
316 1 13 23 1
316 1 13 31 1
316 1 13 37 1
316 1 13 45 1
316 1 13 63 1
316 1 13 69 1
316 1 14 21 1
316 1 14 23 1
316 1 14 37 1
316 1 14 39 1
316 1 16 21 1
316 1 16 33 1
316 1 16 65 1
316 1 17 25 1
316 1 17 27 1
316 1 17 29 1
316 1 17 31 1
316 1 17 63 1
316 1 17 65 1
316 1 18 21 1
316 1 18 25 1
316 1 18 29 1
316 1 18 33 1
316 1 19 23 1
316 1 19 29 1
316 1 21 24 1
316 1 21 28 1
316 1 21 30 1
316 1 21 36 1
316 1 21 46 1
316 1 21 48 1
316 1 21 56 2
316 1 21 60 2
316 1 22 23 1
316 1 22 29 1
316 1 22 55 1
316 1 22 56 1
316 1 22 59 1
316 1 22 60 1
316 1 23 23 2
316 1 23 24 1
316 1 23 53 1
316 1 24 25 1
316 1 24 51 1
316 1 24 53 1
316 1 24 70 1
316 1 25 31 1
316 1 25 47 1
316 1 25 48 1
316 1 27 64 1
316 1 27 70 1
316 1 28 50 1
316 1 28 65 1
316 1 29 29 2
316 1 29 30 1
316 1 29 53 1
316 1 30 37 1
316 1 30 51 1
316 1 30 53 1
316 1 30 70 1
316 1 31 37 1
316 1 31 65 1
316 1 31 69 1
316 1 32 44 1
316 1 32 50 1
316 1 32 65 1
316 1 32 69 1
316 1 34 35 1
316 1 34 36 1
316 1 34 44 1
316 1 34 51 1
316 1 35 37 1
316 1 35 65 1
316 1 36 37 1
316 1 36 50 1
316 1 36 58 1
316 1 36 65 1
316 1 40 47 1
316 1 40 48 1
316 1 40 50 1
316 1 40 51 1
316 1 44 46 1
316 1 44 48 1
316 1 45 68 1
316 1 45 70 1
316 1 46 69 1
316 1 47 69 1
316 1 48 67 1
316 1 48 69 1
316 1 57 64 1
316 1 57 65 1
316 1 58 65 1
316 1 66 68 1
316 1 66 69 1
316 1 67 69 1
316 2 2 2 2
316 2 2 3 1
316 2 2 5 3
316 2 2 6 4
316 2 2 7 1
316 2 2 8 6
316 2 2 9 1
316 2 2 10 2
316 2 3 5 3
316 2 3 6 3
316 2 3 7 1
316 2 3 8 3
316 2 3 9 1
316 2 4 5 2
316 2 4 7 2
316 2 5 6 5
316 2 5 7 1
316 2 5 9 2
316 2 5 10 4
316 2 6 6 4
316 2 6 7 2
316 2 6 8 2
316 2 6 9 3
316 2 6 10 1
316 2 7 8 3
316 2 7 9 1
316 2 7 10 1
316 2 8 8 8
316 2 8 10 2
316 2 9 9 2
316 2 9 10 2
316 3 1 1 1.0
316 3 317 317 1.0
317 1 2 26 1
317 1 2 38 1
317 1 2 52 2
317 1 4 22 2
317 1 4 52 2
317 1 5 63 1
317 1 5 64 1
317 1 5 69 2
317 1 5 70 2
317 1 6 25 2
317 1 6 26 1
317 1 6 39 1
317 1 6 55 1
317 1 8 22 2
317 1 8 52 2
317 1 9 31 2
317 1 9 35 2
317 1 9 41 2
317 1 9 43 2
317 1 9 47 2
317 1 9 49 2
317 1 10 31 2
317 1 10 42 2
317 1 10 43 2
317 1 10 49 2
317 1 10 61 2
317 1 11 28 2
317 1 11 46 2
317 1 13 31 2
317 1 13 41 2
317 1 13 42 2
317 1 13 49 2
317 1 13 61 2
317 1 15 63 1
317 1 15 65 2
317 1 15 68 1
317 1 15 70 2
317 1 16 33 1
317 1 16 37 2
317 1 16 38 1
317 1 16 59 1
317 1 17 31 2
317 1 17 41 2
317 1 17 42 2
317 1 17 43 2
317 1 17 61 2
317 1 20 21 2
317 1 20 23 2
317 1 20 25 2
317 1 20 29 2
317 1 20 33 1
317 1 20 37 2
317 1 20 39 1
317 1 21 52 2
317 1 21 56 2
317 1 21 60 2
317 1 22 56 2
317 1 22 60 2
317 1 23 54 2
317 1 25 28 2
317 1 25 52 2
317 1 28 34 2
317 1 28 36 2
317 1 29 54 2
317 1 31 41 2
317 1 34 35 2
317 1 34 36 2
317 1 35 36 2
317 1 35 41 2
317 1 36 36 4
317 1 37 46 2
317 1 37 52 2
317 1 40 46 2
317 1 40 47 2
317 1 40 48 2
317 1 41 47 2
317 1 46 48 2
317 1 47 48 2
317 1 48 48 4
317 1 53 56 2
317 1 53 60 2
317 1 54 55 1
317 1 54 59 1
317 1 57 64 1
317 1 57 65 2
317 1 66 68 1
317 1 66 69 2
317 2 1 2 2
317 2 1 6 1
317 2 1 7 1
317 2 2 6 3
317 2 2 7 2
317 2 2 8 3
317 2 2 9 2
317 2 3 5 2
317 2 3 6 3
317 2 3 7 3
317 2 3 8 5
317 2 3 9 1
317 2 4 5 2
317 2 4 6 1
317 2 4 7 2
317 2 4 9 1
317 2 5 6 2
317 2 5 9 2
317 2 5 10 4
317 2 6 6 4
317 2 6 7 4
317 2 6 8 4
317 2 6 9 2
317 2 6 10 4
317 2 7 8 1
317 2 7 9 1
317 2 7 10 2
317 2 8 10 3
317 2 9 10 5
317 3 1 1 1.0
317 3 318 318 1.0
318 1 4 53 1
318 1 4 70 1
318 1 6 37 2
318 1 6 69 1
318 1 8 53 1
318 1 8 70 1
318 1 10 43 2
318 1 10 49 2
318 1 10 62 2
318 1 11 57 1
318 1 11 66 1
318 1 12 25 2
318 1 12 26 2
318 1 12 37 2
318 1 12 38 2
318 1 12 42 4
318 1 12 43 2
318 1 12 49 2
318 1 12 55 2
318 1 12 59 2
318 1 12 61 4
318 1 13 37 2
318 1 13 45 2
318 1 13 63 2
318 1 14 37 2
318 1 14 39 2
318 1 16 25 2
318 1 16 65 1
318 1 17 25 2
318 1 17 27 2
318 1 17 63 2
318 1 18 25 2
318 1 18 33 2
318 1 19 23 1
318 1 19 29 1
318 1 22 26 2
318 1 22 38 2
318 1 22 51 2
318 1 22 55 2
318 1 22 56 4
318 1 22 59 2
318 1 22 60 4
318 1 22 70 2
318 1 23 53 1
318 1 24 53 2
318 1 25 40 2
318 1 25 46 2
318 1 25 47 2
318 1 25 48 2
318 1 25 64 2
318 1 25 70 2
318 1 28 37 2
318 1 28 39 2
318 1 28 50 2
318 1 28 62 2
318 1 29 53 1
318 1 30 53 2
318 1 31 35 2
318 1 31 47 2
318 1 31 62 2
318 1 32 42 2
318 1 32 62 2
318 1 33 46 2
318 1 34 35 2
318 1 34 37 2
318 1 34 43 2
318 1 35 37 2
318 1 35 62 2
318 1 36 37 2
318 1 36 56 2
318 1 36 62 2
318 1 37 68 2
318 1 37 70 2
318 1 40 47 2
318 1 40 49 2
318 1 44 46 2
318 1 46 62 2
318 1 47 62 2
318 1 48 60 2
318 1 48 62 2
318 1 53 70 2
318 1 57 64 2
318 1 58 65 1
318 1 61 62 2
318 1 62 62 4
318 1 66 68 2
318 1 67 69 1
318 2 2 2 2
318 2 2 3 2
318 2 2 5 1
318 2 2 6 1
318 2 2 7 1
318 2 2 9 1
318 2 3 5 1
318 2 3 6 3
318 2 3 7 3
318 2 3 8 6
318 2 3 9 2
318 2 4 5 1
318 2 4 7 2
318 2 5 6 1
318 2 5 7 2
318 2 5 9 1
318 2 5 10 1
318 2 6 6 12
318 2 6 7 2
318 2 6 8 6
318 2 6 9 5
318 2 6 10 4
318 2 7 7 4
318 2 7 8 6
318 2 7 9 4
318 2 8 10 2
318 2 9 9 2
318 2 9 10 2
318 3 1 1 1.0
318 3 319 319 1.0
319 1 3 64 2
319 1 3 70 2
319 1 4 54 1
319 1 4 71 1
319 1 5 63 2
319 1 5 69 1
319 1 6 41 2
319 1 7 68 2
319 1 7 70 2
319 1 8 54 1
319 1 8 71 1
319 1 10 43 2
319 1 10 49 2
319 1 11 58 1
319 1 11 67 1
319 1 13 41 2
319 1 13 49 2
319 1 14 25 2
319 1 14 26 2
319 1 14 42 2
319 1 14 49 2
319 1 14 55 2
319 1 14 61 2
319 1 15 63 2
319 1 15 65 1
319 1 16 41 2
319 1 17 41 2
319 1 17 43 2
319 1 18 37 2
319 1 18 38 2
319 1 18 42 2
319 1 18 43 2
319 1 18 59 2
319 1 18 61 2
319 1 19 41 2
319 1 19 42 2
319 1 19 61 2
319 1 20 23 1
319 1 20 25 2
319 1 20 29 1
319 1 20 33 2
319 1 20 37 2
319 1 20 39 2
319 1 20 41 2
319 1 22 26 2
319 1 22 38 2
319 1 22 56 2
319 1 22 60 2
319 1 23 54 1
319 1 24 36 2
319 1 25 44 2
319 1 25 52 2
319 1 27 34 2
319 1 28 32 2
319 1 28 34 2
319 1 28 39 2
319 1 28 41 2
319 1 29 54 1
319 1 30 48 2
319 1 31 35 2
319 1 31 47 2
319 1 32 35 2
319 1 32 36 2
319 1 32 46 2
319 1 32 47 2
319 1 32 48 2
319 1 33 46 2
319 1 34 35 2
319 1 35 41 2
319 1 37 50 2
319 1 37 52 2
319 1 40 45 2
319 1 40 46 2
319 1 40 47 2
319 1 41 46 2
319 1 41 47 2
319 1 41 51 2
319 1 41 52 2
319 1 53 56 2
319 1 53 60 2
319 1 54 55 2
319 1 54 56 2
319 1 54 59 2
319 1 54 60 2
319 1 57 64 2
319 1 57 65 1
319 1 66 68 2
319 1 66 69 1
319 2 1 2 1
319 2 1 6 1
319 2 1 7 2
319 2 2 5 1
319 2 2 7 3
319 2 2 8 2
319 2 2 10 1
319 2 3 5 2
319 2 3 6 2
319 2 3 7 4
319 2 3 8 4
319 2 3 10 1
319 2 4 5 1
319 2 4 6 1
319 2 4 7 2
319 2 4 8 2
319 2 4 9 1
319 2 5 8 2
319 2 5 9 1
319 2 5 10 1
319 2 6 6 8
319 2 6 7 3
319 2 6 8 4
319 2 6 9 2
319 2 6 10 5
319 2 7 8 2
319 2 7 9 4
319 2 8 10 4
319 2 9 10 5
319 2 10 10 4
319 3 1 1 1.0
319 3 320 320 1.0
320 1 1 55 3
320 1 1 59 3
320 1 5 38 3
320 1 5 39 3
320 1 5 59 3
320 1 12 25 6
320 1 12 27 6
320 1 12 37 6
320 1 12 45 6
320 1 15 26 3
320 1 15 33 3
320 1 15 55 3
320 1 20 62 6
320 1 20 63 6
320 1 22 24 6
320 1 22 30 6
320 1 25 34 6
320 1 26 53 3
320 1 33 66 3
320 1 37 40 6
320 1 38 53 3
320 1 39 57 3
320 1 41 51 6
320 1 41 70 6
320 1 42 52 6
320 1 43 50 6
320 1 44 49 6
320 1 52 61 6
320 1 52 62 6
320 1 54 64 3
320 1 54 68 3
320 1 56 62 6
320 1 58 64 3
320 1 60 62 6
320 1 67 68 3
320 2 1 6 1
320 2 1 8 3
320 2 1 9 4
320 2 2 7 6
320 2 3 4 1
320 2 3 5 3
320 2 3 7 3
320 2 3 8 6
320 2 4 6 4
320 2 5 8 3
320 2 6 6 12
320 2 6 9 3
320 2 6 10 6
320 2 7 7 6
320 2 7 8 3
320 2 7 10 6
320 2 8 9 6
320 2 8 10 3
320 3 1 1 1.0
320 3 321 321 1.0
321 1 2 55 1
321 1 2 59 1
321 1 2 70 2
321 1 6 38 1
321 1 6 39 1
321 1 6 59 1
321 1 10 41 2
321 1 10 42 2
321 1 10 61 2
321 1 12 25 2
321 1 12 27 2
321 1 12 37 2
321 1 12 41 4
321 1 12 43 2
321 1 12 45 2
321 1 12 49 2
321 1 13 38 2
321 1 13 39 2
321 1 13 59 2
321 1 14 37 2
321 1 14 45 2
321 1 14 62 2
321 1 14 63 2
321 1 16 26 1
321 1 16 33 1
321 1 16 55 1
321 1 17 26 2
321 1 17 33 2
321 1 17 55 2
321 1 18 25 2
321 1 18 27 2
321 1 18 62 2
321 1 18 63 2
321 1 19 21 2
321 1 19 63 2
321 1 21 51 2
321 1 21 55 2
321 1 21 59 2
321 1 22 24 2
321 1 22 30 2
321 1 22 56 2
321 1 22 60 2
321 1 22 64 2
321 1 22 68 2
321 1 24 54 2
321 1 24 62 2
321 1 25 34 2
321 1 25 50 2
321 1 25 51 2
321 1 25 70 2
321 1 26 53 2
321 1 26 54 1
321 1 27 50 2
321 1 30 54 2
321 1 30 62 2
321 1 31 31 4
321 1 31 32 2
321 1 32 41 2
321 1 32 56 2
321 1 32 60 2
321 1 33 66 2
321 1 33 67 1
321 1 34 41 2
321 1 34 43 2
321 1 36 42 2
321 1 36 61 2
321 1 36 62 2
321 1 37 40 2
321 1 37 44 2
321 1 37 51 2
321 1 37 70 2
321 1 38 53 2
321 1 38 54 1
321 1 39 57 2
321 1 39 58 1
321 1 40 41 2
321 1 40 49 2
321 1 42 48 2
321 1 43 50 2
321 1 44 45 2
321 1 44 49 2
321 1 48 61 2
321 1 48 62 2
321 1 53 64 1
321 1 53 68 1
321 1 56 62 2
321 1 57 64 1
321 1 58 64 2
321 1 60 62 2
321 1 66 68 1
321 1 67 68 2
321 2 2 2 4
321 2 2 6 1
321 2 2 7 2
321 2 2 8 1
321 2 2 9 2
321 2 3 3 2
321 2 3 5 2
321 2 3 6 2
321 2 3 7 3
321 2 3 8 4
321 2 4 6 2
321 2 4 7 1
321 2 4 8 2
321 2 5 7 1
321 2 5 8 5
321 2 5 9 2
321 2 6 6 8
321 2 6 7 2
321 2 6 8 2
321 2 6 9 2
321 2 6 10 7
321 2 7 7 8
321 2 7 8 3
321 2 7 9 2
321 2 7 10 2
321 2 8 9 5
321 2 8 10 2
321 2 10 10 4
321 3 1 1 1.0
321 3 322 322 1.0
322 1 2 64 1
322 1 2 68 1
322 1 2 70 2
322 1 6 63 1
322 1 10 62 2
322 1 12 41 4
322 1 12 43 2
322 1 12 49 2
322 1 13 63 2
322 1 14 37 2
322 1 14 38 2
322 1 14 39 2
322 1 14 41 4
322 1 14 42 2
322 1 14 45 2
322 1 14 49 2
322 1 14 59 2
322 1 14 61 2
322 1 16 63 1
322 1 17 63 2
322 1 18 25 2
322 1 18 26 2
322 1 18 27 2
322 1 18 33 2
322 1 18 41 4
322 1 18 42 2
322 1 18 43 2
322 1 18 55 2
322 1 18 61 2
322 1 19 25 2
322 1 19 26 1
322 1 19 33 1
322 1 19 37 2
322 1 19 38 1
322 1 19 39 1
322 1 19 55 1
322 1 19 59 1
322 1 21 51 2
322 1 21 64 2
322 1 21 68 2
322 1 21 70 2
322 1 22 55 2
322 1 22 56 2
322 1 22 59 2
322 1 22 60 2
322 1 24 32 2
322 1 24 54 2
322 1 24 62 2
322 1 25 50 2
322 1 25 51 2
322 1 26 53 1
322 1 26 54 2
322 1 27 34 2
322 1 27 50 2
322 1 30 32 2
322 1 30 54 2
322 1 30 62 2
322 1 31 32 2
322 1 32 32 4
322 1 32 42 2
322 1 32 56 2
322 1 32 60 2
322 1 32 61 2
322 1 32 62 2
322 1 33 66 1
322 1 33 67 2
322 1 34 41 2
322 1 34 43 2
322 1 36 41 2
322 1 37 44 2
322 1 37 51 2
322 1 38 53 1
322 1 38 54 2
322 1 39 57 1
322 1 39 58 2
322 1 40 41 2
322 1 40 45 2
322 1 40 49 2
322 1 41 44 2
322 1 41 48 2
322 1 41 50 2
322 1 44 45 2
322 1 53 55 1
322 1 53 59 1
322 1 54 56 2
322 1 54 60 2
322 1 57 64 2
322 1 58 64 1
322 1 66 68 2
322 1 67 68 1
322 2 2 2 4
322 2 2 3 1
322 2 2 6 1
322 2 2 7 3
322 2 2 8 1
322 2 3 5 1
322 2 3 6 3
322 2 3 7 3
322 2 3 8 2
322 2 3 9 1
322 2 4 6 1
322 2 4 7 2
322 2 4 8 4
322 2 5 7 4
322 2 5 8 5
322 2 6 6 4
322 2 6 8 2
322 2 6 9 3
322 2 6 10 8
322 2 7 7 6
322 2 7 8 3
322 2 7 9 2
322 2 7 10 1
322 2 8 9 3
322 2 8 10 4
322 2 9 9 2
322 2 10 10 8
322 3 1 1 1.0
322 3 323 323 1.0
323 1 1 64 3
323 1 1 68 3
323 1 5 63 3
323 1 14 41 6
323 1 14 49 6
323 1 15 63 3
323 1 18 41 6
323 1 18 43 6
323 1 19 41 6
323 1 20 26 3
323 1 20 33 3
323 1 20 38 3
323 1 20 39 3
323 1 20 41 6
323 1 20 42 6
323 1 20 55 3
323 1 20 59 3
323 1 20 61 6
323 1 24 32 6
323 1 26 54 3
323 1 27 34 6
323 1 30 32 6
323 1 33 67 3
323 1 38 54 3
323 1 39 58 3
323 1 40 45 6
323 1 41 44 6
323 1 41 50 6
323 1 41 51 6
323 1 41 52 6
323 1 54 55 3
323 1 54 56 6
323 1 54 59 3
323 1 54 60 6
323 1 57 64 3
323 1 66 68 3
323 2 1 3 1
323 2 1 6 1
323 2 1 7 3
323 2 1 8 3
323 2 2 7 6
323 2 3 6 3
323 2 3 7 3
323 2 4 6 1
323 2 4 7 3
323 2 4 8 6
323 2 4 9 1
323 2 5 7 3
323 2 5 8 3
323 2 6 10 9
323 2 7 8 3
323 2 7 9 3
323 2 8 10 9
323 2 9 10 3
323 2 10 10 12
323 3 1 1 1.0
323 3 324 324 1.0
324 1 3 26 2
324 1 3 35 2
324 1 3 42 2
324 1 3 43 2
324 1 3 56 2
324 1 3 62 2
324 1 4 25 2
324 1 4 35 2
324 1 6 22 2
324 1 6 31 2
324 1 7 38 2
324 1 7 42 2
324 1 7 47 2
324 1 7 49 2
324 1 7 60 2
324 1 7 62 2
324 1 8 37 2
324 1 8 47 2
324 1 10 25 2
324 1 10 28 2
324 1 10 37 2
324 1 10 46 2
324 1 11 43 2
324 1 11 49 2
324 1 12 63 2
324 1 12 65 2
324 1 12 69 2
324 1 12 71 2
324 1 13 22 2
324 1 13 23 2
324 1 13 39 2
324 1 13 46 2
324 1 16 22 2
324 1 16 31 2
324 1 17 22 2
324 1 17 28 2
324 1 17 29 2
324 1 17 33 2
324 1 22 28 2
324 1 22 35 2
324 1 22 46 2
324 1 22 47 2
324 1 23 25 2
324 1 25 31 2
324 1 25 55 2
324 1 25 56 2
324 1 25 61 2
324 1 25 62 2
324 1 28 46 2
324 1 28 47 2
324 1 28 53 2
324 1 28 64 2
324 1 28 65 2
324 1 29 37 2
324 1 31 37 2
324 1 34 40 2
324 1 34 48 2
324 1 35 46 2
324 1 35 47 2
324 1 35 53 2
324 1 35 70 2
324 1 35 71 2
324 1 36 40 2
324 1 36 48 2
324 1 36 57 2
324 1 36 70 2
324 1 37 59 2
324 1 37 60 2
324 1 37 61 2
324 1 37 62 2
324 1 46 53 2
324 1 46 68 2
324 1 46 69 2
324 1 47 53 2
324 1 47 70 2
324 1 47 71 2
324 1 48 66 2
324 1 48 70 2
324 2 1 6 2
324 2 1 8 2
324 2 2 6 6
324 2 2 7 2
324 2 2 8 2
324 2 2 10 2
324 2 3 3 4
324 2 3 5 4
324 2 3 6 6
324 2 3 7 2
324 2 3 9 2
324 2 4 6 2
324 2 5 6 4
324 2 5 7 2
324 2 5 8 2
324 2 6 6 6
324 2 6 7 4
324 2 6 8 2
324 2 6 9 4
324 2 7 8 2
324 2 7 9 2
324 2 7 10 2
324 2 8 8 2
324 2 8 9 4
324 2 9 9 6
324 2 10 10 2
324 3 1 1 1.0
324 3 325 325 1.0
325 1 3 38 2
325 1 3 55 2
325 1 3 60 2
325 1 3 61 2
325 1 4 35 2
325 1 4 37 2
325 1 5 31 1
325 1 5 39 2
325 1 6 53 1
325 1 7 26 2
325 1 7 56 2
325 1 7 59 2
325 1 7 61 2
325 1 8 25 2
325 1 8 47 2
325 1 10 57 1
325 1 10 66 1
325 1 11 27 2
325 1 11 45 2
325 1 12 22 4
325 1 12 28 2
325 1 12 46 2
325 1 13 53 1
325 1 13 66 1
325 1 14 63 2
325 1 14 69 2
325 1 15 31 1
325 1 15 33 2
325 1 16 53 1
325 1 17 53 1
325 1 17 57 1
325 1 18 63 2
325 1 18 65 2
325 1 19 62 2
325 1 22 28 2
325 1 22 34 2
325 1 22 35 2
325 1 22 40 2
325 1 22 46 2
325 1 22 47 2
325 1 23 37 2
325 1 23 43 2
325 1 24 25 2
325 1 25 26 2
325 1 25 29 2
325 1 25 32 2
325 1 25 42 2
325 1 25 59 2
325 1 25 60 2
325 1 28 49 2
325 1 28 64 2
325 1 29 49 2
325 1 30 37 2
325 1 32 37 2
325 1 33 49 2
325 1 34 44 2
325 1 34 52 2
325 1 34 53 2
325 1 35 49 2
325 1 35 70 2
325 1 36 58 1
325 1 36 71 1
325 1 37 38 2
325 1 37 42 2
325 1 37 55 2
325 1 37 56 2
325 1 39 43 2
325 1 40 50 2
325 1 40 52 2
325 1 40 53 2
325 1 42 51 2
325 1 42 52 2
325 1 43 46 2
325 1 43 47 2
325 1 46 68 2
325 1 47 70 2
325 1 48 67 1
325 1 48 71 1
325 1 56 64 2
325 1 56 65 2
325 1 57 62 2
325 1 60 68 2
325 1 60 69 2
325 1 61 70 2
325 1 61 71 2
325 1 62 66 2
325 1 62 70 2
325 2 1 6 1
325 2 1 8 2
325 2 1 10 1
325 2 2 5 1
325 2 2 6 2
325 2 2 8 4
325 2 2 9 3
325 2 3 3 2
325 2 3 6 6
325 2 3 7 5
325 2 3 9 2
325 2 4 5 1
325 2 4 6 1
325 2 4 9 1
325 2 5 5 2
325 2 5 8 2
325 2 5 9 1
325 2 5 10 3
325 2 6 6 4
325 2 6 7 9
325 2 6 8 4
325 2 6 9 2
325 2 6 10 1
325 2 7 8 4
325 2 7 10 2
325 2 8 8 4
325 2 8 9 4
325 2 9 10 2
325 3 1 1 1.0
325 3 326 326 1.0
326 1 4 35 2
326 1 4 41 2
326 1 6 31 1
326 1 6 54 1
326 1 8 41 2
326 1 8 47 2
326 1 9 26 2
326 1 9 38 2
326 1 9 42 2
326 1 9 56 2
326 1 9 60 2
326 1 9 62 2
326 1 10 41 2
326 1 10 58 1
326 1 10 67 1
326 1 11 43 2
326 1 11 49 2
326 1 12 63 4
326 1 12 65 2
326 1 12 69 2
326 1 13 39 2
326 1 13 54 1
326 1 13 67 1
326 1 14 22 2
326 1 14 46 2
326 1 16 31 1
326 1 16 54 1
326 1 17 33 2
326 1 17 54 1
326 1 17 58 1
326 1 18 22 2
326 1 18 28 2
326 1 19 22 2
326 1 22 44 2
326 1 22 50 2
326 1 22 51 2
326 1 23 41 2
326 1 23 43 2
326 1 24 64 2
326 1 24 65 2
326 1 25 26 2
326 1 25 42 2
326 1 25 55 2
326 1 25 56 2
326 1 25 61 2
326 1 25 62 2
326 1 27 46 2
326 1 27 47 2
326 1 28 45 2
326 1 28 54 2
326 1 28 64 2
326 1 29 41 2
326 1 29 49 2
326 1 30 68 2
326 1 30 69 2
326 1 31 41 2
326 1 32 57 2
326 1 32 66 2
326 1 33 49 2
326 1 34 40 4
326 1 34 48 2
326 1 35 45 2
326 1 35 54 2
326 1 35 70 2
326 1 36 40 2
326 1 36 57 1
326 1 36 70 1
326 1 37 38 2
326 1 37 42 2
326 1 37 59 2
326 1 37 60 2
326 1 37 61 2
326 1 37 62 2
326 1 39 43 2
326 1 41 55 2
326 1 41 56 2
326 1 41 59 2
326 1 41 60 2
326 1 41 61 2
326 1 41 62 2
326 1 44 53 2
326 1 46 54 2
326 1 46 68 2
326 1 47 54 2
326 1 47 70 2
326 1 48 66 1
326 1 48 70 1
326 1 50 53 2
326 1 51 53 2
326 2 2 3 2
326 2 2 6 3
326 2 2 7 1
326 2 2 8 2
326 2 2 10 2
326 2 3 4 1
326 2 3 5 2
326 2 3 6 5
326 2 3 7 2
326 2 3 10 1
326 2 4 6 2
326 2 4 9 1
326 2 4 10 1
326 2 5 6 3
326 2 5 7 1
326 2 5 8 4
326 2 6 7 8
326 2 6 8 2
326 2 6 9 1
326 2 6 10 2
326 2 7 8 6
326 2 7 9 3
326 2 7 10 3
326 2 8 8 4
326 2 8 9 4
326 2 8 10 2
326 2 9 9 2
326 2 9 10 2
326 2 10 10 2
326 3 1 1 1.0
326 3 327 327 1.0
327 1 1 34 1
327 1 1 40 1
327 1 1 63 4
327 1 3 35 2
327 1 3 64 2
327 1 4 30 2
327 1 4 36 2
327 1 5 32 2
327 1 5 40 1
327 1 5 57 1
327 1 5 64 2
327 1 6 42 1
327 1 6 43 1
327 1 6 56 1
327 1 7 47 2
327 1 7 68 2
327 1 8 24 2
327 1 8 48 2
327 1 10 51 2
327 1 10 52 2
327 1 10 71 2
327 1 11 28 2
327 1 11 46 2
327 1 13 50 2
327 1 13 51 2
327 1 13 69 2
327 1 14 26 2
327 1 14 28 2
327 1 14 50 2
327 1 14 52 2
327 1 15 32 2
327 1 15 34 1
327 1 15 66 1
327 1 15 68 2
327 1 16 42 1
327 1 16 49 1
327 1 16 60 1
327 1 17 44 2
327 1 17 51 2
327 1 17 65 2
327 1 18 38 2
327 1 18 44 2
327 1 18 46 2
327 1 18 52 2
327 1 19 44 2
327 1 19 50 2
327 1 20 31 2
327 1 20 33 2
327 1 20 35 2
327 1 20 39 2
327 1 20 43 1
327 1 20 47 2
327 1 20 49 1
327 1 23 30 2
327 1 23 36 2
327 1 24 29 2
327 1 24 30 4
327 1 26 28 2
327 1 27 28 2
327 1 27 32 2
327 1 27 35 2
327 1 27 36 2
327 1 29 48 2
327 1 31 51 2
327 1 31 52 2
327 1 32 45 2
327 1 33 52 2
327 1 35 50 2
327 1 38 46 2
327 1 39 52 2
327 1 44 47 2
327 1 45 46 2
327 1 45 47 2
327 1 45 48 2
327 1 55 58 2
327 1 55 65 2
327 1 56 58 1
327 1 58 61 1
327 1 59 67 2
327 1 59 69 2
327 1 60 67 1
327 1 61 67 1
327 2 1 6 4
327 2 1 7 2
327 2 1 8 1
327 2 1 10 1
327 2 2 5 2
327 2 2 6 5
327 2 2 8 3
327 2 2 9 2
327 2 3 5 2
327 2 3 8 6
327 2 3 9 3
327 2 3 10 3
327 2 4 6 2
327 2 4 7 1
327 2 4 8 1
327 2 4 9 1
327 2 4 10 1
327 2 5 6 2
327 2 5 8 1
327 2 5 9 4
327 2 5 10 1
327 2 6 6 4
327 2 6 8 6
327 2 6 9 2
327 2 6 10 3
327 2 7 9 1
327 2 8 9 1
327 2 8 10 5
327 2 10 10 4
327 3 1 1 1.0
327 3 328 328 1.0
328 1 3 26 1
328 1 3 35 1
328 1 3 43 1
328 1 3 50 1
328 1 3 51 2
328 1 3 56 1
328 1 3 69 1
328 1 4 26 1
328 1 4 36 1
328 1 4 63 1
328 1 4 71 1
328 1 5 26 1
328 1 5 42 1
328 1 5 50 1
328 1 6 22 1
328 1 6 25 1
328 1 6 26 1
328 1 6 31 1
328 1 6 64 1
328 1 7 38 1
328 1 7 44 1
328 1 7 47 1
328 1 7 49 1
328 1 7 51 2
328 1 7 60 1
328 1 7 65 1
328 1 8 38 1
328 1 8 48 1
328 1 8 63 1
328 1 8 71 1
328 1 10 28 1
328 1 10 33 1
328 1 10 35 1
328 1 10 36 1
328 1 10 39 1
328 1 10 46 1
328 1 10 47 1
328 1 10 48 1
328 1 10 64 1
328 1 10 68 1
328 1 11 44 1
328 1 11 50 1
328 1 11 65 1
328 1 11 69 1
328 1 13 26 1
328 1 13 30 1
328 1 13 31 1
328 1 13 33 1
328 1 13 39 1
328 1 13 46 1
328 1 13 49 1
328 1 13 50 1
328 1 13 64 1
328 1 13 70 1
328 1 14 23 1
328 1 14 25 1
328 1 14 31 1
328 1 14 33 1
328 1 15 38 1
328 1 15 42 1
328 1 15 44 1
328 1 16 22 1
328 1 16 31 1
328 1 16 37 1
328 1 16 38 1
328 1 16 68 1
328 1 17 24 1
328 1 17 28 1
328 1 17 31 1
328 1 17 33 1
328 1 17 38 1
328 1 17 39 1
328 1 17 43 1
328 1 17 44 1
328 1 17 68 1
328 1 17 70 1
328 1 18 29 1
328 1 18 31 1
328 1 18 37 1
328 1 18 39 1
328 1 19 33 1
328 1 19 39 1
328 1 22 28 1
328 1 22 46 1
328 1 23 26 1
328 1 23 52 1
328 1 23 63 1
328 1 24 34 1
328 1 24 46 1
328 1 24 47 1
328 1 24 63 1
328 1 24 67 1
328 1 25 58 1
328 1 25 65 1
328 1 27 36 1
328 1 27 52 1
328 1 27 55 1
328 1 27 61 1
328 1 27 65 1
328 1 27 71 1
328 1 28 30 1
328 1 28 36 1
328 1 28 47 1
328 1 28 55 1
328 1 28 64 1
328 1 29 38 1
328 1 29 52 1
328 1 29 63 1
328 1 30 35 1
328 1 30 40 1
328 1 30 58 1
328 1 30 63 1
328 1 31 33 1
328 1 31 35 1
328 1 31 39 1
328 1 31 47 1
328 1 32 36 1
328 1 32 44 1
328 1 32 48 1
328 1 32 50 1
328 1 34 48 1
328 1 35 46 1
328 1 35 52 1
328 1 35 55 1
328 1 35 64 1
328 1 36 40 1
328 1 36 44 1
328 1 36 51 1
328 1 36 57 1
328 1 36 64 1
328 1 37 67 1
328 1 37 69 1
328 1 45 48 1
328 1 45 52 1
328 1 45 59 1
328 1 45 61 1
328 1 45 69 1
328 1 45 71 1
328 1 46 48 1
328 1 46 59 1
328 1 46 68 1
328 1 47 52 1
328 1 47 59 1
328 1 47 68 1
328 1 48 50 1
328 1 48 51 1
328 1 48 66 1
328 1 48 68 1
328 1 53 58 1
328 1 53 67 1
328 1 55 55 2
328 1 55 56 1
328 1 59 59 2
328 1 59 60 1
328 2 1 2 1
328 2 1 6 1
328 2 1 8 2
328 2 2 5 2
328 2 2 6 3
328 2 2 7 2
328 2 2 8 2
328 2 2 9 1
328 2 2 10 1
328 2 3 3 2
328 2 3 5 1
328 2 3 6 5
328 2 3 7 3
328 2 3 8 2
328 2 3 9 2
328 2 3 10 1
328 2 4 5 1
328 2 4 6 2
328 2 4 8 1
328 2 5 5 2
328 2 5 6 1
328 2 5 8 3
328 2 5 9 1
328 2 5 10 1
328 2 6 6 10
328 2 6 7 2
328 2 6 8 4
328 2 6 9 2
328 2 6 10 2
328 2 7 10 1
328 2 8 8 2
328 2 8 9 6
328 2 8 10 2
328 2 9 9 2
328 2 9 10 2
328 2 10 10 2
328 3 1 1 1.0
328 3 329 329 1.0
329 1 3 34 1
329 1 3 35 1
329 1 3 50 1
329 1 3 51 1
329 1 3 63 1
329 1 3 64 1
329 1 3 69 1
329 1 3 70 1
329 1 4 34 1
329 1 4 36 1
329 1 4 56 1
329 1 4 71 1
329 1 6 30 1
329 1 6 32 1
329 1 6 42 1
329 1 6 43 1
329 1 7 40 1
329 1 7 44 1
329 1 7 47 1
329 1 7 51 1
329 1 7 63 1
329 1 7 65 1
329 1 7 68 1
329 1 7 70 1
329 1 8 40 1
329 1 8 48 1
329 1 8 60 1
329 1 8 71 1
329 1 10 34 1
329 1 10 36 1
329 1 10 40 1
329 1 10 43 1
329 1 10 44 1
329 1 10 48 1
329 1 10 49 1
329 1 10 50 1
329 1 11 44 1
329 1 11 50 1
329 1 11 65 1
329 1 11 69 1
329 1 13 30 1
329 1 13 32 1
329 1 13 40 1
329 1 13 42 1
329 1 13 43 1
329 1 13 46 1
329 1 13 50 1
329 1 13 51 1
329 1 14 25 1
329 1 14 26 1
329 1 14 27 1
329 1 14 28 1
329 1 14 42 1
329 1 14 44 1
329 1 14 49 1
329 1 14 51 1
329 1 16 24 1
329 1 16 32 1
329 1 16 42 1
329 1 16 49 1
329 1 17 24 1
329 1 17 28 1
329 1 17 32 1
329 1 17 34 1
329 1 17 42 1
329 1 17 44 1
329 1 17 49 1
329 1 17 51 1
329 1 18 37 1
329 1 18 38 1
329 1 18 42 1
329 1 18 43 1
329 1 18 45 1
329 1 18 46 1
329 1 18 50 1
329 1 18 51 1
329 1 19 43 1
329 1 19 44 1
329 1 19 49 1
329 1 19 50 1
329 1 20 23 1
329 1 20 25 1
329 1 20 27 1
329 1 20 29 1
329 1 20 33 1
329 1 20 35 1
329 1 20 37 1
329 1 20 39 1
329 1 20 43 1
329 1 20 45 1
329 1 20 47 1
329 1 20 49 1
329 1 22 28 1
329 1 22 46 1
329 1 22 58 1
329 1 22 67 1
329 1 23 34 1
329 1 23 36 1
329 1 23 56 1
329 1 24 26 1
329 1 24 46 1
329 1 24 47 1
329 1 24 56 1
329 1 25 65 1
329 1 25 71 1
329 1 27 57 1
329 1 27 58 1
329 1 27 64 1
329 1 27 65 1
329 1 28 30 1
329 1 28 32 1
329 1 28 47 1
329 1 28 57 1
329 1 28 61 1
329 1 29 40 1
329 1 29 48 1
329 1 29 60 1
329 1 30 35 1
329 1 30 38 1
329 1 30 60 1
329 1 31 34 1
329 1 31 35 1
329 1 31 36 2
329 1 31 40 1
329 1 31 47 1
329 1 31 48 2
329 1 32 35 1
329 1 32 46 1
329 1 32 47 1
329 1 33 48 1
329 1 35 46 1
329 1 35 57 1
329 1 35 61 1
329 1 36 39 1
329 1 36 55 1
329 1 36 61 1
329 1 37 69 1
329 1 37 71 1
329 1 45 66 1
329 1 45 67 1
329 1 45 68 1
329 1 45 69 1
329 1 46 61 1
329 1 46 66 1
329 1 47 61 1
329 1 47 66 1
329 1 48 59 1
329 1 48 61 1
329 1 53 58 1
329 1 53 67 1
329 1 55 56 1
329 1 56 56 2
329 1 59 60 1
329 1 60 60 2
329 2 1 2 1
329 2 1 6 1
329 2 1 7 1
329 2 1 8 1
329 2 2 5 2
329 2 2 6 3
329 2 2 7 1
329 2 2 8 3
329 2 2 9 1
329 2 2 10 1
329 2 3 3 2
329 2 3 5 1
329 2 3 6 1
329 2 3 7 1
329 2 3 8 4
329 2 3 9 2
329 2 3 10 3
329 2 4 5 1
329 2 4 6 1
329 2 4 7 1
329 2 4 8 2
329 2 4 10 1
329 2 5 5 2
329 2 5 6 2
329 2 5 7 1
329 2 5 8 2
329 2 5 9 1
329 2 6 6 6
329 2 6 7 2
329 2 6 8 4
329 2 6 9 2
329 2 6 10 6
329 2 7 9 1
329 2 8 8 2
329 2 8 9 3
329 2 8 10 3
329 2 9 9 2
329 2 9 10 2
329 2 10 10 2
329 3 1 1 1.0
329 3 330 330 1.0
330 1 3 40 2
330 1 3 57 2
330 1 3 63 2
330 1 3 64 2
330 1 4 35 2
330 1 4 45 2
330 1 5 32 1
330 1 5 40 2
330 1 7 34 2
330 1 7 63 2
330 1 7 66 2
330 1 7 68 2
330 1 8 27 2
330 1 8 47 2
330 1 11 27 2
330 1 11 45 2
330 1 12 24 2
330 1 12 28 2
330 1 12 30 2
330 1 12 46 2
330 1 14 54 1
330 1 14 56 2
330 1 14 58 1
330 1 14 67 1
330 1 14 69 2
330 1 14 71 1
330 1 15 32 1
330 1 15 34 2
330 1 18 54 1
330 1 18 58 1
330 1 18 60 2
330 1 18 65 2
330 1 18 67 1
330 1 18 71 1
330 1 19 58 1
330 1 19 62 2
330 1 19 67 1
330 1 23 45 2
330 1 23 64 2
330 1 24 27 2
330 1 24 28 2
330 1 24 34 2
330 1 24 35 2
330 1 26 42 2
330 1 26 44 2
330 1 27 29 2
330 1 27 32 2
330 1 28 41 2
330 1 28 43 2
330 1 29 68 2
330 1 30 40 2
330 1 30 45 2
330 1 30 46 2
330 1 30 47 2
330 1 32 45 2
330 1 32 57 1
330 1 32 66 1
330 1 33 50 2
330 1 33 52 2
330 1 35 49 2
330 1 35 51 2
330 1 38 42 2
330 1 38 50 2
330 1 39 44 2
330 1 39 52 2
330 1 41 46 2
330 1 41 52 2
330 1 41 58 2
330 1 41 67 2
330 1 41 71 2
330 1 42 51 2
330 1 43 44 2
330 1 43 47 2
330 1 44 55 2
330 1 44 56 2
330 1 46 49 2
330 1 47 51 2
330 1 49 50 2
330 1 50 59 2
330 1 50 60 2
330 1 51 61 2
330 1 51 62 2
330 1 54 65 2
330 1 54 69 2
330 1 55 62 2
330 1 56 61 2
330 1 59 62 2
330 1 60 61 2
330 2 1 6 1
330 2 1 7 2
330 2 1 10 1
330 2 2 4 1
330 2 2 5 1
330 2 2 6 2
330 2 2 8 4
330 2 2 9 2
330 2 3 5 1
330 2 3 6 5
330 2 3 7 2
330 2 3 8 2
330 2 3 9 1
330 2 3 10 2
330 2 4 5 2
330 2 4 10 2
330 2 5 5 2
330 2 5 7 2
330 2 5 10 2
330 2 6 7 1
330 2 6 8 12
330 2 6 9 3
330 2 6 10 2
330 2 7 9 4
330 2 7 10 1
330 2 8 8 12
330 2 8 10 2
330 2 9 9 2
330 2 9 10 1
330 2 10 10 2
330 3 1 1 1.0
330 3 331 331 1.0
331 1 4 35 2
331 1 4 49 2
331 1 6 32 1
331 1 8 43 2
331 1 8 47 2
331 1 9 34 2
331 1 9 40 2
331 1 9 42 2
331 1 9 62 2
331 1 9 63 4
331 1 10 42 2
331 1 11 43 2
331 1 11 49 2
331 1 12 56 2
331 1 12 60 2
331 1 12 65 2
331 1 12 69 2
331 1 13 40 2
331 1 14 30 2
331 1 14 46 2
331 1 14 53 1
331 1 14 57 1
331 1 14 66 1
331 1 14 70 1
331 1 16 32 1
331 1 17 34 2
331 1 18 24 2
331 1 18 28 2
331 1 18 53 1
331 1 18 57 1
331 1 18 66 1
331 1 18 70 1
331 1 19 22 2
331 1 19 57 1
331 1 19 66 1
331 1 22 51 2
331 1 22 65 2
331 1 22 69 2
331 1 23 49 2
331 1 23 64 2
331 1 24 50 2
331 1 24 61 2
331 1 25 46 2
331 1 25 57 2
331 1 25 64 2
331 1 25 67 2
331 1 26 40 2
331 1 26 42 2
331 1 27 47 2
331 1 27 56 2
331 1 27 62 2
331 1 28 37 2
331 1 28 43 2
331 1 28 56 2
331 1 29 43 2
331 1 29 68 2
331 1 30 44 2
331 1 30 61 2
331 1 31 42 2
331 1 32 55 2
331 1 32 58 1
331 1 32 59 2
331 1 32 67 1
331 1 33 48 2
331 1 33 50 2
331 1 34 38 2
331 1 34 59 2
331 1 34 60 2
331 1 35 45 2
331 1 35 51 2
331 1 35 56 2
331 1 36 39 2
331 1 37 58 2
331 1 37 66 2
331 1 37 68 2
331 1 38 42 2
331 1 39 44 2
331 1 40 55 2
331 1 40 56 2
331 1 43 44 2
331 1 45 60 2
331 1 45 62 2
331 1 46 49 2
331 1 46 60 2
331 1 47 51 2
331 1 47 60 2
331 1 49 50 2
331 1 53 70 2
331 1 61 61 4
331 1 61 62 2
331 2 2 3 3
331 2 2 6 3
331 2 2 7 1
331 2 2 8 2
331 2 2 10 1
331 2 3 5 1
331 2 3 6 4
331 2 3 7 1
331 2 3 8 2
331 2 3 9 1
331 2 3 10 1
331 2 4 6 1
331 2 4 7 1
331 2 4 9 2
331 2 4 10 1
331 2 5 6 3
331 2 5 7 5
331 2 5 10 1
331 2 6 6 4
331 2 6 8 10
331 2 6 10 1
331 2 7 8 2
331 2 7 9 6
331 2 8 8 12
331 2 8 10 4
331 2 9 10 4
331 2 10 10 2
331 3 1 1 1.0
331 3 332 332 1.0
332 1 3 40 1
332 1 3 48 1
332 1 3 63 1
332 1 3 69 1
332 1 4 35 1
332 1 4 36 1
332 1 4 42 1
332 1 4 46 1
332 1 4 47 1
332 1 4 52 1
332 1 5 32 1
332 1 5 40 1
332 1 5 48 1
332 1 5 57 1
332 1 5 64 1
332 1 5 70 1
332 1 6 43 1
332 1 6 52 1
332 1 6 56 1
332 1 7 34 1
332 1 7 36 1
332 1 7 63 1
332 1 7 65 1
332 1 8 28 1
332 1 8 35 1
332 1 8 42 1
332 1 8 47 1
332 1 8 48 1
332 1 8 52 1
332 1 10 26 1
332 1 10 35 1
332 1 10 38 1
332 1 10 47 1
332 1 10 65 1
332 1 10 69 1
332 1 11 28 1
332 1 11 35 1
332 1 11 44 1
332 1 11 46 1
332 1 11 47 1
332 1 11 50 1
332 1 12 24 1
332 1 12 28 1
332 1 12 30 1
332 1 12 32 2
332 1 12 36 1
332 1 12 46 1
332 1 12 48 1
332 1 13 28 1
332 1 13 35 1
332 1 13 44 1
332 1 13 51 1
332 1 13 62 1
332 1 13 69 1
332 1 14 22 1
332 1 14 28 1
332 1 14 31 1
332 1 14 35 1
332 1 14 39 1
332 1 14 43 1
332 1 14 46 1
332 1 14 52 1
332 1 15 32 1
332 1 15 34 1
332 1 15 36 1
332 1 15 66 1
332 1 15 68 1
332 1 15 70 1
332 1 16 49 1
332 1 16 52 1
332 1 16 60 1
332 1 17 46 1
332 1 17 47 1
332 1 17 50 1
332 1 17 51 1
332 1 17 62 1
332 1 17 65 1
332 1 18 22 1
332 1 18 28 1
332 1 18 31 1
332 1 18 33 1
332 1 18 46 1
332 1 18 47 1
332 1 18 49 1
332 1 18 52 1
332 1 19 28 1
332 1 19 35 1
332 1 19 46 1
332 1 19 47 1
332 1 22 65 1
332 1 22 69 1
332 1 23 46 1
332 1 23 47 1
332 1 23 52 1
332 1 23 62 1
332 1 23 64 1
332 1 23 65 1
332 1 24 34 1
332 1 25 28 1
332 1 25 52 1
332 1 25 58 1
332 1 25 71 1
332 1 26 28 1
332 1 27 28 1
332 1 27 36 1
332 1 28 28 2
332 1 28 29 1
332 1 28 35 1
332 1 28 55 1
332 1 28 56 1
332 1 29 35 1
332 1 29 52 1
332 1 29 62 1
332 1 29 68 1
332 1 29 69 1
332 1 30 40 1
332 1 31 43 1
332 1 31 49 1
332 1 31 56 1
332 1 31 60 1
332 1 32 34 1
332 1 32 40 1
332 1 32 57 1
332 1 32 66 1
332 1 33 52 1
332 1 35 35 2
332 1 35 36 1
332 1 35 42 1
332 1 35 49 1
332 1 35 61 1
332 1 35 62 1
332 1 37 46 1
332 1 37 52 1
332 1 37 67 1
332 1 37 71 1
332 1 38 46 1
332 1 39 52 1
332 1 42 47 1
332 1 43 47 1
332 1 45 46 1
332 1 45 48 1
332 1 46 46 2
332 1 46 47 1
332 1 46 59 1
332 1 46 60 1
332 1 47 47 2
332 1 47 48 1
332 1 47 61 1
332 1 47 62 1
332 1 53 65 1
332 1 53 69 1
332 1 55 62 1
332 1 56 61 1
332 1 59 62 1
332 1 60 61 1
332 2 1 2 1
332 2 1 6 1
332 2 1 7 1
332 2 1 10 1
332 2 2 3 1
332 2 2 5 1
332 2 2 6 3
332 2 2 8 2
332 2 2 9 2
332 2 3 5 1
332 2 3 6 5
332 2 3 7 1
332 2 3 8 4
332 2 3 9 4
332 2 3 10 2
332 2 4 6 1
332 2 4 7 1
332 2 4 9 1
332 2 4 10 1
332 2 5 5 2
332 2 5 6 3
332 2 5 7 1
332 2 5 9 2
332 2 6 6 8
332 2 6 7 1
332 2 6 8 8
332 2 6 9 5
332 2 6 10 1
332 2 7 9 1
332 2 7 10 2
332 2 8 8 4
332 2 8 10 2
332 2 9 9 2
332 2 9 10 1
332 2 10 10 2
332 3 1 1 1.0
332 3 333 333 1.0
333 1 2 58 1
333 1 2 65 1
333 1 2 67 1
333 1 2 69 1
333 1 4 35 1
333 1 4 36 1
333 1 4 42 1
333 1 4 44 1
333 1 4 50 1
333 1 4 51 1
333 1 4 56 1
333 1 4 65 1
333 1 6 32 1
333 1 6 43 1
333 1 6 44 1
333 1 8 42 1
333 1 8 44 1
333 1 8 47 1
333 1 8 48 1
333 1 8 50 1
333 1 8 51 1
333 1 8 60 1
333 1 8 69 1
333 1 9 34 1
333 1 9 36 1
333 1 9 40 1
333 1 9 44 1
333 1 9 48 1
333 1 9 50 1
333 1 9 63 2
333 1 9 65 2
333 1 9 69 2
333 1 10 26 1
333 1 10 27 1
333 1 10 38 1
333 1 10 44 1
333 1 10 45 1
333 1 10 50 1
333 1 11 44 2
333 1 11 50 2
333 1 11 51 2
333 1 11 65 1
333 1 11 69 1
333 1 13 27 1
333 1 13 28 1
333 1 13 40 1
333 1 13 44 1
333 1 13 48 1
333 1 13 51 1
333 1 14 21 1
333 1 14 23 1
333 1 14 27 2
333 1 14 30 1
333 1 14 32 1
333 1 14 39 1
333 1 14 43 1
333 1 14 45 1
333 1 14 46 1
333 1 14 48 1
333 1 14 51 1
333 1 16 32 1
333 1 16 49 1
333 1 16 50 1
333 1 17 34 1
333 1 17 36 1
333 1 17 45 1
333 1 17 46 1
333 1 17 50 1
333 1 17 51 1
333 1 18 21 1
333 1 18 24 1
333 1 18 27 1
333 1 18 28 1
333 1 18 29 1
333 1 18 32 1
333 1 18 33 1
333 1 18 36 1
333 1 18 45 2
333 1 18 49 1
333 1 18 51 1
333 1 19 24 1
333 1 19 27 1
333 1 19 30 1
333 1 19 35 1
333 1 19 45 1
333 1 19 47 1
333 1 21 28 1
333 1 21 46 1
333 1 21 58 1
333 1 21 65 1
333 1 21 67 1
333 1 21 69 1
333 1 23 24 1
333 1 23 32 1
333 1 23 36 1
333 1 23 50 1
333 1 23 51 1
333 1 23 64 1
333 1 23 65 1
333 1 24 24 2
333 1 24 26 1
333 1 24 31 1
333 1 24 50 1
333 1 24 51 1
333 1 24 55 1
333 1 24 56 1
333 1 24 61 1
333 1 27 31 1
333 1 27 47 1
333 1 27 57 1
333 1 27 58 1
333 1 27 64 1
333 1 27 65 1
333 1 28 58 1
333 1 29 30 1
333 1 29 32 1
333 1 29 44 1
333 1 29 48 1
333 1 29 51 1
333 1 29 68 1
333 1 29 69 1
333 1 30 30 2
333 1 30 31 1
333 1 30 38 1
333 1 30 44 1
333 1 30 51 1
333 1 30 59 1
333 1 30 60 1
333 1 30 61 1
333 1 31 44 1
333 1 31 45 1
333 1 31 50 1
333 1 32 44 1
333 1 32 50 1
333 1 32 55 1
333 1 32 58 1
333 1 32 59 1
333 1 32 67 1
333 1 33 48 1
333 1 35 45 1
333 1 35 58 1
333 1 36 39 1
333 1 45 66 1
333 1 45 67 1
333 1 45 68 1
333 1 45 69 1
333 1 46 67 1
333 1 47 67 1
333 2 2 2 2
333 2 2 3 1
333 2 2 5 4
333 2 2 6 4
333 2 2 8 3
333 2 2 9 2
333 2 2 10 2
333 2 3 5 1
333 2 3 6 3
333 2 3 8 4
333 2 3 9 1
333 2 3 10 2
333 2 4 5 1
333 2 4 6 1
333 2 4 7 1
333 2 4 8 1
333 2 4 9 1
333 2 4 10 1
333 2 5 5 4
333 2 5 6 2
333 2 5 7 2
333 2 5 8 1
333 2 5 9 1
333 2 5 10 2
333 2 6 6 4
333 2 6 8 6
333 2 6 9 1
333 2 6 10 3
333 2 7 9 1
333 2 8 8 8
333 2 8 9 2
333 2 8 10 3
333 2 9 10 3
333 2 10 10 2
333 3 1 1 1.0
333 3 334 334 1.0
334 1 4 37 1
334 1 4 38 1
334 1 4 50 1
334 1 4 51 1
334 1 4 55 1
334 1 4 68 1
334 1 6 37 1
334 1 6 39 1
334 1 6 53 1
334 1 6 69 1
334 1 8 25 1
334 1 8 26 1
334 1 8 44 1
334 1 8 51 1
334 1 8 59 1
334 1 8 64 1
334 1 10 33 1
334 1 10 35 1
334 1 10 39 1
334 1 10 47 1
334 1 10 63 2
334 1 10 64 1
334 1 10 68 1
334 1 11 26 1
334 1 11 27 1
334 1 11 38 1
334 1 11 45 1
334 1 11 61 2
334 1 12 22 2
334 1 12 26 1
334 1 12 28 1
334 1 12 38 1
334 1 12 44 1
334 1 12 46 1
334 1 12 50 1
334 1 13 29 1
334 1 13 31 1
334 1 13 39 1
334 1 13 45 1
334 1 13 59 1
334 1 13 62 1
334 1 13 63 1
334 1 13 66 1
334 1 16 25 1
334 1 16 33 1
334 1 16 53 1
334 1 16 65 1
334 1 17 23 1
334 1 17 27 1
334 1 17 31 1
334 1 17 33 1
334 1 17 55 1
334 1 17 57 1
334 1 17 62 1
334 1 17 63 1
334 1 22 28 1
334 1 22 46 1
334 1 22 58 1
334 1 22 63 2
334 1 22 67 1
334 1 23 48 1
334 1 23 51 1
334 1 23 55 1
334 1 23 59 1
334 1 23 60 1
334 1 24 25 1
334 1 24 49 1
334 1 24 50 1
334 1 24 55 1
334 1 24 68 1
334 1 24 69 1
334 1 25 26 1
334 1 25 48 1
334 1 25 50 1
334 1 25 60 1
334 1 25 67 1
334 1 26 26 2
334 1 26 47 1
334 1 26 51 1
334 1 26 59 1
334 1 26 64 1
334 1 27 62 1
334 1 27 64 1
334 1 27 69 1
334 1 27 70 1
334 1 28 49 1
334 1 28 64 1
334 1 29 36 1
334 1 29 51 1
334 1 29 55 1
334 1 29 56 1
334 1 29 59 1
334 1 30 37 1
334 1 30 43 1
334 1 30 44 1
334 1 30 59 1
334 1 30 64 1
334 1 30 65 1
334 1 31 33 1
334 1 31 39 1
334 1 31 43 1
334 1 31 49 1
334 1 31 63 2
334 1 33 35 1
334 1 33 42 1
334 1 33 49 1
334 1 33 50 1
334 1 33 59 1
334 1 33 64 1
334 1 34 36 1
334 1 34 44 1
334 1 34 53 1
334 1 34 59 1
334 1 35 38 1
334 1 35 64 1
334 1 36 37 1
334 1 36 42 1
334 1 36 56 1
334 1 36 58 1
334 1 36 63 1
334 1 36 65 1
334 1 37 38 1
334 1 37 44 1
334 1 37 56 1
334 1 37 58 1
334 1 38 38 2
334 1 38 51 1
334 1 38 55 1
334 1 38 68 1
334 1 39 42 1
334 1 39 43 1
334 1 39 44 1
334 1 39 47 1
334 1 39 55 1
334 1 39 68 1
334 1 40 48 1
334 1 40 50 1
334 1 40 53 1
334 1 40 55 1
334 1 42 48 1
334 1 43 46 1
334 1 45 62 1
334 1 45 65 1
334 1 45 68 1
334 1 45 70 1
334 1 46 68 1
334 1 47 68 1
334 1 48 60 1
334 1 48 63 1
334 1 48 67 1
334 1 48 69 1
334 1 55 64 1
334 1 55 70 1
334 1 56 65 1
334 1 57 62 1
334 1 59 68 1
334 1 59 70 1
334 1 60 69 1
334 1 61 65 1
334 1 61 69 1
334 1 62 64 1
334 1 62 66 1
334 1 62 68 1
334 2 2 2 2
334 2 2 3 1
334 2 2 5 1
334 2 2 6 2
334 2 2 8 3
334 2 2 9 1
334 2 3 3 2
334 2 3 6 4
334 2 3 7 3
334 2 3 8 3
334 2 3 9 2
334 2 4 5 1
334 2 4 7 1
334 2 4 9 1
334 2 5 6 1
334 2 5 7 1
334 2 5 8 2
334 2 5 9 1
334 2 5 10 3
334 2 6 6 8
334 2 6 7 5
334 2 6 8 6
334 2 6 9 3
334 2 6 10 1
334 2 7 8 3
334 2 7 9 2
334 2 7 10 1
334 2 8 8 12
334 2 8 9 2
334 2 8 10 1
334 2 9 10 3
334 3 1 1 1.0
334 3 335 335 1.0
335 1 4 41 1
335 1 4 51 1
335 1 4 63 1
335 1 4 64 1
335 1 4 68 1
335 1 4 69 1
335 1 6 41 1
335 1 6 50 1
335 1 6 54 1
335 1 8 41 1
335 1 8 51 1
335 1 8 63 1
335 1 8 64 1
335 1 8 65 1
335 1 8 68 1
335 1 10 26 1
335 1 10 35 1
335 1 10 38 1
335 1 10 47 1
335 1 10 65 1
335 1 10 69 1
335 1 11 43 1
335 1 11 49 1
335 1 11 63 2
335 1 11 64 1
335 1 11 68 1
335 1 13 26 1
335 1 13 33 1
335 1 13 42 1
335 1 13 49 1
335 1 13 60 1
335 1 13 67 1
335 1 14 22 1
335 1 14 26 1
335 1 14 31 1
335 1 14 33 1
335 1 14 39 1
335 1 14 41 1
335 1 14 46 1
335 1 14 50 1
335 1 16 41 1
335 1 16 44 1
335 1 16 54 1
335 1 17 38 1
335 1 17 39 1
335 1 17 42 1
335 1 17 43 1
335 1 17 56 1
335 1 17 58 1
335 1 18 22 1
335 1 18 28 1
335 1 18 31 1
335 1 18 33 1
335 1 18 38 1
335 1 18 39 1
335 1 18 41 1
335 1 18 44 1
335 1 19 26 1
335 1 19 33 1
335 1 19 38 1
335 1 19 39 1
335 1 22 65 1
335 1 22 69 1
335 1 23 47 1
335 1 23 48 1
335 1 23 51 1
335 1 23 61 1
335 1 23 63 1
335 1 23 64 1
335 1 24 34 1
335 1 24 36 1
335 1 24 45 1
335 1 24 63 1
335 1 24 65 1
335 1 24 66 1
335 1 25 26 1
335 1 25 50 1
335 1 25 56 1
335 1 25 69 1
335 1 26 26 2
335 1 26 55 1
335 1 27 30 1
335 1 27 32 1
335 1 27 46 1
335 1 27 48 1
335 1 27 64 1
335 1 27 70 1
335 1 28 45 1
335 1 28 54 1
335 1 28 64 1
335 1 29 35 1
335 1 29 36 1
335 1 29 51 1
335 1 29 61 1
335 1 29 63 1
335 1 29 68 1
335 1 30 40 1
335 1 30 48 1
335 1 30 57 1
335 1 30 63 1
335 1 30 69 1
335 1 31 43 1
335 1 31 49 1
335 1 31 56 1
335 1 31 60 1
335 1 32 34 2
335 1 32 40 2
335 1 32 45 1
335 1 32 57 1
335 1 32 66 1
335 1 33 42 1
335 1 33 49 1
335 1 33 50 1
335 1 33 61 1
335 1 34 40 2
335 1 34 48 1
335 1 35 60 1
335 1 35 64 1
335 1 36 40 1
335 1 36 45 1
335 1 36 57 1
335 1 36 64 1
335 1 37 38 1
335 1 37 44 1
335 1 37 60 1
335 1 37 65 1
335 1 38 38 2
335 1 38 59 1
335 1 39 42 1
335 1 39 43 1
335 1 39 44 1
335 1 39 61 1
335 1 41 56 1
335 1 41 58 1
335 1 41 60 1
335 1 41 65 1
335 1 41 67 1
335 1 41 69 1
335 1 42 55 1
335 1 42 59 1
335 1 43 55 1
335 1 43 61 1
335 1 44 53 1
335 1 44 55 1
335 1 45 68 1
335 1 45 70 1
335 1 46 54 1
335 1 46 68 1
335 1 47 56 1
335 1 47 68 1
335 1 48 66 1
335 1 48 68 1
335 1 49 59 1
335 1 49 61 1
335 1 50 53 1
335 1 50 59 1
335 1 51 55 1
335 1 51 59 1
335 1 54 58 1
335 1 54 67 1
335 1 55 55 2
335 1 55 56 1
335 1 59 59 2
335 1 59 60 1
335 2 2 2 2
335 2 2 3 1
335 2 2 6 2
335 2 2 7 2
335 2 2 8 2
335 2 2 10 1
335 2 3 4 1
335 2 3 5 2
335 2 3 6 4
335 2 3 7 2
335 2 3 8 3
335 2 4 6 1
335 2 4 7 1
335 2 4 9 1
335 2 4 10 1
335 2 5 6 3
335 2 5 7 2
335 2 5 8 2
335 2 5 10 1
335 2 6 6 4
335 2 6 7 2
335 2 6 8 6
335 2 6 9 2
335 2 6 10 2
335 2 7 8 3
335 2 7 9 1
335 2 7 10 3
335 2 8 8 8
335 2 8 9 6
335 2 8 10 2
335 2 9 9 2
335 2 9 10 1
335 2 10 10 4
335 3 1 1 1.0
335 3 336 336 1.0
336 1 2 34 1
336 1 2 40 1
336 1 2 52 2
336 1 4 30 2
336 1 4 52 2
336 1 5 42 1
336 1 5 43 1
336 1 5 50 2
336 1 5 51 2
336 1 5 56 1
336 1 5 69 2
336 1 6 40 1
336 1 6 57 1
336 1 8 24 2
336 1 8 52 2
336 1 9 31 2
336 1 9 35 2
336 1 9 47 2
336 1 9 61 2
336 1 9 64 2
336 1 9 68 2
336 1 10 32 2
336 1 10 61 2
336 1 11 28 2
336 1 11 46 2
336 1 13 32 2
336 1 13 64 2
336 1 14 26 2
336 1 14 28 2
336 1 14 33 2
336 1 14 34 2
336 1 14 35 2
336 1 14 36 2
336 1 15 42 1
336 1 15 44 2
336 1 15 49 1
336 1 15 51 2
336 1 15 60 1
336 1 15 65 2
336 1 16 34 1
336 1 16 66 1
336 1 17 32 2
336 1 17 68 2
336 1 18 38 2
336 1 18 39 2
336 1 18 40 2
336 1 18 46 2
336 1 18 47 2
336 1 18 48 2
336 1 19 43 1
336 1 19 44 2
336 1 19 49 1
336 1 19 50 2
336 1 21 52 4
336 1 21 63 4
336 1 23 52 2
336 1 23 60 2
336 1 24 60 2
336 1 26 28 2
336 1 27 28 2
336 1 27 52 2
336 1 29 52 2
336 1 29 56 2
336 1 30 56 2
336 1 31 42 2
336 1 32 42 2
336 1 32 43 2
336 1 32 49 2
336 1 33 36 2
336 1 34 35 2
336 1 35 43 2
336 1 38 46 2
336 1 39 48 2
336 1 40 47 2
336 1 45 46 2
336 1 45 52 2
336 1 47 49 2
336 1 55 58 2
336 1 55 65 2
336 1 56 57 1
336 1 57 61 1
336 1 59 67 2
336 1 59 69 2
336 1 60 66 1
336 1 61 66 1
336 2 1 2 2
336 2 1 6 1
336 2 1 8 1
336 2 2 6 2
336 2 2 7 2
336 2 2 8 3
336 2 2 9 2
336 2 2 10 1
336 2 3 5 2
336 2 3 7 1
336 2 3 8 5
336 2 3 9 3
336 2 3 10 3
336 2 4 6 2
336 2 4 8 2
336 2 4 9 1
336 2 4 10 1
336 2 5 6 4
336 2 5 9 4
336 2 5 10 2
336 2 6 6 4
336 2 6 7 2
336 2 6 8 6
336 2 6 9 3
336 2 6 10 4
336 2 7 8 1
336 2 7 10 2
336 2 8 9 1
336 2 8 10 5
336 3 1 1 1.0
336 3 337 337 1.0
337 1 4 40 1
337 1 4 45 1
337 1 4 50 1
337 1 4 51 1
337 1 4 57 1
337 1 4 68 1
337 1 6 40 1
337 1 6 45 1
337 1 6 69 1
337 1 8 27 1
337 1 8 34 1
337 1 8 44 1
337 1 8 51 1
337 1 8 64 1
337 1 8 66 1
337 1 10 34 1
337 1 10 35 1
337 1 10 40 1
337 1 10 47 1
337 1 10 56 1
337 1 10 60 1
337 1 11 27 1
337 1 11 34 1
337 1 11 40 1
337 1 11 45 1
337 1 11 64 1
337 1 11 68 1
337 1 12 24 1
337 1 12 28 1
337 1 12 30 1
337 1 12 34 1
337 1 12 40 1
337 1 12 44 1
337 1 12 46 1
337 1 12 50 1
337 1 13 29 1
337 1 13 32 1
337 1 13 40 1
337 1 13 45 1
337 1 13 56 1
337 1 13 62 1
337 1 14 54 1
337 1 14 58 1
337 1 14 60 1
337 1 14 65 1
337 1 16 27 1
337 1 16 34 1
337 1 16 65 1
337 1 17 23 1
337 1 17 27 1
337 1 17 32 1
337 1 17 34 1
337 1 17 60 1
337 1 17 62 1
337 1 18 54 1
337 1 18 56 1
337 1 18 67 1
337 1 18 69 1
337 1 19 58 1
337 1 19 67 1
337 1 22 44 1
337 1 22 50 1
337 1 22 65 1
337 1 22 69 1
337 1 23 48 1
337 1 23 57 1
337 1 23 63 1
337 1 23 66 1
337 1 23 70 1
337 1 24 27 1
337 1 24 28 1
337 1 24 41 1
337 1 24 57 1
337 1 24 58 1
337 1 24 61 1
337 1 24 63 1
337 1 25 42 1
337 1 25 50 1
337 1 25 62 1
337 1 25 69 1
337 1 26 42 1
337 1 26 44 1
337 1 26 51 1
337 1 26 61 1
337 1 27 43 1
337 1 27 48 1
337 1 27 51 1
337 1 28 41 1
337 1 28 43 1
337 1 29 36 1
337 1 29 57 1
337 1 29 63 1
337 1 29 66 1
337 1 29 70 1
337 1 30 41 1
337 1 30 45 1
337 1 30 46 1
337 1 30 61 1
337 1 30 63 1
337 1 30 66 1
337 1 30 67 1
337 1 31 34 1
337 1 31 40 1
337 1 31 56 1
337 1 31 60 1
337 1 31 64 1
337 1 31 68 1
337 1 32 64 1
337 1 32 68 1
337 1 33 35 1
337 1 33 36 1
337 1 33 42 1
337 1 33 61 1
337 1 34 47 1
337 1 35 40 1
337 1 35 43 1
337 1 36 41 1
337 1 36 45 1
337 1 36 54 1
337 1 36 60 1
337 1 37 42 1
337 1 37 44 1
337 1 37 62 1
337 1 37 65 1
337 1 38 42 1
337 1 38 50 1
337 1 38 51 1
337 1 38 61 1
337 1 39 42 1
337 1 39 47 1
337 1 39 48 1
337 1 39 61 1
337 1 41 46 1
337 1 41 48 1
337 1 41 56 1
337 1 41 58 1
337 1 41 60 1
337 1 41 65 1
337 1 41 67 1
337 1 41 69 1
337 1 42 56 1
337 1 42 60 1
337 1 43 43 2
337 1 43 44 1
337 1 43 56 1
337 1 43 62 1
337 1 44 53 1
337 1 44 55 1
337 1 45 49 1
337 1 45 51 1
337 1 46 49 1
337 1 47 49 1
337 1 48 54 1
337 1 48 56 1
337 1 49 49 2
337 1 49 50 1
337 1 49 60 1
337 1 49 62 1
337 1 50 53 1
337 1 50 59 1
337 1 51 55 1
337 1 51 59 1
337 1 54 65 1
337 1 54 69 1
337 1 55 61 1
337 1 55 62 1
337 1 59 61 1
337 1 59 62 1
337 2 2 2 2
337 2 2 3 1
337 2 2 4 1
337 2 2 5 1
337 2 2 6 1
337 2 2 7 1
337 2 2 8 2
337 2 2 10 1
337 2 3 5 1
337 2 3 6 2
337 2 3 7 1
337 2 3 8 3
337 2 3 9 2
337 2 3 10 3
337 2 4 5 1
337 2 4 6 1
337 2 4 8 1
337 2 4 10 1
337 2 5 6 2
337 2 5 7 2
337 2 5 8 1
337 2 5 9 1
337 2 5 10 1
337 2 6 6 4
337 2 6 7 5
337 2 6 8 6
337 2 6 9 3
337 2 6 10 2
337 2 7 8 3
337 2 7 9 2
337 2 7 10 2
337 2 8 8 12
337 2 8 9 2
337 2 8 10 2
337 2 9 9 2
337 2 9 10 1
337 2 10 10 2
337 3 1 1 1.0
337 3 338 338 1.0
338 1 4 49 1
338 1 4 51 1
338 1 4 60 1
338 1 4 61 1
338 1 4 68 1
338 1 4 69 1
338 1 6 49 1
338 1 6 50 1
338 1 8 43 1
338 1 8 51 1
338 1 8 56 1
338 1 8 61 1
338 1 8 64 1
338 1 8 65 1
338 1 10 34 1
338 1 10 35 1
338 1 10 40 1
338 1 10 47 1
338 1 11 43 1
338 1 11 49 1
338 1 11 56 1
338 1 11 60 1
338 1 11 61 2
338 1 13 33 1
338 1 13 34 1
338 1 13 42 1
338 1 13 49 1
338 1 14 30 1
338 1 14 32 1
338 1 14 34 2
338 1 14 40 1
338 1 14 42 1
338 1 14 46 1
338 1 14 50 1
338 1 14 53 1
338 1 14 57 1
338 1 14 59 1
338 1 14 64 1
338 1 16 43 1
338 1 16 44 1
338 1 17 39 1
338 1 17 40 1
338 1 17 42 1
338 1 17 43 1
338 1 18 24 1
338 1 18 28 1
338 1 18 32 1
338 1 18 34 1
338 1 18 40 2
338 1 18 42 1
338 1 18 44 1
338 1 18 53 1
338 1 18 55 1
338 1 18 66 1
338 1 18 68 1
338 1 19 26 1
338 1 19 34 1
338 1 19 38 1
338 1 19 40 1
338 1 19 57 1
338 1 19 66 1
338 1 22 34 1
338 1 22 36 1
338 1 22 40 1
338 1 22 48 1
338 1 22 63 2
338 1 22 65 1
338 1 22 69 1
338 1 23 47 1
338 1 23 48 1
338 1 23 60 1
338 1 23 61 1
338 1 23 68 1
338 1 23 70 1
338 1 24 37 1
338 1 24 59 1
338 1 24 69 1
338 1 25 30 1
338 1 25 32 1
338 1 25 42 1
338 1 25 46 1
338 1 25 48 1
338 1 25 50 1
338 1 25 60 1
338 1 25 67 1
338 1 26 40 1
338 1 26 42 1
338 1 26 48 1
338 1 26 57 1
338 1 26 60 1
338 1 27 43 1
338 1 27 51 1
338 1 27 56 1
338 1 27 69 1
338 1 28 37 1
338 1 28 43 1
338 1 28 56 1
338 1 29 35 1
338 1 29 36 1
338 1 29 56 1
338 1 29 61 1
338 1 29 64 1
338 1 29 70 1
338 1 30 55 1
338 1 30 65 1
338 1 31 63 2
338 1 31 64 1
338 1 31 68 1
338 1 32 33 2
338 1 32 37 1
338 1 32 39 2
338 1 32 55 1
338 1 32 59 1
338 1 32 65 1
338 1 32 69 1
338 1 33 42 1
338 1 33 60 1
338 1 33 64 1
338 1 34 38 1
338 1 34 53 1
338 1 34 59 1
338 1 35 43 1
338 1 35 63 1
338 1 36 37 1
338 1 36 38 1
338 1 37 42 1
338 1 37 44 1
338 1 37 56 1
338 1 37 58 1
338 1 38 42 1
338 1 38 56 1
338 1 38 66 1
338 1 39 42 1
338 1 39 56 1
338 1 39 68 1
338 1 40 53 1
338 1 40 55 1
338 1 43 43 2
338 1 43 44 1
338 1 45 49 1
338 1 45 51 1
338 1 45 60 1
338 1 45 65 1
338 1 46 49 1
338 1 46 60 1
338 1 47 49 1
338 1 47 63 1
338 1 49 49 2
338 1 49 50 1
338 1 55 57 1
338 1 55 70 1
338 1 56 57 1
338 1 56 58 1
338 1 59 66 1
338 1 59 70 1
338 1 60 66 1
338 1 60 67 1
338 1 61 64 1
338 1 61 65 1
338 1 61 68 1
338 1 61 69 1
338 2 2 2 2
338 2 2 3 2
338 2 2 6 1
338 2 2 7 1
338 2 2 8 3
338 2 2 10 1
338 2 3 5 1
338 2 3 6 2
338 2 3 7 2
338 2 3 8 4
338 2 3 9 1
338 2 3 10 1
338 2 4 8 2
338 2 4 9 2
338 2 4 10 1
338 2 5 6 2
338 2 5 7 1
338 2 5 8 3
338 2 5 10 3
338 2 6 6 8
338 2 6 7 4
338 2 6 8 4
338 2 6 9 2
338 2 6 10 3
338 2 7 8 3
338 2 7 9 3
338 2 7 10 2
338 2 8 8 8
338 2 8 9 3
338 2 8 10 2
338 2 9 10 2
338 3 1 1 1.0
338 3 339 339 1.0
339 1 3 42 1
339 1 3 50 1
339 1 3 62 1
339 1 3 69 1
339 1 4 40 1
339 1 4 46 1
339 1 4 52 2
339 1 5 35 1
339 1 5 43 1
339 1 5 51 1
339 1 5 56 1
339 1 5 62 1
339 1 5 69 1
339 1 6 35 1
339 1 6 36 1
339 1 6 40 1
339 1 6 47 1
339 1 6 57 1
339 1 7 42 1
339 1 7 44 1
339 1 7 62 1
339 1 7 65 1
339 1 8 28 1
339 1 8 34 1
339 1 8 52 2
339 1 10 26 1
339 1 10 33 1
339 1 10 35 1
339 1 10 36 1
339 1 10 38 1
339 1 10 39 1
339 1 10 47 1
339 1 10 48 1
339 1 10 64 1
339 1 10 68 1
339 1 11 28 1
339 1 11 36 1
339 1 11 46 1
339 1 11 48 1
339 1 12 24 1
339 1 12 28 1
339 1 12 30 1
339 1 12 36 1
339 1 12 46 1
339 1 12 48 1
339 1 12 52 2
339 1 13 28 1
339 1 13 31 1
339 1 13 32 1
339 1 13 35 1
339 1 13 43 1
339 1 13 44 1
339 1 13 47 1
339 1 13 48 1
339 1 13 64 1
339 1 13 70 1
339 1 14 22 1
339 1 14 28 1
339 1 14 30 1
339 1 14 36 1
339 1 15 47 1
339 1 15 49 1
339 1 15 51 1
339 1 15 60 1
339 1 15 62 1
339 1 15 65 1
339 1 16 34 1
339 1 16 35 1
339 1 16 47 1
339 1 16 48 1
339 1 16 66 1
339 1 17 31 1
339 1 17 32 1
339 1 17 35 1
339 1 17 36 1
339 1 17 46 1
339 1 17 47 1
339 1 17 49 1
339 1 17 50 1
339 1 17 68 1
339 1 17 70 1
339 1 18 22 1
339 1 18 24 1
339 1 18 46 1
339 1 18 48 1
339 1 19 28 1
339 1 19 46 1
339 1 22 36 1
339 1 22 48 1
339 1 23 52 1
339 1 23 63 1
339 1 23 67 1
339 1 23 71 1
339 1 24 48 1
339 1 24 63 1
339 1 25 28 1
339 1 25 36 1
339 1 25 58 1
339 1 25 65 1
339 1 26 28 1
339 1 26 31 1
339 1 26 35 1
339 1 27 28 1
339 1 27 52 1
339 1 27 56 1
339 1 27 62 1
339 1 28 28 2
339 1 28 55 1
339 1 29 52 1
339 1 29 58 1
339 1 29 63 1
339 1 29 71 1
339 1 30 36 1
339 1 30 63 1
339 1 31 33 1
339 1 31 38 1
339 1 31 39 1
339 1 31 44 1
339 1 31 50 1
339 1 31 64 1
339 1 31 68 1
339 1 32 64 1
339 1 32 68 1
339 1 33 35 1
339 1 33 36 1
339 1 35 44 1
339 1 35 51 1
339 1 35 52 1
339 1 35 55 1
339 1 37 46 1
339 1 37 48 1
339 1 37 67 1
339 1 37 69 1
339 1 38 46 1
339 1 38 47 1
339 1 39 47 1
339 1 39 48 1
339 1 45 46 1
339 1 45 52 1
339 1 45 60 1
339 1 45 62 1
339 1 46 46 2
339 1 46 59 1
339 1 47 50 1
339 1 47 51 1
339 1 47 52 1
339 1 47 59 1
339 1 53 65 1
339 1 53 69 1
339 1 55 61 1
339 1 55 62 1
339 1 59 61 1
339 1 59 62 1
339 2 1 2 1
339 2 1 6 2
339 2 1 8 1
339 2 2 3 1
339 2 2 5 1
339 2 2 6 2
339 2 2 7 1
339 2 2 8 1
339 2 2 9 2
339 2 2 10 1
339 2 3 5 1
339 2 3 6 5
339 2 3 7 2
339 2 3 8 3
339 2 3 9 4
339 2 3 10 2
339 2 4 6 1
339 2 4 8 1
339 2 4 9 1
339 2 4 10 1
339 2 5 5 2
339 2 5 6 3
339 2 5 9 2
339 2 5 10 1
339 2 6 6 6
339 2 6 7 3
339 2 6 8 8
339 2 6 9 4
339 2 6 10 2
339 2 7 10 2
339 2 8 8 2
339 2 8 9 2
339 2 8 10 2
339 2 9 9 2
339 2 9 10 1
339 3 1 1 1.0
339 3 340 340 1.0
340 1 2 58 2
340 1 2 67 2
340 1 4 26 4
340 1 4 44 4
340 1 6 21 2
340 1 8 38 4
340 1 8 50 4
340 1 9 27 4
340 1 9 45 4
340 1 9 51 4
340 1 9 63 4
340 1 9 65 4
340 1 9 69 4
340 1 10 51 4
340 1 11 44 4
340 1 11 50 4
340 1 13 45 4
340 1 14 23 4
340 1 14 39 4
340 1 16 21 2
340 1 17 27 4
340 1 18 29 4
340 1 18 33 4
340 1 19 31 4
340 1 21 58 2
340 1 21 67 2
340 1 23 24 4
340 1 24 50 4
340 1 24 51 4
340 1 24 55 4
340 1 27 64 4
340 1 27 65 4
340 1 29 30 4
340 1 30 44 4
340 1 30 51 4
340 1 30 59 4
340 1 32 44 4
340 1 32 50 4
340 1 36 58 4
340 1 45 68 4
340 1 45 69 4
340 1 48 67 4
340 2 2 3 2
340 2 2 5 6
340 2 2 6 4
340 2 2 8 4
340 2 2 9 2
340 2 2 10 2
340 2 3 6 4
340 2 3 8 4
340 2 4 5 4
340 2 4 7 2
340 2 5 5 4
340 2 5 7 2
340 2 5 10 4
340 2 6 6 4
340 2 6 8 8
340 2 8 8 12
340 2 8 10 4
340 2 9 10 8
340 3 1 1 1.0
340 3 341 341 1.0
341 1 3 63 2
341 1 3 69 2
341 1 4 26 2
341 1 4 52 2
341 1 5 64 2
341 1 5 70 1
341 1 6 22 1
341 1 6 25 1
341 1 6 26 2
341 1 7 63 2
341 1 7 65 2
341 1 8 38 2
341 1 8 52 2
341 1 9 35 2
341 1 9 43 2
341 1 9 47 2
341 1 9 49 2
341 1 9 51 4
341 1 10 44 2
341 1 10 50 2
341 1 10 51 2
341 1 10 52 2
341 1 11 44 2
341 1 11 50 2
341 1 13 42 2
341 1 13 46 2
341 1 13 49 2
341 1 13 50 2
341 1 14 31 2
341 1 14 39 2
341 1 15 68 2
341 1 15 70 1
341 1 16 22 1
341 1 16 37 1
341 1 16 38 2
341 1 17 28 2
341 1 17 42 2
341 1 17 43 2
341 1 17 44 2
341 1 18 31 2
341 1 18 33 2
341 1 19 31 2
341 1 20 23 2
341 1 20 25 1
341 1 20 29 2
341 1 20 31 2
341 1 20 33 2
341 1 20 37 1
341 1 20 39 2
341 1 22 58 1
341 1 22 67 1
341 1 23 56 2
341 1 24 34 2
341 1 24 46 2
341 1 24 47 2
341 1 25 58 1
341 1 25 71 1
341 1 27 36 2
341 1 27 64 2
341 1 27 65 2
341 1 28 30 2
341 1 28 36 2
341 1 28 55 2
341 1 29 60 2
341 1 30 35 2
341 1 30 40 2
341 1 32 34 2
341 1 32 40 2
341 1 35 36 2
341 1 35 61 2
341 1 36 57 2
341 1 37 67 1
341 1 37 71 1
341 1 45 48 2
341 1 45 68 2
341 1 45 69 2
341 1 46 48 2
341 1 46 59 2
341 1 47 48 2
341 1 47 61 2
341 1 48 66 2
341 1 53 58 1
341 1 53 67 1
341 1 55 56 2
341 1 59 60 2
341 2 1 2 1
341 2 1 6 2
341 2 1 7 1
341 2 2 5 2
341 2 2 6 3
341 2 2 7 1
341 2 2 8 4
341 2 2 9 1
341 2 3 3 2
341 2 3 5 2
341 2 3 6 2
341 2 3 7 1
341 2 3 8 4
341 2 3 9 3
341 2 4 5 1
341 2 4 6 3
341 2 4 7 2
341 2 5 5 2
341 2 5 6 3
341 2 5 7 1
341 2 5 9 1
341 2 6 6 4
341 2 6 8 6
341 2 6 9 2
341 2 6 10 3
341 2 7 10 2
341 2 8 8 4
341 2 8 10 6
341 2 9 9 4
341 2 9 10 3
341 2 10 10 4
341 3 1 1 1.0
341 3 342 342 1.0
342 1 6 37 2
342 1 6 53 1
342 1 9 62 4
342 1 9 63 8
342 1 10 51 4
342 1 10 70 2
342 1 12 26 4
342 1 12 38 4
342 1 12 44 4
342 1 12 50 4
342 1 13 45 4
342 1 13 66 2
342 1 14 39 4
342 1 16 25 2
342 1 16 53 1
342 1 17 27 4
342 1 17 57 2
342 1 18 33 4
342 1 19 31 2
342 1 22 51 4
342 1 22 58 2
342 1 22 67 2
342 1 24 49 4
342 1 24 50 4
342 1 24 55 4
342 1 25 64 4
342 1 25 67 2
342 1 26 26 4
342 1 27 62 4
342 1 27 64 4
342 1 30 43 4
342 1 30 44 4
342 1 30 59 4
342 1 31 51 4
342 1 32 42 4
342 1 33 50 4
342 1 34 59 4
342 1 36 56 4
342 1 36 58 2
342 1 37 58 2
342 1 37 68 4
342 1 38 38 4
342 1 39 44 4
342 1 40 55 4
342 1 45 62 4
342 1 45 68 4
342 1 48 60 4
342 1 48 67 2
342 1 53 70 2
342 1 61 62 4
342 2 2 3 2
342 2 2 5 1
342 2 2 6 6
342 2 2 9 1
342 2 3 3 2
342 2 3 6 2
342 2 3 7 2
342 2 3 8 4
342 2 3 9 1
342 2 4 5 2
342 2 4 7 2
342 2 4 9 1
342 2 5 6 2
342 2 5 7 4
342 2 5 10 1
342 2 6 7 2
342 2 6 8 12
342 2 6 10 2
342 2 7 8 4
342 2 7 9 2
342 2 8 8 8
342 2 8 10 4
342 2 9 10 8
342 3 1 1 1.0
342 3 343 343 1.0
343 1 3 63 4
343 1 3 64 4
343 1 6 41 2
343 1 6 54 1
343 1 7 63 4
343 1 7 68 4
343 1 10 51 4
343 1 10 71 2
343 1 13 49 4
343 1 13 67 2
343 1 14 26 4
343 1 14 50 4
343 1 16 41 2
343 1 16 54 1
343 1 17 43 4
343 1 17 58 2
343 1 18 38 4
343 1 18 44 4
343 1 19 42 4
343 1 20 31 2
343 1 20 33 4
343 1 20 39 4
343 1 20 41 2
343 1 24 34 4
343 1 24 36 4
343 1 24 45 4
343 1 26 26 4
343 1 27 30 4
343 1 27 32 4
343 1 27 64 4
343 1 30 40 4
343 1 30 48 4
343 1 31 51 4
343 1 32 45 4
343 1 33 50 4
343 1 36 57 2
343 1 38 38 4
343 1 39 44 4
343 1 41 58 2
343 1 41 67 2
343 1 41 71 2
343 1 44 55 4
343 1 45 68 4
343 1 48 66 2
343 1 50 59 4
343 1 51 61 4
343 1 54 58 2
343 1 54 67 2
343 1 55 56 4
343 1 59 60 4
343 2 1 6 2
343 2 1 7 2
343 2 2 6 4
343 2 2 7 1
343 2 2 8 4
343 2 2 10 1
343 2 3 4 1
343 2 3 5 4
343 2 3 7 2
343 2 3 8 4
343 2 4 6 2
343 2 4 7 2
343 2 4 9 1
343 2 4 10 1
343 2 5 6 2
343 2 5 7 2
343 2 5 10 2
343 2 6 8 8
343 2 6 9 4
343 2 7 9 2
343 2 7 10 1
343 2 8 8 8
343 2 8 10 8
343 2 9 9 4
343 2 10 10 8
343 3 1 1 1.0
343 3 344 344 1.0
344 1 3 56 2
344 1 3 69 2
344 1 4 34 2
344 1 4 52 2
344 1 5 42 2
344 1 5 43 2
344 1 5 50 1
344 1 5 51 1
344 1 6 30 1
344 1 7 60 2
344 1 7 65 2
344 1 8 40 2
344 1 8 52 2
344 1 9 35 2
344 1 9 47 2
344 1 9 51 2
344 1 9 64 2
344 1 9 68 2
344 1 9 70 2
344 1 10 52 2
344 1 11 44 2
344 1 11 50 2
344 1 13 46 2
344 1 14 25 2
344 1 14 26 2
344 1 14 27 2
344 1 14 28 2
344 1 14 32 2
344 1 14 33 2
344 1 14 35 2
344 1 14 40 2
344 1 15 42 2
344 1 15 44 1
344 1 15 49 2
344 1 15 51 1
344 1 16 24 1
344 1 17 28 2
344 1 18 32 2
344 1 18 34 2
344 1 18 37 2
344 1 18 38 2
344 1 18 39 2
344 1 18 45 2
344 1 18 46 2
344 1 18 47 2
344 1 19 32 2
344 1 19 43 2
344 1 19 44 1
344 1 19 49 2
344 1 19 50 1
344 1 22 28 2
344 1 22 46 2
344 1 23 52 2
344 1 23 63 2
344 1 24 26 2
344 1 24 47 2
344 1 24 67 1
344 1 25 65 2
344 1 27 58 1
344 1 27 61 2
344 1 27 71 1
344 1 28 57 2
344 1 29 52 2
344 1 29 63 2
344 1 30 35 2
344 1 30 38 2
344 1 30 58 1
344 1 31 52 2
344 1 32 33 2
344 1 32 39 2
344 1 32 44 2
344 1 32 50 2
344 1 32 51 2
344 1 35 64 2
344 1 36 55 2
344 1 37 69 2
344 1 45 61 2
344 1 45 67 1
344 1 45 71 1
344 1 46 66 2
344 1 47 68 2
344 1 48 59 2
344 1 53 58 1
344 1 53 67 1
344 1 55 56 2
344 1 59 60 2
344 2 1 2 1
344 2 1 6 2
344 2 1 8 1
344 2 2 5 2
344 2 2 6 1
344 2 2 7 2
344 2 2 8 3
344 2 2 9 1
344 2 2 10 2
344 2 3 3 2
344 2 3 5 2
344 2 3 7 2
344 2 3 8 3
344 2 3 9 3
344 2 3 10 2
344 2 4 5 1
344 2 4 6 2
344 2 4 8 2
344 2 4 10 1
344 2 5 5 2
344 2 5 6 2
344 2 5 8 1
344 2 5 9 1
344 2 5 10 1
344 2 6 6 8
344 2 6 7 2
344 2 6 8 4
344 2 6 9 4
344 2 6 10 3
344 2 7 10 2
344 2 8 8 4
344 2 8 10 6
344 2 9 9 4
344 2 9 10 1
344 3 1 1 1.0
344 3 345 345 1.0
345 1 1 63 6
345 1 5 64 6
345 1 6 26 6
345 1 9 51 12
345 1 10 52 12
345 1 13 50 12
345 1 15 68 6
345 1 16 38 6
345 1 17 44 12
345 1 20 31 12
345 1 20 33 6
345 1 20 39 6
345 1 24 30 12
345 1 27 36 12
345 1 45 48 12
345 1 55 58 6
345 1 59 67 6
345 2 1 6 6
345 2 1 7 2
345 2 2 5 6
345 2 2 8 6
345 2 3 8 6
345 2 3 9 6
345 2 4 6 6
345 2 4 7 2
345 2 5 9 6
345 2 6 6 12
345 2 8 10 12
345 2 10 10 12
345 3 1 1 1.0
345 3 346 346 1.0
346 1 1 57 3
346 1 1 66 3
346 1 5 40 6
346 1 12 27 12
346 1 12 45 12
346 1 15 34 6
346 1 20 56 6
346 1 20 60 6
346 1 20 62 12
346 1 24 24 12
346 1 30 30 12
346 1 41 44 12
346 1 41 50 12
346 1 41 51 12
346 1 41 52 12
346 1 42 54 6
346 1 43 58 6
346 1 49 67 6
346 1 54 61 6
346 1 54 62 12
346 2 1 4 1
346 2 1 7 3
346 2 1 9 3
346 2 1 10 1
346 2 2 7 6
346 2 3 5 3
346 2 3 8 6
346 2 4 6 6
346 2 4 10 2
346 2 5 7 3
346 2 6 10 12
346 2 7 8 6
346 2 7 9 6
346 2 8 10 12
346 3 1 1 1.0
346 3 347 347 1.0
347 1 2 57 1
347 1 2 66 1
347 1 2 70 2
347 1 6 40 2
347 1 10 42 4
347 1 12 27 4
347 1 12 43 4
347 1 12 45 4
347 1 12 49 4
347 1 13 40 4
347 1 14 45 4
347 1 14 60 4
347 1 14 62 4
347 1 16 34 2
347 1 17 34 4
347 1 18 27 4
347 1 18 56 4
347 1 18 62 4
347 1 19 21 2
347 1 19 56 2
347 1 19 60 2
347 1 21 57 2
347 1 21 66 2
347 1 21 70 2
347 1 22 61 4
347 1 22 62 4
347 1 24 24 4
347 1 24 56 4
347 1 25 50 4
347 1 25 51 4
347 1 30 30 4
347 1 30 60 4
347 1 31 32 4
347 1 32 54 4
347 1 32 61 4
347 1 34 41 4
347 1 36 41 4
347 1 37 44 4
347 1 37 51 4
347 1 40 41 4
347 1 41 44 4
347 1 41 48 4
347 1 41 50 4
347 1 42 53 2
347 1 42 54 4
347 1 43 57 2
347 1 43 58 4
347 1 49 66 2
347 1 49 67 4
347 1 53 61 2
347 1 54 62 4
347 2 2 2 4
347 2 2 4 1
347 2 2 7 3
347 2 2 9 1
347 2 2 10 1
347 2 3 5 2
347 2 3 6 2
347 2 3 7 1
347 2 3 8 4
347 2 3 10 2
347 2 4 6 4
347 2 4 8 2
347 2 5 7 4
347 2 5 8 2
347 2 5 9 2
347 2 6 6 8
347 2 6 8 4
347 2 6 10 4
347 2 7 7 6
347 2 7 8 4
347 2 7 9 4
347 2 7 10 2
347 2 8 9 4
347 2 8 10 4
347 2 10 10 8
347 3 1 1 1.0
347 3 348 348 1.0
348 1 2 61 2
348 1 2 70 2
348 1 6 60 2
348 1 10 62 4
348 1 12 43 4
348 1 12 49 4
348 1 13 60 4
348 1 14 40 4
348 1 14 42 4
348 1 14 45 4
348 1 14 49 4
348 1 16 56 2
348 1 17 56 4
348 1 18 27 4
348 1 18 34 4
348 1 18 42 4
348 1 18 43 4
348 1 19 25 2
348 1 19 34 2
348 1 19 37 2
348 1 19 40 2
348 1 21 51 4
348 1 21 61 4
348 1 22 32 4
348 1 22 57 2
348 1 22 62 4
348 1 22 66 2
348 1 24 56 4
348 1 25 34 4
348 1 25 50 4
348 1 25 70 2
348 1 30 60 4
348 1 31 32 4
348 1 32 41 4
348 1 32 54 4
348 1 34 41 4
348 1 36 61 4
348 1 37 40 4
348 1 37 44 4
348 1 37 70 2
348 1 40 41 4
348 1 42 53 4
348 1 42 54 2
348 1 43 57 4
348 1 43 58 2
348 1 48 61 4
348 1 49 66 4
348 1 49 67 2
348 1 53 57 1
348 1 53 66 1
348 1 56 56 4
348 1 60 60 4
348 2 2 2 4
348 2 2 7 2
348 2 2 8 2
348 2 2 10 2
348 2 3 4 1
348 2 3 5 1
348 2 3 6 4
348 2 3 7 2
348 2 3 8 2
348 2 3 10 1
348 2 4 6 2
348 2 4 8 4
348 2 5 7 1
348 2 5 8 8
348 2 6 6 8
348 2 6 7 2
348 2 6 9 2
348 2 6 10 4
348 2 7 7 8
348 2 7 8 2
348 2 7 9 3
348 2 7 10 4
348 2 8 9 4
348 2 8 10 2
348 2 9 9 2
348 2 10 10 8
348 3 1 1 1.0
348 3 349 349 1.0
349 1 1 61 6
349 1 5 60 6
349 1 14 49 12
349 1 15 56 6
349 1 18 43 12
349 1 19 41 6
349 1 20 34 6
349 1 20 40 6
349 1 20 42 12
349 1 22 32 12
349 1 25 34 12
349 1 37 40 12
349 1 41 70 6
349 1 42 53 6
349 1 43 57 6
349 1 49 66 6
349 1 52 61 12
349 1 54 57 3
349 1 54 66 3
349 1 56 56 12
349 1 60 60 12
349 2 1 8 6
349 2 1 10 2
349 2 2 7 6
349 2 3 6 6
349 2 3 7 3
349 2 4 4 2
349 2 4 8 6
349 2 4 10 1
349 2 5 8 6
349 2 6 10 12
349 2 7 7 6
349 2 7 10 9
349 2 8 9 6
349 2 9 10 3
349 3 1 1 1.0
349 3 350 350 1.0
350 1 3 57 2
350 1 3 70 2
350 1 5 40 4
350 1 5 48 2
350 1 6 71 1
350 1 7 66 2
350 1 7 70 2
350 1 10 54 2
350 1 12 27 4
350 1 12 28 4
350 1 12 35 4
350 1 12 45 4
350 1 12 46 4
350 1 12 47 4
350 1 13 58 2
350 1 14 56 4
350 1 14 62 4
350 1 15 34 4
350 1 15 36 2
350 1 16 71 1
350 1 17 67 2
350 1 18 60 4
350 1 18 62 4
350 1 19 62 4
350 1 22 42 4
350 1 22 62 4
350 1 24 28 4
350 1 25 44 4
350 1 25 52 4
350 1 28 41 4
350 1 28 43 4
350 1 30 46 4
350 1 31 54 2
350 1 32 35 4
350 1 32 47 4
350 1 35 35 4
350 1 35 41 4
350 1 37 50 4
350 1 37 52 4
350 1 41 46 4
350 1 41 47 4
350 1 41 51 4
350 1 41 52 4
350 1 46 49 4
350 1 47 47 4
350 1 53 62 4
350 1 54 61 4
350 1 54 62 4
350 2 1 2 1
350 2 1 7 2
350 2 1 10 1
350 2 2 5 1
350 2 2 7 2
350 2 2 9 2
350 2 3 5 1
350 2 3 6 6
350 2 3 7 2
350 2 3 8 4
350 2 3 9 2
350 2 3 10 2
350 2 4 5 1
350 2 4 6 2
350 2 4 10 2
350 2 5 9 3
350 2 6 6 8
350 2 6 7 4
350 2 6 8 4
350 2 6 9 4
350 2 6 10 6
350 2 7 8 4
350 2 7 9 6
350 2 8 10 4
350 3 1 1 1.0
350 3 351 351 1.0
351 1 6 48 2
351 1 6 70 1
351 1 10 42 4
351 1 10 53 2
351 1 12 35 4
351 1 12 43 4
351 1 12 47 4
351 1 12 49 4
351 1 12 56 4
351 1 12 60 4
351 1 12 62 8
351 1 13 40 4
351 1 13 57 2
351 1 14 46 4
351 1 16 36 2
351 1 16 70 1
351 1 17 34 4
351 1 17 66 2
351 1 18 28 4
351 1 19 22 2
351 1 22 42 4
351 1 22 61 4
351 1 22 62 8
351 1 22 70 2
351 1 25 40 4
351 1 25 46 4
351 1 25 47 4
351 1 25 48 4
351 1 25 57 2
351 1 25 70 2
351 1 28 37 4
351 1 28 43 4
351 1 28 56 4
351 1 31 53 2
351 1 31 62 4
351 1 32 53 4
351 1 34 37 4
351 1 35 35 4
351 1 35 37 4
351 1 35 62 4
351 1 36 37 4
351 1 37 66 2
351 1 37 70 2
351 1 46 49 4
351 1 46 60 4
351 1 47 47 4
351 1 47 62 4
351 1 53 70 2
351 1 61 62 4
351 2 2 2 2
351 2 2 3 2
351 2 2 7 1
351 2 2 10 1
351 2 3 6 8
351 2 3 7 1
351 2 3 8 4
351 2 3 9 2
351 2 3 10 2
351 2 4 7 1
351 2 4 9 2
351 2 5 6 2
351 2 5 7 2
351 2 5 10 2
351 2 6 6 16
351 2 6 7 2
351 2 6 8 8
351 2 6 9 2
351 2 7 7 4
351 2 7 8 4
351 2 7 9 9
351 2 9 10 4
351 3 1 1 1.0
351 3 352 352 1.0
352 1 2 42 2
352 1 2 52 2
352 1 5 40 2
352 1 5 48 4
352 1 5 57 1
352 1 5 70 2
352 1 6 43 2
352 1 6 52 2
352 1 6 56 2
352 1 10 22 4
352 1 10 31 4
352 1 10 62 4
352 1 12 28 4
352 1 12 35 4
352 1 12 36 4
352 1 12 46 4
352 1 12 47 4
352 1 12 48 4
352 1 13 28 4
352 1 13 35 4
352 1 13 62 4
352 1 15 34 2
352 1 15 36 4
352 1 15 66 1
352 1 15 70 2
352 1 16 49 2
352 1 16 52 2
352 1 16 60 2
352 1 17 46 4
352 1 17 47 4
352 1 17 62 4
352 1 21 52 4
352 1 21 62 4
352 1 22 62 4
352 1 25 28 4
352 1 25 52 4
352 1 28 28 4
352 1 31 41 4
352 1 31 54 4
352 1 35 36 4
352 1 35 41 4
352 1 37 46 4
352 1 37 52 4
352 1 41 47 4
352 1 46 46 4
352 1 47 48 4
352 1 53 62 4
352 1 54 61 2
352 2 1 2 2
352 2 1 7 1
352 2 1 10 1
352 2 2 6 2
352 2 2 8 2
352 2 2 9 2
352 2 3 6 10
352 2 3 7 2
352 2 3 8 2
352 2 3 9 5
352 2 3 10 1
352 2 4 7 1
352 2 4 9 1
352 2 4 10 2
352 2 5 6 4
352 2 5 9 4
352 2 6 6 8
352 2 6 7 6
352 2 6 9 6
352 2 6 10 4
352 2 7 8 2
352 2 7 9 2
352 2 7 10 2
352 2 8 10 2
352 3 1 1 1.0
352 3 353 353 1.0
353 1 2 42 2
353 1 2 44 1
353 1 2 50 1
353 1 2 58 1
353 1 2 62 2
353 1 2 67 1
353 1 4 56 2
353 1 4 62 2
353 1 6 43 2
353 1 6 44 1
353 1 6 48 2
353 1 6 51 1
353 1 8 60 2
353 1 8 62 2
353 1 10 21 2
353 1 10 22 2
353 1 10 23 2
353 1 10 29 2
353 1 10 44 2
353 1 10 50 2
353 1 11 62 4
353 1 12 35 2
353 1 12 36 2
353 1 12 44 2
353 1 12 47 2
353 1 12 48 2
353 1 12 50 2
353 1 12 51 4
353 1 13 27 4
353 1 13 28 2
353 1 13 35 2
353 1 13 40 2
353 1 13 48 2
353 1 14 46 2
353 1 14 48 2
353 1 16 36 2
353 1 16 49 2
353 1 16 50 1
353 1 16 51 1
353 1 17 34 2
353 1 17 36 2
353 1 17 45 4
353 1 17 46 2
353 1 17 47 2
353 1 18 28 2
353 1 18 36 2
353 1 19 24 1
353 1 19 30 1
353 1 21 28 2
353 1 21 32 2
353 1 21 36 2
353 1 21 46 2
353 1 21 48 2
353 1 21 62 4
353 1 22 31 2
353 1 22 61 2
353 1 22 62 2
353 1 23 24 2
353 1 24 25 2
353 1 24 70 1
353 1 25 31 2
353 1 25 47 2
353 1 25 48 2
353 1 27 57 1
353 1 27 70 1
353 1 28 58 2
353 1 29 30 2
353 1 30 37 2
353 1 30 70 1
353 1 31 37 2
353 1 31 53 2
353 1 31 65 2
353 1 31 69 2
353 1 32 53 2
353 1 35 37 2
353 1 35 65 2
353 1 36 37 2
353 1 45 66 1
353 1 45 70 1
353 1 46 67 2
353 1 47 69 2
353 2 2 2 2
353 2 2 3 1
353 2 2 5 1
353 2 2 6 6
353 2 2 8 3
353 2 2 9 1
353 2 2 10 2
353 2 3 5 2
353 2 3 6 5
353 2 3 8 3
353 2 3 9 2
353 2 3 10 3
353 2 4 7 1
353 2 4 8 1
353 2 4 9 2
353 2 5 6 6
353 2 5 7 1
353 2 5 9 2
353 2 5 10 4
353 2 6 6 8
353 2 6 7 3
353 2 6 8 2
353 2 6 9 2
353 2 7 8 4
353 2 7 9 2
353 2 7 10 1
353 2 8 9 3
353 2 9 10 2
353 3 1 1 1.0
353 3 354 354 1.0
354 1 2 62 2
354 1 2 65 1
354 1 2 69 1
354 1 4 57 1
354 1 4 70 1
354 1 6 40 2
354 1 6 62 2
354 1 6 65 1
354 1 8 66 1
354 1 8 70 1
354 1 10 44 2
354 1 10 50 2
354 1 10 54 2
354 1 10 56 2
354 1 10 60 2
354 1 11 70 2
354 1 12 27 2
354 1 12 28 2
354 1 12 44 2
354 1 12 45 2
354 1 12 46 2
354 1 12 50 2
354 1 12 51 4
354 1 13 40 2
354 1 13 48 2
354 1 13 56 2
354 1 13 58 2
354 1 13 62 2
354 1 14 45 2
354 1 14 47 2
354 1 16 34 2
354 1 16 62 2
354 1 16 69 1
354 1 17 34 2
354 1 17 36 2
354 1 17 60 2
354 1 17 62 2
354 1 17 67 2
354 1 18 27 2
354 1 18 35 2
354 1 19 23 1
354 1 19 29 1
354 1 21 42 2
354 1 21 44 2
354 1 21 50 2
354 1 21 62 2
354 1 22 31 2
354 1 22 32 2
354 1 22 42 2
354 1 22 61 2
354 1 23 57 1
354 1 24 28 2
354 1 24 31 2
354 1 24 41 2
354 1 24 58 2
354 1 25 35 2
354 1 25 36 2
354 1 25 44 2
354 1 25 51 2
354 1 27 35 2
354 1 27 43 2
354 1 28 41 2
354 1 28 43 2
354 1 29 66 1
354 1 30 31 2
354 1 30 41 2
354 1 30 46 2
354 1 30 67 2
354 1 31 36 2
354 1 31 48 2
354 1 32 54 2
354 1 35 48 2
354 1 36 41 2
354 1 36 47 2
354 1 37 47 2
354 1 37 48 2
354 1 37 50 2
354 1 37 51 2
354 1 41 46 2
354 1 41 48 2
354 1 45 47 2
354 1 45 49 2
354 1 46 49 2
354 1 53 61 2
354 1 53 62 2
354 1 54 62 2
354 2 2 2 2
354 2 2 5 2
354 2 2 6 5
354 2 2 7 2
354 2 2 10 1
354 2 3 5 1
354 2 3 6 3
354 2 3 7 1
354 2 3 8 3
354 2 3 9 3
354 2 3 10 4
354 2 4 6 3
354 2 4 8 2
354 2 5 6 2
354 2 5 7 1
354 2 5 8 4
354 2 5 9 2
354 2 6 6 4
354 2 6 7 2
354 2 6 8 4
354 2 6 9 3
354 2 6 10 4
354 2 7 8 5
354 2 7 9 3
354 2 7 10 2
354 2 8 9 2
354 2 9 9 2
354 2 10 10 4
354 3 1 1 1.0
354 3 355 355 1.0
355 1 2 61 2
355 1 2 62 2
355 1 2 63 2
355 1 2 64 1
355 1 2 68 1
355 1 4 60 2
355 1 4 62 2
355 1 6 64 1
355 1 8 56 2
355 1 8 62 2
355 1 10 53 2
355 1 11 56 2
355 1 11 60 2
355 1 12 43 2
355 1 12 49 2
355 1 12 51 4
355 1 13 57 2
355 1 14 40 2
355 1 14 42 2
355 1 14 46 2
355 1 14 47 2
355 1 14 48 2
355 1 14 49 2
355 1 14 50 4
355 1 16 68 1
355 1 17 66 2
355 1 18 28 2
355 1 18 34 2
355 1 18 35 2
355 1 18 36 2
355 1 18 42 2
355 1 18 43 2
355 1 18 44 4
355 1 19 26 1
355 1 19 33 1
355 1 19 34 2
355 1 19 38 1
355 1 19 39 1
355 1 19 40 2
355 1 21 31 2
355 1 21 32 2
355 1 21 34 2
355 1 21 35 2
355 1 21 40 2
355 1 21 42 2
355 1 21 47 2
355 1 21 61 2
355 1 22 32 4
355 1 22 42 2
355 1 22 62 2
355 1 23 30 2
355 1 23 32 2
355 1 24 29 2
355 1 24 37 2
355 1 25 30 2
355 1 25 32 2
355 1 25 40 2
355 1 25 46 2
355 1 26 57 1
355 1 27 35 2
355 1 27 43 2
355 1 28 37 2
355 1 28 43 2
355 1 28 56 2
355 1 29 32 2
355 1 32 37 2
355 1 32 53 2
355 1 33 70 1
355 1 34 37 2
355 1 35 69 2
355 1 38 66 1
355 1 39 70 1
355 1 45 47 2
355 1 45 49 2
355 1 46 49 2
355 1 46 60 2
355 1 47 65 2
355 1 55 57 1
355 1 55 70 1
355 1 56 58 2
355 1 59 66 1
355 1 59 70 1
355 1 60 67 2
355 1 61 65 2
355 1 61 69 2
355 2 2 3 1
355 2 2 6 6
355 2 2 7 2
355 2 2 8 3
355 2 2 10 2
355 2 3 6 5
355 2 3 7 1
355 2 3 8 3
355 2 3 9 2
355 2 3 10 1
355 2 4 8 3
355 2 4 9 2
355 2 5 6 4
355 2 5 8 6
355 2 5 10 4
355 2 6 6 4
355 2 6 7 1
355 2 6 8 2
355 2 6 10 4
355 2 7 7 2
355 2 7 8 4
355 2 7 9 4
355 2 7 10 2
355 2 8 9 3
355 2 9 10 2
355 3 1 1 1.0
355 3 356 356 1.0
356 1 1 42 2
356 1 1 62 4
356 1 5 35 4
356 1 5 43 2
356 1 5 56 2
356 1 5 62 4
356 1 6 36 2
356 1 6 40 2
356 1 6 57 1
356 1 10 22 4
356 1 10 52 4
356 1 10 70 2
356 1 12 28 4
356 1 12 46 4
356 1 12 52 8
356 1 13 28 4
356 1 13 48 4
356 1 13 70 2
356 1 14 47 4
356 1 15 47 4
356 1 15 49 2
356 1 15 60 2
356 1 15 62 4
356 1 16 34 2
356 1 16 48 2
356 1 16 66 1
356 1 17 36 4
356 1 17 46 4
356 1 17 70 2
356 1 18 35 4
356 1 19 31 2
356 1 22 31 4
356 1 22 32 4
356 1 25 28 4
356 1 25 35 4
356 1 25 36 4
356 1 28 28 4
356 1 31 52 4
356 1 35 52 4
356 1 37 46 4
356 1 37 47 4
356 1 37 48 4
356 1 46 46 4
356 1 47 52 4
356 1 53 61 2
356 1 53 62 4
356 2 1 6 6
356 2 1 8 2
356 2 2 5 2
356 2 2 6 2
356 2 2 7 1
356 2 2 9 2
356 2 2 10 1
356 2 3 6 10
356 2 3 7 3
356 2 3 9 5
356 2 3 10 2
356 2 4 8 2
356 2 4 9 1
356 2 4 10 1
356 2 5 8 2
356 2 5 9 4
356 2 6 6 8
356 2 6 7 6
356 2 6 9 4
356 2 6 10 4
356 2 7 10 2
356 2 8 9 2
356 2 9 10 2
356 3 1 1 1.0
356 3 357 357 1.0
357 1 2 42 4
357 1 2 56 4
357 1 2 60 4
357 1 2 61 4
357 1 2 62 8
357 1 6 43 4
357 1 10 21 8
357 1 12 51 8
357 1 13 27 8
357 1 14 48 8
357 1 14 50 8
357 1 16 49 4
357 1 17 45 8
357 1 18 36 8
357 1 18 44 8
357 1 19 34 4
357 1 19 40 4
357 1 21 24 8
357 1 21 30 8
357 1 21 31 8
357 1 21 32 16
357 1 57 57 2
357 1 58 58 4
357 1 66 66 2
357 1 67 67 4
357 2 2 6 12
357 2 2 8 8
357 2 2 10 4
357 2 3 5 4
357 2 3 8 4
357 2 3 10 2
357 2 4 7 2
357 2 4 9 4
357 2 5 6 8
357 2 5 10 12
357 2 7 8 4
357 2 7 9 6
357 3 1 1 1.0
357 3 358 358 1.0
358 1 5 28 6
358 1 5 35 6
358 1 5 36 12
358 1 6 28 6
358 1 9 52 12
358 1 10 52 12
358 1 13 52 12
358 1 15 46 6
358 1 15 47 6
358 1 15 48 12
358 1 16 46 6
358 1 17 52 12
358 1 20 31 12
358 1 20 35 6
358 1 20 47 6
358 2 1 5 6
358 2 1 6 6
358 2 1 8 2
358 2 1 9 6
358 2 2 9 6
358 2 3 6 6
358 2 3 9 6
358 2 3 10 6
358 2 4 6 6
358 2 4 8 2
358 2 6 6 12
358 2 6 10 6
358 2 10 10 12
358 3 1 1 1.0
358 3 359 359 1.0
359 1 1 52 4
359 1 1 71 2
359 1 3 52 4
359 1 5 28 6
359 1 5 36 4
359 1 5 52 8
359 1 6 28 6
359 1 6 35 2
359 1 7 52 4
359 1 10 31 4
359 1 10 32 4
359 1 10 36 4
359 1 10 48 4
359 1 13 35 4
359 1 13 36 8
359 1 13 52 4
359 1 14 31 4
359 1 14 35 4
359 1 15 46 6
359 1 15 48 4
359 1 15 52 8
359 1 16 46 6
359 1 16 47 2
359 1 17 47 4
359 1 17 48 8
359 1 17 52 4
359 1 18 31 4
359 1 18 47 4
359 1 19 35 2
359 1 19 47 2
359 1 31 31 4
359 1 32 32 4
359 2 1 1 4
359 2 1 5 2
359 2 1 9 6
359 2 2 6 2
359 2 2 8 2
359 2 2 9 6
359 2 3 6 6
359 2 3 8 2
359 2 3 9 6
359 2 3 10 6
359 2 4 6 6
359 2 5 5 4
359 2 5 6 4
359 2 6 6 12
359 2 6 9 2
359 2 6 10 8
359 2 10 10 4
359 3 1 1 1.0
359 3 360 360 1.0
360 1 9 53 24
360 1 12 54 24
360 1 22 41 48
360 1 25 37 48
360 1 62 70 24
360 2 2 9 12
360 2 3 10 12
360 2 4 7 4
360 2 5 5 12
360 2 6 7 24
360 2 7 7 24
360 3 1 1 1.0
360 3 361 361 1.0
361 1 9 54 12
361 1 14 54 12
361 1 18 54 12
361 1 19 54 6
361 1 22 41 24
361 1 25 41 24
361 1 32 70 12
361 1 37 41 24
361 1 41 41 24
361 1 41 53 12
361 1 41 54 24
361 2 2 4 2
361 2 2 10 6
361 2 3 10 6
361 2 4 5 2
361 2 4 10 6
361 2 5 7 6
361 2 6 7 12
361 2 7 7 24
361 2 7 9 6
361 2 7 10 12
361 3 1 1 1.0
361 3 362 362 1.0
362 1 20 54 36
362 1 41 41 144
362 1 41 54 72
362 2 1 4 4
362 2 4 10 12
362 2 7 7 36
362 2 7 10 36
362 3 1 1 1.0
362 3 363 363 1.0
363 1 2 61 4
363 1 6 60 4
363 1 10 54 8
363 1 13 54 8
363 1 16 56 4
363 1 17 54 8
363 1 21 41 8
363 1 22 31 8
363 1 22 41 8
363 1 25 33 8
363 1 25 41 8
363 1 26 41 8
363 1 34 70 4
363 1 36 68 8
363 1 37 39 8
363 1 37 41 8
363 1 38 41 8
363 1 40 70 4
363 1 41 53 8
363 1 41 55 8
363 1 41 59 8
363 1 42 54 4
363 1 43 54 4
363 1 48 64 8
363 1 49 54 4
363 1 57 66 2
363 1 63 63 8
363 2 2 8 4
363 2 2 10 4
363 2 3 4 2
363 2 3 10 8
363 2 4 6 4
363 2 5 7 8
363 2 6 6 8
363 2 6 7 8
363 2 7 7 10
363 2 7 8 8
363 2 7 9 8
363 2 7 10 2
363 2 8 10 4
363 2 9 9 2
363 3 1 1 1.0
363 3 364 364 1.0
364 1 2 61 2
364 1 2 64 1
364 1 2 68 1
364 1 6 60 2
364 1 6 63 1
364 1 10 54 2
364 1 10 56 2
364 1 10 60 2
364 1 13 54 2
364 1 13 56 2
364 1 13 60 2
364 1 14 66 2
364 1 14 68 2
364 1 16 56 2
364 1 16 63 1
364 1 17 54 2
364 1 17 56 2
364 1 17 60 2
364 1 18 57 2
364 1 18 64 2
364 1 19 55 1
364 1 19 59 1
364 1 21 41 2
364 1 21 43 2
364 1 21 49 2
364 1 21 61 2
364 1 22 31 2
364 1 22 32 2
364 1 22 42 2
364 1 22 61 2
364 1 24 31 2
364 1 24 41 2
364 1 25 33 2
364 1 25 34 2
364 1 25 42 2
364 1 25 49 2
364 1 26 41 2
364 1 26 43 2
364 1 26 66 1
364 1 26 70 1
364 1 27 33 2
364 1 27 41 2
364 1 30 31 2
364 1 30 41 2
364 1 32 54 2
364 1 33 66 1
364 1 33 70 1
364 1 34 41 2
364 1 34 49 2
364 1 34 50 2
364 1 34 51 2
364 1 34 60 2
364 1 34 67 2
364 1 36 49 2
364 1 36 61 2
364 1 36 68 2
364 1 37 39 2
364 1 37 40 2
364 1 37 42 2
364 1 37 43 2
364 1 38 41 2
364 1 38 49 2
364 1 38 57 1
364 1 38 70 1
364 1 39 45 2
364 1 39 57 1
364 1 39 70 1
364 1 40 41 2
364 1 40 43 2
364 1 40 44 2
364 1 40 51 2
364 1 40 56 2
364 1 40 58 2
364 1 41 45 2
364 1 41 53 2
364 1 41 57 2
364 1 41 66 2
364 1 42 44 2
364 1 42 50 2
364 1 42 53 2
364 1 42 54 2
364 1 43 48 2
364 1 43 55 2
364 1 43 56 2
364 1 48 61 2
364 1 48 64 2
364 1 49 59 2
364 1 49 60 2
364 1 54 64 1
364 1 54 68 1
364 1 55 61 2
364 1 55 66 1
364 1 56 63 2
364 1 57 59 1
364 1 59 61 2
364 1 60 63 2
364 2 2 3 1
364 2 2 6 1
364 2 2 7 1
364 2 2 8 3
364 2 2 10 2
364 2 3 4 1
364 2 3 6 2
364 2 3 8 1
364 2 3 9 1
364 2 3 10 4
364 2 4 6 3
364 2 4 7 2
364 2 5 7 4
364 2 5 8 4
364 2 6 6 4
364 2 6 7 3
364 2 6 8 4
364 2 6 9 1
364 2 6 10 2
364 2 7 7 4
364 2 7 8 9
364 2 7 9 2
364 2 7 10 3
364 2 8 8 4
364 2 8 9 4
364 2 8 10 3
364 2 9 9 2
364 2 10 10 4
364 3 1 1 1.0
364 3 365 365 1.0
365 1 6 66 1
365 1 9 53 4
365 1 9 55 4
365 1 9 59 4
365 1 10 53 2
365 1 12 54 8
365 1 12 56 4
365 1 12 60 4
365 1 13 53 2
365 1 16 57 1
365 1 17 53 2
365 1 22 41 8
365 1 22 42 4
365 1 22 43 4
365 1 22 49 4
365 1 22 61 4
365 1 24 41 4
365 1 25 37 8
365 1 25 38 4
365 1 25 39 4
365 1 25 45 4
365 1 25 59 4
365 1 26 37 4
365 1 26 41 4
365 1 27 37 4
365 1 30 41 4
365 1 31 53 2
365 1 33 33 4
365 1 33 37 4
365 1 34 54 2
365 1 34 68 4
365 1 36 67 2
365 1 37 55 4
365 1 38 41 4
365 1 39 39 4
365 1 40 54 2
365 1 40 64 4
365 1 42 70 2
365 1 43 66 2
365 1 44 63 4
365 1 48 58 2
365 1 49 57 2
365 1 50 63 4
365 1 51 62 4
365 1 56 70 2
365 1 60 70 2
365 1 61 70 2
365 1 62 64 4
365 1 62 68 4
365 1 62 70 4
365 2 2 4 1
365 2 2 8 2
365 2 2 9 5
365 2 3 3 2
365 2 3 6 2
365 2 3 9 2
365 2 3 10 6
365 2 4 7 3
365 2 5 5 4
365 2 5 6 2
365 2 5 9 2
365 2 6 7 10
365 2 6 8 8
365 2 6 9 2
365 2 7 7 8
365 2 7 8 12
365 2 7 9 1
365 2 7 10 2
365 2 8 10 2
365 2 10 10 2
365 3 1 1 1.0
365 3 366 366 1.0
366 1 6 67 1
366 1 10 54 2
366 1 13 54 2
366 1 14 54 4
366 1 14 60 4
366 1 16 58 1
366 1 17 54 2
366 1 18 54 4
366 1 18 56 4
366 1 19 54 4
366 1 22 41 4
366 1 22 61 4
366 1 24 70 2
366 1 25 41 4
366 1 25 49 4
366 1 26 41 8
366 1 27 66 2
366 1 30 70 2
366 1 31 54 2
366 1 32 64 4
366 1 32 68 4
366 1 33 33 4
366 1 33 41 4
366 1 34 63 4
366 1 34 68 4
366 1 36 66 2
366 1 37 41 4
366 1 37 43 4
366 1 38 41 8
366 1 39 39 4
366 1 39 41 4
366 1 40 63 4
366 1 40 64 4
366 1 41 41 8
366 1 41 42 4
366 1 41 53 4
366 1 41 54 4
366 1 41 55 8
366 1 41 56 4
366 1 41 59 8
366 1 41 60 4
366 1 41 61 4
366 1 42 54 4
366 1 43 54 4
366 1 44 54 2
366 1 45 57 2
366 1 48 57 2
366 1 49 54 4
366 1 50 54 2
366 1 51 54 2
366 2 2 3 1
366 2 2 4 2
366 2 2 10 1
366 2 3 4 1
366 2 3 10 6
366 2 4 5 1
366 2 4 6 2
366 2 4 10 2
366 2 5 7 2
366 2 5 9 1
366 2 6 7 8
366 2 6 8 4
366 2 6 10 2
366 2 7 7 8
366 2 7 8 14
366 2 7 9 6
366 2 7 10 6
366 2 8 10 6
366 2 9 10 1
366 3 1 1 1.0
366 3 367 367 1.0
367 1 9 53 4
367 1 9 57 4
367 1 9 66 4
367 1 12 56 8
367 1 12 60 8
367 1 14 67 4
367 1 18 58 4
367 1 19 54 2
367 1 22 42 8
367 1 22 61 8
367 1 24 43 8
367 1 25 40 8
367 1 25 45 8
367 1 27 37 8
367 1 30 49 8
367 1 32 53 4
367 1 34 37 8
367 1 34 49 8
367 1 40 43 8
367 1 41 57 4
367 1 41 66 4
367 1 41 70 4
367 1 42 42 8
367 1 44 56 8
367 1 50 60 8
367 1 51 62 8
367 1 54 70 4
367 1 61 62 8
367 2 2 4 2
367 2 2 7 2
367 2 2 9 4
367 2 3 6 4
367 2 3 10 6
367 2 4 5 2
367 2 4 7 2
367 2 5 5 4
367 2 5 10 2
367 2 6 8 16
367 2 7 7 8
367 2 7 8 8
367 2 7 9 2
367 2 7 10 6
367 2 8 8 8
367 2 9 10 4
367 3 1 1 1.0
367 3 368 368 1.0
368 1 14 60 8
368 1 14 66 4
368 1 18 56 8
368 1 18 57 4
368 1 19 53 2
368 1 19 54 4
368 1 22 61 8
368 1 22 70 4
368 1 25 49 8
368 1 25 66 4
368 1 32 54 4
368 1 32 61 8
368 1 34 41 8
368 1 34 49 8
368 1 34 60 8
368 1 37 43 8
368 1 37 57 4
368 1 40 41 8
368 1 40 43 8
368 1 40 56 8
368 1 41 42 8
368 1 41 53 4
368 1 41 57 4
368 1 41 66 4
368 1 42 42 8
368 1 42 54 8
368 1 43 56 8
368 1 49 60 8
368 1 54 70 2
368 1 61 61 8
368 2 2 3 2
368 2 2 4 2
368 2 3 9 2
368 2 3 10 4
368 2 4 6 4
368 2 4 7 2
368 2 5 7 2
368 2 5 9 2
368 2 6 7 4
368 2 6 8 8
368 2 7 7 12
368 2 7 8 8
368 2 7 9 4
368 2 7 10 4
368 2 8 8 8
368 2 8 10 8
368 2 10 10 8
368 3 1 1 1.0
368 3 369 369 1.0
369 1 6 66 1
369 1 9 54 4
369 1 9 56 4
369 1 9 60 4
369 1 10 70 2
369 1 13 66 2
369 1 14 54 4
369 1 14 56 4
369 1 16 57 1
369 1 17 57 2
369 1 18 54 4
369 1 18 60 4
369 1 19 56 2
369 1 19 60 2
369 1 22 41 4
369 1 22 42 4
369 1 22 43 4
369 1 22 49 4
369 1 24 41 4
369 1 25 41 4
369 1 25 42 4
369 1 25 43 4
369 1 25 61 4
369 1 27 41 4
369 1 30 41 4
369 1 31 70 2
369 1 32 51 4
369 1 32 70 4
369 1 34 34 4
369 1 34 50 4
369 1 34 66 4
369 1 34 67 2
369 1 36 54 2
369 1 37 41 4
369 1 37 42 4
369 1 37 49 4
369 1 37 61 4
369 1 40 40 4
369 1 40 44 4
369 1 40 57 4
369 1 40 58 2
369 1 41 43 4
369 1 41 45 4
369 1 41 49 4
369 1 41 54 4
369 1 41 56 4
369 1 41 60 4
369 1 42 53 2
369 1 43 53 2
369 1 48 54 2
369 1 49 53 2
369 1 53 61 2
369 1 54 61 4
369 2 2 4 1
369 2 2 6 2
369 2 2 9 1
369 2 2 10 4
369 2 3 3 2
369 2 3 6 2
369 2 3 7 2
369 2 3 10 2
369 2 4 5 2
369 2 4 7 1
369 2 4 10 4
369 2 5 7 2
369 2 5 8 4
369 2 6 7 8
369 2 6 8 4
369 2 7 7 8
369 2 7 8 8
369 2 7 9 1
369 2 7 10 6
369 2 8 9 4
369 2 8 10 4
369 2 9 10 2
369 2 10 10 2
369 3 1 1 1.0
369 3 370 370 1.0
370 1 5 66 3
370 1 15 57 3
370 1 20 54 12
370 1 20 56 6
370 1 20 60 6
370 1 34 34 12
370 1 34 66 6
370 1 40 40 12
370 1 40 57 6
370 1 41 41 24
370 1 41 42 12
370 1 41 43 12
370 1 41 49 12
370 1 41 54 12
370 1 41 56 12
370 1 41 60 12
370 1 41 61 12
370 1 42 54 6
370 1 43 54 6
370 1 49 54 6
370 1 52 54 6
370 1 54 61 6
370 2 1 4 3
370 2 1 9 1
370 2 3 4 1
370 2 3 7 3
370 2 4 6 2
370 2 4 10 6
370 2 6 7 6
370 2 7 7 12
370 2 7 8 12
370 2 7 10 15
370 2 8 10 12
370 2 9 10 3
370 3 1 1 1.0
370 3 371 371 1.0
371 1 2 62 4
371 1 6 62 4
371 1 10 54 8
371 1 12 57 4
371 1 12 66 4
371 1 12 70 8
371 1 13 56 8
371 1 16 62 4
371 1 17 60 8
371 1 21 42 8
371 1 22 31 8
371 1 22 41 8
371 1 25 35 8
371 1 25 43 8
371 1 28 40 8
371 1 28 41 8
371 1 34 46 8
371 1 35 48 8
371 1 36 47 8
371 1 37 47 8
371 1 37 49 8
371 1 41 46 8
371 1 53 61 8
371 1 54 62 4
371 2 2 6 8
371 2 3 7 6
371 2 3 9 2
371 2 3 10 8
371 2 4 6 4
371 2 5 8 8
371 2 6 6 8
371 2 6 7 8
371 2 6 10 4
371 2 7 7 10
371 2 7 9 4
371 2 8 9 8
371 2 9 9 2
371 3 1 1 1.0
371 3 372 372 1.0
372 1 4 66 1
372 1 4 70 1
372 1 6 69 1
372 1 8 57 1
372 1 8 70 1
372 1 10 54 2
372 1 11 57 1
372 1 11 66 1
372 1 12 57 2
372 1 12 64 2
372 1 12 66 2
372 1 12 68 2
372 1 13 56 2
372 1 14 54 2
372 1 14 56 2
372 1 14 60 2
372 1 14 62 2
372 1 16 65 1
372 1 17 60 2
372 1 18 54 2
372 1 18 56 2
372 1 18 60 2
372 1 18 62 2
372 1 19 56 2
372 1 19 60 2
372 1 22 41 2
372 1 22 42 2
372 1 22 61 2
372 1 22 62 2
372 1 23 66 1
372 1 23 70 1
372 1 24 40 2
372 1 24 63 2
372 1 25 42 2
372 1 25 43 2
372 1 25 50 2
372 1 25 51 2
372 1 26 41 2
372 1 26 43 2
372 1 27 40 2
372 1 27 48 2
372 1 28 40 4
372 1 28 41 4
372 1 29 57 1
372 1 29 70 1
372 1 30 34 2
372 1 30 63 2
372 1 31 54 2
372 1 32 35 2
372 1 32 47 2
372 1 32 64 2
372 1 32 68 2
372 1 33 35 2
372 1 33 41 2
372 1 34 45 2
372 1 34 46 4
372 1 34 47 2
372 1 35 40 2
372 1 35 41 2
372 1 36 45 2
372 1 37 42 2
372 1 37 44 2
372 1 37 49 2
372 1 37 51 2
372 1 38 41 2
372 1 38 49 2
372 1 39 41 2
372 1 39 47 2
372 1 41 43 2
372 1 41 44 2
372 1 41 46 4
372 1 41 47 2
372 1 41 49 2
372 1 41 50 2
372 1 41 54 2
372 1 41 58 2
372 1 41 67 2
372 1 42 53 2
372 1 42 54 2
372 1 43 55 2
372 1 43 56 2
372 1 49 59 2
372 1 49 60 2
372 1 53 61 2
372 1 54 61 2
372 1 54 62 2
372 1 54 65 1
372 1 54 69 1
372 1 55 61 2
372 1 59 61 2
372 2 2 2 2
372 2 2 4 1
372 2 2 6 1
372 2 2 7 1
372 2 2 9 1
372 2 3 6 2
372 2 3 7 4
372 2 3 8 1
372 2 3 9 1
372 2 3 10 4
372 2 4 5 1
372 2 4 6 2
372 2 4 10 2
372 2 5 7 1
372 2 5 8 2
372 2 5 9 1
372 2 5 10 1
372 2 6 6 4
372 2 6 7 6
372 2 6 8 4
372 2 6 10 5
372 2 7 7 4
372 2 7 8 7
372 2 7 9 3
372 2 7 10 2
372 2 8 8 4
372 2 8 9 6
372 2 8 10 4
372 3 1 1 1.0
372 3 373 373 1.0
373 1 9 54 4
373 1 9 57 4
373 1 9 58 4
373 1 9 66 4
373 1 9 67 4
373 1 9 70 4
373 1 12 58 4
373 1 12 67 4
373 1 14 56 8
373 1 18 60 8
373 1 19 62 4
373 1 22 42 8
373 1 24 43 8
373 1 24 44 8
373 1 25 44 8
373 1 27 40 8
373 1 27 41 8
373 1 30 49 8
373 1 30 50 8
373 1 32 51 8
373 1 34 45 8
373 1 37 50 8
373 1 41 45 8
373 1 41 51 8
373 1 53 62 4
373 1 54 61 8
373 2 2 5 2
373 2 2 7 4
373 2 2 9 2
373 2 2 10 4
373 2 3 5 2
373 2 3 6 4
373 2 3 10 2
373 2 4 5 2
373 2 4 7 2
373 2 4 10 4
373 2 5 7 2
373 2 5 9 2
373 2 5 10 2
373 2 6 8 8
373 2 6 9 4
373 2 7 8 8
373 2 7 10 4
373 2 8 8 8
373 2 8 10 8
373 3 1 1 1.0
373 3 374 374 1.0
374 1 3 66 4
374 1 7 57 4
374 1 12 57 4
374 1 12 66 4
374 1 20 54 4
374 1 20 56 8
374 1 20 60 8
374 1 20 62 4
374 1 24 40 8
374 1 27 40 8
374 1 30 34 8
374 1 34 45 8
374 1 41 42 8
374 1 41 43 8
374 1 41 44 8
374 1 41 49 8
374 1 41 50 8
374 1 41 51 8
374 1 41 54 4
374 1 41 58 4
374 1 41 67 4
374 1 42 54 8
374 1 43 56 8
374 1 49 60 8
374 1 54 61 8
374 1 54 62 4
374 1 54 71 2
374 1 61 61 8
374 2 1 4 2
374 2 1 9 2
374 2 2 7 4
374 2 3 7 4
374 2 3 9 2
374 2 4 6 4
374 2 4 10 4
374 2 5 7 2
374 2 5 10 2
374 2 6 7 4
374 2 6 10 4
374 2 7 7 4
374 2 7 8 8
374 2 7 9 2
374 2 7 10 4
374 2 8 8 8
374 2 8 10 16
374 3 1 1 1.0
374 3 375 375 1.0
375 1 3 59 8
375 1 7 55 8
375 1 12 53 8
375 1 12 57 4
375 1 12 66 4
375 1 20 62 4
375 1 20 63 8
375 1 22 34 8
375 1 22 40 8
375 1 24 37 8
375 1 25 30 8
375 1 25 38 8
375 1 26 37 8
375 1 27 39 8
375 1 33 45 8
375 1 42 51 8
375 1 43 49 8
375 1 44 50 8
375 1 56 64 8
375 1 58 62 4
375 1 60 68 8
375 1 61 70 8
375 1 62 67 4
375 1 62 71 4
375 2 1 9 4
375 2 2 8 8
375 2 3 7 6
375 2 3 9 6
375 2 4 6 4
375 2 5 6 8
375 2 6 8 8
375 2 6 10 4
375 2 7 7 2
375 2 7 8 8
375 2 7 10 8
375 2 8 8 8
375 2 9 9 2
375 3 1 1 1.0
375 3 376 376 1.0
376 1 9 55 4
376 1 9 59 4
376 1 9 61 4
376 1 12 54 4
376 1 12 58 2
376 1 12 67 2
376 1 14 53 2
376 1 14 63 4
376 1 14 66 2
376 1 18 53 2
376 1 18 57 2
376 1 18 63 4
376 1 19 53 2
376 1 19 62 2
376 1 22 44 4
376 1 22 50 4
376 1 22 51 4
376 1 24 41 4
376 1 24 64 4
376 1 25 38 4
376 1 25 59 4
376 1 25 60 4
376 1 26 37 4
376 1 26 41 4
376 1 27 39 4
376 1 27 49 4
376 1 30 41 4
376 1 30 68 4
376 1 32 41 4
376 1 32 58 2
376 1 32 67 2
376 1 33 45 4
376 1 33 49 4
376 1 34 44 4
376 1 34 54 4
376 1 37 55 4
376 1 37 56 4
376 1 38 41 4
376 1 39 43 4
376 1 40 50 4
376 1 40 54 4
376 1 41 42 4
376 1 42 51 4
376 1 43 45 4
376 1 56 64 4
376 1 57 62 2
376 1 60 68 4
376 1 61 70 4
376 1 62 66 2
376 1 62 70 2
376 2 2 3 2
376 2 2 8 4
376 2 2 9 2
376 2 3 5 1
376 2 3 6 2
376 2 3 9 2
376 2 3 10 3
376 2 4 6 2
376 2 4 7 3
376 2 4 9 1
376 2 5 6 2
376 2 5 7 1
376 2 5 9 2
376 2 5 10 2
376 2 6 7 8
376 2 6 8 4
376 2 6 9 2
376 2 7 8 12
376 2 7 10 4
376 2 8 8 8
376 2 8 10 4
376 2 9 10 1
376 2 10 10 4
376 3 1 1 1.0
376 3 377 377 1.0
377 1 3 59 2
377 1 3 66 2
377 1 5 59 2
377 1 5 66 1
377 1 7 55 2
377 1 7 57 2
377 1 12 55 2
377 1 12 57 2
377 1 12 59 2
377 1 12 66 2
377 1 15 55 2
377 1 15 57 1
377 1 20 56 3
377 1 20 60 3
377 1 20 62 2
377 1 20 63 4
377 1 22 34 2
377 1 22 40 2
377 1 24 38 2
377 1 24 39 2
377 1 24 40 2
377 1 25 34 2
377 1 25 40 2
377 1 26 30 2
377 1 26 34 2
377 1 26 45 2
377 1 26 59 2
377 1 27 38 2
377 1 27 39 2
377 1 27 40 2
377 1 30 33 2
377 1 30 34 2
377 1 33 34 2
377 1 33 45 2
377 1 33 66 2
377 1 34 37 2
377 1 34 45 2
377 1 34 53 1
377 1 34 66 1
377 1 37 40 2
377 1 38 40 2
377 1 38 55 2
377 1 39 40 2
377 1 39 57 2
377 1 40 53 1
377 1 40 57 1
377 1 41 43 2
377 1 41 49 2
377 1 41 51 2
377 1 41 64 2
377 1 41 68 2
377 1 41 70 2
377 1 42 43 2
377 1 42 44 2
377 1 42 49 2
377 1 42 50 2
377 1 42 51 2
377 1 42 56 2
377 1 42 58 1
377 1 42 60 2
377 1 42 67 1
377 1 43 49 4
377 1 43 50 2
377 1 43 54 1
377 1 43 56 2
377 1 43 63 2
377 1 43 67 1
377 1 44 49 2
377 1 44 61 2
377 1 49 54 1
377 1 49 58 1
377 1 49 60 2
377 1 49 63 2
377 1 50 61 2
377 1 51 61 2
377 1 52 56 2
377 1 52 60 2
377 1 52 62 2
377 1 54 64 2
377 1 54 68 2
377 1 56 61 2
377 1 56 62 2
377 1 56 64 2
377 1 56 71 1
377 1 58 61 1
377 1 60 61 2
377 1 60 62 2
377 1 60 68 2
377 1 60 71 1
377 1 61 64 2
377 1 61 67 1
377 1 61 68 2
377 2 1 4 1
377 2 1 9 3
377 2 2 7 2
377 2 2 8 2
377 2 3 4 1
377 2 3 7 4
377 2 3 8 3
377 2 3 9 2
377 2 4 6 3
377 2 4 10 1
377 2 5 6 1
377 2 5 8 2
377 2 5 10 1
377 2 6 6 4
377 2 6 7 2
377 2 6 8 6
377 2 6 9 2
377 2 6 10 2
377 2 7 7 6
377 2 7 8 5
377 2 7 10 5
377 2 8 8 12
377 2 8 9 2
377 2 8 10 8
377 2 9 10 1
377 3 1 1 1.0
377 3 378 378 1.0
378 1 6 67 1
378 1 9 55 2
378 1 9 57 2
378 1 9 59 2
378 1 9 64 2
378 1 9 66 2
378 1 9 68 2
378 1 10 58 1
378 1 10 67 1
378 1 12 56 2
378 1 12 58 2
378 1 12 60 2
378 1 12 67 2
378 1 13 54 1
378 1 13 67 1
378 1 14 56 2
378 1 14 63 2
378 1 16 58 1
378 1 17 54 1
378 1 17 58 1
378 1 18 60 2
378 1 18 63 2
378 1 19 62 2
378 1 22 44 2
378 1 22 50 2
378 1 24 42 2
378 1 24 43 4
378 1 24 44 2
378 1 24 51 2
378 1 24 64 2
378 1 25 40 2
378 1 25 63 2
378 1 26 42 2
378 1 26 44 2
378 1 26 45 2
378 1 26 61 2
378 1 27 38 2
378 1 27 39 2
378 1 27 40 2
378 1 27 41 2
378 1 27 49 2
378 1 27 59 2
378 1 30 42 2
378 1 30 49 4
378 1 30 50 2
378 1 30 51 2
378 1 30 68 2
378 1 31 58 1
378 1 31 67 1
378 1 32 43 2
378 1 32 49 2
378 1 33 34 2
378 1 33 44 2
378 1 33 45 2
378 1 33 68 2
378 1 34 37 2
378 1 34 45 2
378 1 34 49 2
378 1 34 56 2
378 1 36 53 1
378 1 36 66 1
378 1 37 63 2
378 1 38 42 2
378 1 38 50 2
378 1 38 61 2
378 1 39 40 2
378 1 39 50 2
378 1 39 64 2
378 1 40 43 2
378 1 40 60 2
378 1 41 45 2
378 1 41 51 2
378 1 41 57 2
378 1 41 66 2
378 1 41 70 2
378 1 42 51 2
378 1 43 45 2
378 1 44 55 2
378 1 44 56 2
378 1 45 55 2
378 1 48 53 1
378 1 48 57 1
378 1 50 59 2
378 1 50 60 2
378 1 51 61 2
378 1 51 62 2
378 1 54 64 2
378 1 54 68 2
378 1 55 62 2
378 1 56 61 2
378 1 59 62 2
378 1 60 61 2
378 2 2 3 1
378 2 2 7 2
378 2 2 8 2
378 2 2 9 2
378 2 2 10 1
378 2 3 4 1
378 2 3 5 2
378 2 3 6 3
378 2 3 10 3
378 2 4 5 1
378 2 4 6 1
378 2 4 7 2
378 2 4 10 1
378 2 5 6 2
378 2 5 7 1
378 2 5 9 1
378 2 5 10 1
378 2 6 7 2
378 2 6 8 8
378 2 6 9 3
378 2 6 10 1
378 2 7 7 4
378 2 7 8 4
378 2 7 9 1
378 2 7 10 4
378 2 8 8 20
378 2 8 10 6
378 2 9 9 2
378 2 9 10 1
378 3 1 1 1.0
378 3 379 379 1.0
379 1 6 66 2
379 1 10 55 2
379 1 10 59 2
379 1 12 54 2
379 1 12 56 2
379 1 12 60 2
379 1 12 63 2
379 1 13 53 2
379 1 13 59 2
379 1 16 57 2
379 1 17 53 2
379 1 17 55 2
379 1 22 43 2
379 1 22 49 2
379 1 22 64 2
379 1 22 68 2
379 1 24 41 2
379 1 24 61 2
379 1 25 37 2
379 1 25 45 2
379 1 25 59 2
379 1 25 66 2
379 1 26 38 2
379 1 26 39 2
379 1 26 41 2
379 1 26 42 2
379 1 26 49 2
379 1 26 59 2
379 1 26 68 2
379 1 27 37 2
379 1 27 45 2
379 1 30 41 2
379 1 30 61 2
379 1 31 55 2
379 1 31 59 2
379 1 33 33 4
379 1 33 34 2
379 1 33 38 2
379 1 33 39 2
379 1 33 59 2
379 1 33 68 2
379 1 34 41 2
379 1 34 54 2
379 1 34 60 2
379 1 34 61 2
379 1 34 68 2
379 1 36 60 2
379 1 36 67 2
379 1 37 55 2
379 1 37 57 2
379 1 38 41 2
379 1 38 42 2
379 1 38 43 2
379 1 38 55 2
379 1 38 64 2
379 1 39 39 4
379 1 39 40 2
379 1 39 55 2
379 1 39 64 2
379 1 40 41 2
379 1 40 54 2
379 1 40 56 2
379 1 40 61 2
379 1 40 64 2
379 1 42 63 4
379 1 42 64 2
379 1 42 68 2
379 1 43 59 2
379 1 43 62 2
379 1 43 63 2
379 1 43 66 2
379 1 44 60 2
379 1 44 63 2
379 1 48 56 2
379 1 48 58 2
379 1 49 55 2
379 1 49 57 2
379 1 49 62 2
379 1 49 63 2
379 1 50 56 2
379 1 50 63 2
379 1 51 56 2
379 1 51 60 2
379 1 56 70 2
379 1 60 70 2
379 1 61 64 2
379 1 61 68 2
379 1 62 64 2
379 1 62 68 2
379 2 2 4 2
379 2 2 9 2
379 2 3 3 4
379 2 3 6 2
379 2 3 8 2
379 2 3 9 2
379 2 3 10 2
379 2 4 7 2
379 2 5 5 2
379 2 5 9 2
379 2 6 6 2
379 2 6 7 6
379 2 6 8 10
379 2 6 9 4
379 2 7 7 6
379 2 7 8 10
379 2 7 9 2
379 2 7 10 2
379 2 8 8 14
379 2 8 10 4
379 2 10 10 4
379 3 1 1 1.0
379 3 380 380 1.0
380 1 6 66 1
380 1 10 61 2
380 1 13 59 2
380 1 14 59 2
380 1 14 60 2
380 1 14 63 2
380 1 14 66 2
380 1 16 57 1
380 1 17 55 2
380 1 18 55 2
380 1 18 56 2
380 1 18 57 2
380 1 18 63 2
380 1 19 53 2
380 1 19 56 1
380 1 19 60 1
380 1 22 51 2
380 1 22 64 2
380 1 22 68 2
380 1 22 70 2
380 1 24 61 2
380 1 25 49 2
380 1 25 59 2
380 1 25 66 2
380 1 25 68 2
380 1 26 49 2
380 1 26 50 2
380 1 26 59 2
380 1 26 60 2
380 1 27 49 2
380 1 30 61 2
380 1 31 61 2
380 1 32 41 2
380 1 32 56 2
380 1 32 60 2
380 1 32 61 2
380 1 33 34 2
380 1 33 49 2
380 1 33 60 2
380 1 33 66 2
380 1 34 41 4
380 1 34 42 2
380 1 34 43 2
380 1 34 49 2
380 1 34 54 3
380 1 34 60 2
380 1 34 61 2
380 1 34 67 1
380 1 36 60 2
380 1 37 43 2
380 1 37 55 2
380 1 37 57 2
380 1 37 64 2
380 1 38 43 2
380 1 38 44 2
380 1 38 55 2
380 1 38 56 2
380 1 39 40 2
380 1 39 43 2
380 1 39 56 2
380 1 39 57 2
380 1 40 41 4
380 1 40 42 2
380 1 40 43 2
380 1 40 49 2
380 1 40 54 3
380 1 40 56 2
380 1 40 58 1
380 1 40 61 2
380 1 41 42 2
380 1 42 42 4
380 1 42 43 2
380 1 42 49 2
380 1 42 56 2
380 1 42 57 1
380 1 42 60 2
380 1 42 66 1
380 1 43 45 2
380 1 43 53 1
380 1 43 56 2
380 1 43 63 2
380 1 43 66 1
380 1 48 56 2
380 1 49 53 1
380 1 49 57 1
380 1 49 60 2
380 1 49 63 2
380 1 56 64 2
380 1 56 70 1
380 1 57 61 1
380 1 60 68 2
380 1 60 70 1
380 1 61 64 2
380 1 61 66 1
380 1 61 68 2
380 2 2 3 2
380 2 2 4 1
380 2 2 9 1
380 2 3 3 2
380 2 3 6 1
380 2 3 8 2
380 2 3 9 2
380 2 3 10 1
380 2 4 6 2
380 2 4 7 2
380 2 4 8 1
380 2 5 7 1
380 2 5 8 1
380 2 5 9 2
380 2 6 7 5
380 2 6 8 8
380 2 6 9 2
380 2 6 10 2
380 2 7 7 8
380 2 7 8 8
380 2 7 9 1
380 2 7 10 3
380 2 8 8 12
380 2 8 9 2
380 2 8 10 6
380 2 10 10 6
380 3 1 1 1.0
380 3 381 381 1.0
381 1 6 66 1
381 1 6 67 1
381 1 10 56 1
381 1 10 60 1
381 1 10 64 1
381 1 10 68 1
381 1 13 54 1
381 1 13 59 1
381 1 13 60 1
381 1 13 66 1
381 1 14 54 1
381 1 14 56 1
381 1 14 60 1
381 1 14 63 1
381 1 16 57 1
381 1 16 58 1
381 1 17 54 1
381 1 17 55 1
381 1 17 56 1
381 1 17 57 1
381 1 18 54 1
381 1 18 56 1
381 1 18 60 1
381 1 18 63 1
381 1 19 56 1
381 1 19 60 1
381 1 22 43 1
381 1 22 49 1
381 1 22 64 1
381 1 22 68 1
381 1 24 41 1
381 1 24 51 1
381 1 24 61 1
381 1 24 70 1
381 1 25 41 1
381 1 25 49 1
381 1 25 61 1
381 1 25 68 1
381 1 26 41 1
381 1 26 42 2
381 1 26 43 1
381 1 26 49 1
381 1 26 50 1
381 1 26 61 1
381 1 26 63 1
381 1 26 66 1
381 1 26 68 1
381 1 27 41 1
381 1 27 49 1
381 1 27 59 1
381 1 27 66 1
381 1 30 41 1
381 1 30 51 1
381 1 30 61 1
381 1 30 70 1
381 1 31 56 1
381 1 31 60 1
381 1 31 64 1
381 1 31 68 1
381 1 32 43 1
381 1 32 49 1
381 1 32 64 1
381 1 32 68 1
381 1 33 33 2
381 1 33 34 2
381 1 33 42 1
381 1 33 43 1
381 1 33 61 1
381 1 33 63 1
381 1 33 66 1
381 1 33 68 1
381 1 34 34 2
381 1 34 41 1
381 1 34 42 1
381 1 34 49 1
381 1 34 50 1
381 1 34 56 1
381 1 34 59 1
381 1 34 60 1
381 1 34 61 1
381 1 34 63 1
381 1 34 66 1
381 1 34 67 1
381 1 34 68 1
381 1 36 54 1
381 1 36 59 1
381 1 36 60 1
381 1 36 66 1
381 1 37 41 1
381 1 37 43 1
381 1 37 61 1
381 1 37 64 1
381 1 38 41 1
381 1 38 42 2
381 1 38 43 1
381 1 38 44 1
381 1 38 49 1
381 1 38 57 1
381 1 38 61 1
381 1 38 63 1
381 1 38 64 1
381 1 39 39 2
381 1 39 40 2
381 1 39 42 1
381 1 39 49 1
381 1 39 57 1
381 1 39 61 1
381 1 39 63 1
381 1 39 64 1
381 1 40 40 2
381 1 40 41 1
381 1 40 42 1
381 1 40 43 1
381 1 40 44 1
381 1 40 55 1
381 1 40 56 1
381 1 40 57 1
381 1 40 58 1
381 1 40 60 1
381 1 40 61 1
381 1 40 63 1
381 1 40 64 1
381 1 41 43 1
381 1 41 45 1
381 1 41 49 1
381 1 41 55 1
381 1 41 56 2
381 1 41 57 1
381 1 41 59 1
381 1 41 60 2
381 1 41 63 2
381 1 41 64 1
381 1 41 66 1
381 1 41 68 1
381 1 42 43 1
381 1 42 49 1
381 1 42 55 2
381 1 42 56 1
381 1 42 59 2
381 1 42 60 1
381 1 43 45 1
381 1 43 53 1
381 1 43 54 1
381 1 43 55 1
381 1 43 59 1
381 1 43 60 1
381 1 43 61 1
381 1 44 54 1
381 1 44 56 1
381 1 45 55 1
381 1 45 57 1
381 1 48 54 1
381 1 48 55 1
381 1 48 56 1
381 1 48 57 1
381 1 49 53 1
381 1 49 54 1
381 1 49 55 1
381 1 49 56 1
381 1 49 59 1
381 1 49 61 1
381 1 50 54 1
381 1 50 60 1
381 1 51 56 1
381 1 51 60 1
381 1 54 64 1
381 1 54 68 1
381 1 55 61 1
381 1 56 61 1
381 1 59 61 1
381 1 60 61 1
381 2 2 3 1
381 2 2 4 1
381 2 2 9 1
381 2 2 10 1
381 2 3 3 2
381 2 3 4 1
381 2 3 6 2
381 2 3 7 1
381 2 3 8 1
381 2 3 10 2
381 2 4 5 1
381 2 4 6 1
381 2 4 7 1
381 2 4 10 1
381 2 5 7 1
381 2 5 8 1
381 2 5 9 1
381 2 6 6 2
381 2 6 7 5
381 2 6 8 8
381 2 6 9 1
381 2 6 10 1
381 2 7 7 6
381 2 7 8 8
381 2 7 9 2
381 2 7 10 4
381 2 8 8 14
381 2 8 9 3
381 2 8 10 5
381 2 9 10 2
381 2 10 10 2
381 3 1 1 1.0
381 3 382 382 1.0
382 1 5 59 2
382 1 5 66 4
382 1 15 55 2
382 1 15 57 4
382 1 20 54 2
382 1 20 56 4
382 1 20 60 4
382 1 20 63 2
382 1 26 34 4
382 1 26 66 2
382 1 33 34 4
382 1 33 66 2
382 1 34 34 8
382 1 34 59 4
382 1 34 66 4
382 1 38 40 4
382 1 38 57 2
382 1 39 40 4
382 1 39 57 2
382 1 40 40 8
382 1 40 55 4
382 1 40 57 4
382 1 41 41 4
382 1 41 43 4
382 1 41 49 4
382 1 41 56 4
382 1 41 60 4
382 1 41 61 4
382 1 41 63 4
382 1 41 64 4
382 1 41 68 4
382 1 42 42 4
382 1 42 43 4
382 1 42 49 4
382 1 42 56 4
382 1 42 60 4
382 1 42 61 4
382 1 43 49 4
382 1 43 54 4
382 1 43 60 4
382 1 43 61 4
382 1 49 54 4
382 1 49 56 4
382 1 49 61 4
382 1 52 54 4
382 1 52 56 4
382 1 52 60 4
382 1 54 64 2
382 1 54 68 2
382 1 56 61 4
382 1 60 61 4
382 2 1 4 2
382 2 1 9 2
382 2 3 4 2
382 2 3 7 4
382 2 3 8 2
382 2 4 6 2
382 2 4 10 2
382 2 6 7 4
382 2 6 8 8
382 2 6 9 2
382 2 7 7 8
382 2 7 8 8
382 2 7 10 8
382 2 8 8 12
382 2 8 10 10
382 2 9 10 4
382 3 1 1 1.0
382 3 383 383 1.0
383 1 6 66 1
383 1 10 57 1
383 1 10 66 1
383 1 12 56 2
383 1 12 60 2
383 1 12 63 4
383 1 13 53 1
383 1 13 66 1
383 1 14 60 2
383 1 14 67 2
383 1 16 57 1
383 1 17 53 1
383 1 17 57 1
383 1 18 56 2
383 1 18 58 2
383 1 19 54 2
383 1 22 64 2
383 1 22 68 2
383 1 24 43 2
383 1 24 61 2
383 1 24 64 2
383 1 25 45 2
383 1 25 66 2
383 1 26 40 2
383 1 26 42 2
383 1 26 49 2
383 1 26 61 2
383 1 27 37 2
383 1 27 45 4
383 1 30 49 2
383 1 30 61 2
383 1 30 68 2
383 1 31 57 1
383 1 31 66 1
383 1 32 55 2
383 1 32 59 2
383 1 33 34 2
383 1 33 40 2
383 1 33 49 2
383 1 33 68 2
383 1 34 38 2
383 1 34 39 2
383 1 34 41 2
383 1 34 49 4
383 1 34 59 2
383 1 34 60 2
383 1 36 54 1
383 1 36 67 1
383 1 37 57 2
383 1 38 42 2
383 1 38 43 2
383 1 38 61 2
383 1 39 40 2
383 1 39 43 2
383 1 39 64 2
383 1 40 41 2
383 1 40 43 4
383 1 40 55 2
383 1 40 56 2
383 1 41 42 2
383 1 41 55 2
383 1 41 57 2
383 1 41 59 2
383 1 41 62 2
383 1 41 63 4
383 1 41 64 2
383 1 41 66 2
383 1 41 68 2
383 1 42 42 4
383 1 42 56 2
383 1 42 60 2
383 1 42 61 2
383 1 43 56 2
383 1 43 59 2
383 1 43 62 2
383 1 44 54 2
383 1 44 56 2
383 1 44 60 2
383 1 48 54 1
383 1 48 58 1
383 1 49 55 2
383 1 49 60 2
383 1 49 62 2
383 1 50 54 2
383 1 50 56 2
383 1 50 60 2
383 1 51 54 2
383 1 51 56 2
383 1 51 60 2
383 1 54 70 2
383 1 61 61 4
383 1 61 62 2
383 2 2 4 3
383 2 2 9 1
383 2 3 3 2
383 2 3 6 3
383 2 3 7 1
383 2 3 9 1
383 2 3 10 3
383 2 4 5 1
383 2 4 6 1
383 2 4 7 1
383 2 5 5 2
383 2 5 9 1
383 2 6 7 6
383 2 6 8 8
383 2 6 9 1
383 2 6 10 1
383 2 7 7 8
383 2 7 8 6
383 2 7 9 3
383 2 7 10 3
383 2 8 8 20
383 2 8 10 6
383 2 9 10 3
383 2 10 10 2
383 3 1 1 1.0
383 3 384 384 1.0
384 1 2 63 4
384 1 4 59 4
384 1 4 64 4
384 1 8 55 4
384 1 8 68 4
384 1 11 57 4
384 1 11 66 4
384 1 14 56 4
384 1 14 69 4
384 1 18 60 4
384 1 18 65 4
384 1 19 63 4
384 1 21 34 4
384 1 21 40 4
384 1 23 29 4
384 1 23 35 4
384 1 24 30 4
384 1 24 38 4
384 1 26 30 4
384 1 26 43 4
384 1 27 32 4
384 1 27 40 4
384 1 28 39 4
384 1 28 42 4
384 1 29 47 4
384 1 32 45 4
384 1 33 46 4
384 1 33 51 4
384 1 34 45 4
384 1 35 50 4
384 1 38 49 4
384 1 39 51 4
384 1 42 46 4
384 1 43 50 4
384 1 44 47 4
384 1 44 49 4
384 1 55 64 4
384 1 56 65 4
384 1 58 61 4
384 1 59 68 4
384 1 60 69 4
384 1 61 67 4
384 2 2 6 4
384 2 2 7 4
384 2 2 9 4
384 2 3 6 4
384 2 3 8 8
384 2 4 5 2
384 2 4 10 2
384 2 5 5 2
384 2 5 8 4
384 2 5 10 4
384 2 6 6 12
384 2 6 8 4
384 2 7 8 4
384 2 7 9 4
384 2 8 8 12
384 2 8 9 4
384 2 8 10 4
384 2 10 10 2
384 3 1 1 1.0
384 3 385 385 1.0
385 1 4 59 1
385 1 4 70 1
385 1 6 59 1
385 1 6 69 1
385 1 8 55 1
385 1 8 70 1
385 1 10 56 1
385 1 10 60 1
385 1 10 64 1
385 1 10 68 1
385 1 11 57 1
385 1 11 66 1
385 1 12 55 1
385 1 12 57 1
385 1 12 59 1
385 1 12 61 2
385 1 12 64 1
385 1 12 66 1
385 1 12 68 1
385 1 13 56 1
385 1 13 59 1
385 1 13 63 1
385 1 13 66 1
385 1 14 56 2
385 1 14 62 1
385 1 14 63 1
385 1 16 55 1
385 1 16 65 1
385 1 17 55 1
385 1 17 57 1
385 1 17 60 1
385 1 17 63 1
385 1 18 60 2
385 1 18 62 1
385 1 18 63 1
385 1 19 63 2
385 1 22 34 1
385 1 22 40 1
385 1 22 43 1
385 1 22 49 1
385 1 22 63 2
385 1 22 64 1
385 1 22 68 1
385 1 23 51 1
385 1 23 59 1
385 1 24 38 1
385 1 24 42 1
385 1 24 60 1
385 1 24 62 1
385 1 25 34 1
385 1 25 40 1
385 1 25 43 1
385 1 25 48 1
385 1 25 50 1
385 1 25 51 1
385 1 25 64 1
385 1 25 70 1
385 1 26 30 1
385 1 26 34 1
385 1 26 43 2
385 1 26 46 1
385 1 26 47 1
385 1 26 59 1
385 1 26 60 1
385 1 27 40 1
385 1 27 42 1
385 1 27 48 1
385 1 27 50 1
385 1 28 38 1
385 1 28 39 2
385 1 28 40 1
385 1 28 42 2
385 1 28 49 1
385 1 28 61 1
385 1 29 51 1
385 1 29 55 1
385 1 30 42 1
385 1 30 56 1
385 1 30 62 1
385 1 31 35 1
385 1 31 47 1
385 1 31 56 1
385 1 31 60 1
385 1 32 35 1
385 1 32 43 1
385 1 32 47 1
385 1 32 49 1
385 1 33 35 1
385 1 33 43 1
385 1 33 46 2
385 1 33 47 1
385 1 33 50 1
385 1 33 66 1
385 1 33 67 1
385 1 34 35 1
385 1 34 37 1
385 1 34 42 1
385 1 34 43 1
385 1 34 45 1
385 1 34 46 1
385 1 34 49 1
385 1 34 53 1
385 1 34 66 1
385 1 35 38 1
385 1 35 39 1
385 1 35 42 1
385 1 35 61 1
385 1 36 37 1
385 1 36 45 1
385 1 36 56 1
385 1 36 62 1
385 1 37 40 1
385 1 37 44 1
385 1 37 49 1
385 1 37 51 1
385 1 37 68 1
385 1 37 70 1
385 1 38 40 1
385 1 38 49 2
385 1 38 55 1
385 1 38 56 1
385 1 39 44 1
385 1 39 47 1
385 1 39 49 1
385 1 39 57 1
385 1 39 58 1
385 1 40 42 1
385 1 40 43 1
385 1 40 47 1
385 1 40 49 1
385 1 40 53 1
385 1 40 57 1
385 1 42 45 1
385 1 42 46 2
385 1 42 47 1
385 1 43 46 1
385 1 43 49 2
385 1 43 50 1
385 1 44 45 1
385 1 44 49 1
385 1 46 61 1
385 1 47 61 1
385 1 48 60 1
385 1 48 62 1
385 1 53 64 1
385 1 53 68 1
385 1 55 64 2
385 1 56 61 1
385 1 56 62 1
385 1 56 64 1
385 1 56 65 1
385 1 57 61 1
385 1 58 61 1
385 1 59 68 2
385 1 60 61 1
385 1 60 62 1
385 1 60 68 1
385 1 60 69 1
385 1 61 66 1
385 1 61 67 1
385 2 2 2 2
385 2 2 6 1
385 2 2 7 1
385 2 2 9 2
385 2 3 3 2
385 2 3 6 3
385 2 3 7 3
385 2 3 8 4
385 2 3 9 1
385 2 3 10 1
385 2 4 5 1
385 2 4 6 1
385 2 4 8 1
385 2 4 10 1
385 2 5 7 1
385 2 5 8 2
385 2 5 9 1
385 2 5 10 1
385 2 6 6 8
385 2 6 7 2
385 2 6 8 8
385 2 6 9 1
385 2 6 10 4
385 2 7 7 4
385 2 7 8 5
385 2 7 9 3
385 2 7 10 1
385 2 8 8 8
385 2 8 9 5
385 2 8 10 3
385 2 9 10 1
385 3 1 1 1.0
385 3 386 386 1.0
386 1 2 64 2
386 1 2 68 2
386 1 6 63 2
386 1 10 56 2
386 1 10 60 2
386 1 13 56 2
386 1 13 63 2
386 1 14 59 2
386 1 14 61 2
386 1 14 66 2
386 1 14 68 2
386 1 16 63 2
386 1 17 60 2
386 1 17 63 2
386 1 18 55 2
386 1 18 57 2
386 1 18 61 2
386 1 18 64 2
386 1 19 55 2
386 1 19 59 2
386 1 21 43 2
386 1 21 49 2
386 1 21 64 2
386 1 21 68 2
386 1 24 31 2
386 1 24 32 2
386 1 24 42 2
386 1 24 61 2
386 1 26 43 2
386 1 26 50 2
386 1 26 51 2
386 1 26 59 2
386 1 26 60 2
386 1 27 33 2
386 1 27 34 2
386 1 27 42 2
386 1 27 49 2
386 1 30 31 2
386 1 30 32 2
386 1 30 42 2
386 1 30 61 2
386 1 32 56 2
386 1 32 60 2
386 1 33 50 2
386 1 33 51 2
386 1 33 66 2
386 1 33 67 2
386 1 34 41 2
386 1 34 43 2
386 1 34 49 2
386 1 34 54 2
386 1 34 67 2
386 1 36 41 2
386 1 36 49 2
386 1 38 44 2
386 1 38 49 2
386 1 38 51 2
386 1 38 55 2
386 1 38 56 2
386 1 39 44 2
386 1 39 45 2
386 1 39 51 2
386 1 39 57 2
386 1 39 58 2
386 1 40 41 2
386 1 40 43 2
386 1 40 45 2
386 1 40 49 2
386 1 40 54 2
386 1 40 58 2
386 1 41 44 2
386 1 41 48 2
386 1 41 50 2
386 1 42 44 2
386 1 42 45 2
386 1 42 50 2
386 1 43 45 2
386 1 43 48 2
386 1 54 63 2
386 1 55 59 2
386 1 55 64 2
386 1 56 60 2
386 1 56 64 2
386 1 57 61 2
386 1 59 68 2
386 1 60 68 2
386 1 61 66 2
386 2 2 3 2
386 2 2 6 2
386 2 2 7 2
386 2 2 8 2
386 2 3 6 2
386 2 3 8 2
386 2 3 9 2
386 2 3 10 2
386 2 4 6 2
386 2 4 7 2
386 2 4 8 2
386 2 5 7 4
386 2 5 8 4
386 2 6 6 2
386 2 6 8 6
386 2 6 9 2
386 2 6 10 4
386 2 7 7 4
386 2 7 8 4
386 2 7 9 2
386 2 7 10 2
386 2 8 8 14
386 2 8 9 2
386 2 8 10 4
386 2 9 9 2
386 2 10 10 6
386 3 1 1 1.0
386 3 387 387 1.0
387 1 12 63 8
387 1 14 54 4
387 1 14 67 4
387 1 18 54 4
387 1 18 58 4
387 1 19 54 4
387 1 24 64 8
387 1 26 41 8
387 1 27 45 8
387 1 30 68 8
387 1 32 57 4
387 1 32 66 4
387 1 33 49 8
387 1 34 40 8
387 1 38 41 8
387 1 39 43 8
387 1 41 42 8
387 1 41 55 8
387 1 41 56 8
387 1 41 59 8
387 1 41 60 8
387 1 41 61 8
387 1 41 62 8
387 1 44 54 8
387 1 50 54 8
387 1 51 54 8
387 2 2 4 4
387 2 3 6 4
387 2 3 10 4
387 2 4 5 2
387 2 4 10 2
387 2 5 5 2
387 2 6 7 12
387 2 7 8 16
387 2 7 9 4
387 2 7 10 4
387 2 8 8 8
387 2 8 10 8
387 2 9 10 4
387 2 10 10 2
387 3 1 1 1.0
387 3 388 388 1.0
388 1 6 59 2
388 1 9 56 4
388 1 9 60 4
388 1 9 63 4
388 1 10 70 4
388 1 13 66 4
388 1 14 56 4
388 1 16 55 2
388 1 17 57 4
388 1 18 60 4
388 1 19 63 2
388 1 22 43 4
388 1 22 49 4
388 1 24 42 4
388 1 24 49 4
388 1 25 43 4
388 1 25 64 4
388 1 26 34 4
388 1 26 67 2
388 1 27 42 4
388 1 27 61 4
388 1 30 42 4
388 1 30 43 4
388 1 31 51 4
388 1 32 51 4
388 1 33 50 4
388 1 33 67 2
388 1 34 50 4
388 1 34 59 4
388 1 34 66 4
388 1 36 56 4
388 1 37 49 4
388 1 37 68 4
388 1 38 40 4
388 1 38 58 2
388 1 39 44 4
388 1 39 58 2
388 1 40 44 4
388 1 40 55 4
388 1 40 57 4
388 1 42 45 4
388 1 43 49 4
388 1 45 61 4
388 1 48 60 4
388 1 53 64 2
388 1 53 68 2
388 1 56 61 4
388 1 60 61 4
388 2 2 6 4
388 2 2 9 2
388 2 2 10 2
388 2 3 3 4
388 2 3 6 2
388 2 3 7 4
388 2 4 5 2
388 2 4 8 2
388 2 4 10 2
388 2 5 7 2
388 2 5 8 4
388 2 6 7 4
388 2 6 8 8
388 2 6 10 2
388 2 7 7 4
388 2 7 8 4
388 2 7 9 2
388 2 8 8 12
388 2 8 9 2
388 2 8 10 8
388 2 9 10 4
388 3 1 1 1.0
388 3 389 389 1.0


==> anc/certificate/solutionLinear.py <==
denominatorLinear=9600000
solutionLinear=[35893440, 5924832, 16201152, 9466848, 7490112, -2694048, 16201152, 9466848, 7161696, 7161696, 15594720, -271008, 7520160, -1886208, 7490112, -2694432, 7520160, -1886208, 10349568, -13458528, 490944, 490944, -2677056, 11070432, -3409536, -2659968, -7626720, 5744064, -2677056, 11070432, 8169120, 8090784, -737088, 9427488, -11141664, 5280384, -3409536, -2659968, -737088, 9427488, 2195616, 2195616, -6158784, 1969920, -7626720, 5744064, -11141664, 5280384, -6158784, 1969920, -9657024, -6595680, 10890912, -12162816, -5085312, -640416, -10565856, -7357920, -5085312, -640416, -5674656, -16844064, 1451232, -20729184, -9662304, -10565856, -7357920, -20729184, -9662304, -7015392, -32600640, 25457152, -625728, 16480464, 4170912, 3248184, -625728, 16480464, -4376964, -4376964, -3191292, 8073024, -5571072, -7448928, 4170912, 3315456, -5571072, -7448928, -9347696, -8242064, -5602156, -5602156, -5387468, 6148576, 4568640, 5826528, 6948192, 329088, -5394388, 6139296, 4276740, 4725504, -685440, 3021120, 9359136, -1527072, 4568640, 5826528, -685440, 3021120, 10599384, 10599384, -901284, -7513536, 6948192, 329088, 9359136, -1527072, -902208, -7513536, -3204384, -10341056, 10480804, -18455616, 4347456, -7169636, 16340064, -11651520, 4347456, -7161792, 4044672, 7174752, 3360856, -9688992, -6907488, 16340064, -11651520, -9688992, -6907488, -9684096, -5042208, 34113600, -4688928, 20740248, 17106240, 1282464, 14574240, 5896128, 5896128, 6788832, 1185888, 6958560, 11320992, 7196656, -3359616, 4323168, -6400608, 1901492, -10465344, 1742976, 1742976, 2167872, 6443712, 4743744, -7937280, -1143360, 1101504, 1726752, 3266592, -448416, -669984, -11368128, -3358858, -4421376, 8167918, -11884032, -6804384, -1996512, 4077312, 4428288, 4428288, 2879136, 12637920, -11406432, -31776, -27022176, -14326272, -5677920, -8837568, -5878080, -7480896, 842112, -13043712, 11377440, -11919456, -9708960, -2608512, -14506848, -2921280, 7788384, -4420992, 1055616, -885504, 10903584, -1904468, -7250688, -9529056, -14828478, 1203056, -24842400, 32759196, -6638448, 19981598, 14574240, 3013969, -1580496, -1580496, -2655915, 8454106, -15169296, -2002362, 12522384, 4472016, 7319760, 2931216, -12152160, -3901360, -3634127, -3634127, 919983, 3241488, -6324059, 6208608, -2736000, 11334624, -10337745, 8422320, 3569024, -3182304, 2460288, 10446576, -3920352, -6106656, 932112, -1115040, -8889984, -3800208, 3104016, 3104016, -14714640, -12548640, -334368, -21235680, 11269440, -3416544, 1578576, -5028768, -1147296, -14088144, 11795952, -8357890, -3919344, 4906656, 14982768, -615504, 5983920, -128832, 8141280, 9230928, 12598080, -8781600, -5001168, 7128048, -15287376, -1013472, -3050064, -3069312, -14341632, 53791872, -3557088, 7215072, 12522384, 1755648, 1755648, 3966336, -487676, 20044800, -2728144, 12235296, 3209760, -12398016, -15713376, 10218144, -22803456, 6156720, 6156720, 14449200, 16473696, -1323072, -12042432, 2343840, -10048992, 14721552, -5081184, -5174112, 1045824, -24305472, -25574880, -13403424, -13869792, 11958912, 15166080, 11091936, 21332544, 15832416, 15832416, 10759584, 7464480, 7305312, 18086496, -26015808, -10703808, -12982656, -11377248, 8391744, -12287616, -9905856, -28857024, -11417856, -32076672, -11882688, -33481536, 8042976, -8606784, 12246336, -2393664, -7362912, -314112, -15933408, 24215904, 24790656, -5179488, -4687584, 10256736, -30733344, 66045488, -3359424, 4361578, 2405456, 2405456, -8982715, 10845438, -15073036, 24541260, 3206304, -11019782, 5153172, -1476192, -25442496, 8837568, -7843398, -7843398, 12443674, 3027648, -7098320, -2423178, -14448456, 31665480, -10525646, -9188736, 233752, -11414592, -14018268, -5994240, 5659488, 3466272, -11704508, -1383926, -4023104, 922560, -877624, -877624, -22096704, 10749696, -842822, -34890240, -9495072, -21501696, 184608, -29186304, 51168, -7924224, 6531264, 545380, 6873984, 1477388, -1476672, 19840512, 4045920, 2165396, 18055872, 13984608, 19453344, -1083552, 18199104, 24885696, -14963136, 12549504, -9651552, 3030432, -8227008, 34113600, -4688928, 5896128, 5896128, 6788832, 1185888, 4323168, -6400608, 20728032, 17106048, 6958560, 11320992, 1902144, -10465344, 1742976, 1742976, 1726752, 3266592, -11884032, -6804384, -11406432, -31776, 2167872, 6443712, -448416, -669984, -1996512, 4077312, -27022176, -14326272, 4743744, -7937280, -11368128, -3357984, 4428288, 4428288, -5677920, -8837568, -1143360, 1101504, -4421376, 8164704, 2879136, 12637920, -5878080, -7480896, 842112, -13043712, -14506848, -2921280, -1905120, -7250688, 11377440, -11919456, 7788384, -4420992, 1055616, -9529056, -14810496, -9708960, -2608512, -885504, 10903584, 1184640, -24842400, 32758112, -1580496, -1580496, -2614092, 8454106, 7319760, 2931558, -6638448, 20005680, -15169296, -2002704, -12152160, -3901360, -3633856, -3633856, -10338016, 8422320, 932383, -1115040, -334368, -21235680, 919712, 3241488, 3569024, -3182304, -8889984, -3800208, 11269440, -3416544, -6322704, 6208608, 2460288, 10446576, 3104016, 3104016, 1578576, -5028768, -2736000, 11334624, -3920352, -6106656, -14714640, -12548640, -1147296, -14088144, 11795952, -8358432, 5983920, -128832, 7128048, -15287376, -3919344, 4906656, 8141280, 9230928, 12598080, -1013472, -3050064, 14982768, -615504, -8781600, -5001168, -3069312, -14341632, 8539304, 8539304, 7119608, 306240, 4095744, 2919648, 1755648, 2339040, 4095744, 2919648, 1428464, 1794924, -4064276, -4064276, -798100, -834688, -2417184, -3524160, -4422144, 10618080, -791180, -825408, 2732988, 76512, -2985984, -60480, -9210432, 2068704, -2417184, -3524160, -2985984, -60480, 1473480, 1473480, -3180156, 5431584, -4422144, 10618080, -9210432, 2068704, -3179232, 5431584, -5538624, 11395712, 2688860, -9314976, -325728, -7927516, -6216384, 8672832, -325728, -7935360, -2320992, -8556768, -5361016, -5920992, -1708704, -6216384, 8672832, -5920992, -1708704, 3861696, -2910624, 8539304, 7119608, 306240, 4095744, 2919648, 1755648, 2339040, 4095744, 2919648, 1428464, 1794924, -4064276, -4064276, -798100, -834688, -2417184, -3524160, -4422144, 10618080, -791180, -825408, 2732988, 76512, -2985984, -60480, -9210432, 2068704, -2417184, -3524160, -2985984, -60480, 1473480, 1473480, -3180156, 5431584, -4422144, 10618080, -9210432, 2068704, -3179232, 5431584, -5538624, 11395712, 2688860, -9314976, -325728, -7927516, -6216384, 8672832, -325728, -7935360, -2320992, -8556768, -5361016, -5920992, -1708704, -6216384, 8672832, -5920992, -1708704, 3861696, -2910624, 15650859, -4410869, 8530454, -2433408, 3966336, -8957933, 8482998, -2433408, 14709888, -7632384, 1592156, 1592156, -3459526, 1832736, -354067, -3175947, -5061756, 8165964, -3445906, 1832736, 3641044, 6454752, 1481694, 3425184, -10827456, 6253440, -348434, -3144293, 1481344, 3425184, 2678108, 2678108, 2699232, 7736352, -5060189, 8172672, -10827456, 6253440, 2699232, 7736352, -1961664, 10316064, 1250208, -11956068, -7906080, -6925510, -11233920, 3953280, -7906080, -6939130, -11791776, -14326176, -11593728, -11090880, -8329536, -11233920, 3953280, -11090880, -8329536, 4569408, -3900864, 8201952, -5096352, 2654592, -486624, 10846944, -5096352, 2654592, -14998656, 2202240, -7229894, -7229894, -701626, -431424, -2208384, 691488, -1214496, 4526976, -701626, -431424, 3441696, -3304512, -5001312, -517290, 2340288, -2681672, -2208384, 691488, -5001312, -512640, 3804576, 3804576, -7026048, -4907232, -1214496, 4526976, 2340288, -2686848, -7026048, -4907232, -3610272, -4104768, 4574688, -4037108, 3331104, 265248, 7183392, 3822528, 3331104, 265248, 6976128, 7421184, 10130400, -2617248, 1600896, 7183392, 3822528, -2617248, 1600896, -3499584, 147360, 27970176, 1077984, -12398016, 5062080, -12998976, -1762848, 11834880, -3821760, 4519344, 4519344, -5273712, 12023232, -9756864, -17247648, -12764640, -20582112, 1820880, -8264544, -1785504, 2029728, -14372736, -20045088, -2812128, -5725344, 8723232, 9891072, 17306496, 22318560, -1427328, -1427328, 14755296, 10915776, 5837088, 18580608, -9285888, 9352128, -5659200, 115680, 415008, 5583264, -48000, -4982688, -16909440, -11372256, -23950368, -29117760, 11513568, 1947648, -4951104, -10003680, -8762592, -1229088, -16626528, 7577760, 24436032, -2061408, 8829120, 6260064, -7555776, 22379616, -15713376, -1476672, -1762848, 3967392, -12145344, 14064480, -4216122, -4216122, 2081178, 5896032, -7821024, -11874048, -10927104, 1598208, -4106022, -8969760, 68352, -8602176, -12167328, -11860360, 8000928, 4377600, -9914112, -2527104, 5521056, 9461760, -10647552, -10647552, -8069664, 8238528, -7896576, -7195968, -3612864, -6492576, -7932288, -10788288, -5475648, 1238304, 6118272, 17272500, 3134208, 8397312, -17021376, 4842336, 3807072, 14447136, 5029920, 4625184, 13315296, 1571424, 12193152, 7635648, 6377952, 8320512, 3823968, 2410080, -3125952, 53791872, -3553632, 20044800, -2725344, 10218144, -22803456, 6156720, 6156720, 14721552, -5081184, 11958912, 15166080, 7305312, 18086496, 14449200, 16473696, -5174112, 1045824, 11091936, 21332544, -26015808, -10703808, -1323072, -12042432, -24305472, -25574880, 15832416, 15832416, -12982656, -11377248, 2343840, -10048992, -13403424, -13869792, 10759584, 7464480, 8391744, -12287616, -9905856, -28857024, 8042976, -8606784, 24215904, 24790656, -11417856, -32076672, 12246336, -2393664, -7362912, -5179488, -4687584, -11882688, -33481536, -314112, -15933408, 10256736, -30733344, 65985024, -15069216, 24540096, -25438848, 8832960, -7826160, -7826160, -10469904, -9189024, -11705760, -1360128, -832320, -34890528, 12472176, 3027360, 164736, -11414784, -4019904, 922080, -9495648, -21502176, -7108128, -2462688, -14014368, -5994720, -876288, -876288, 184128, -29186784, -14441088, 31651776, 5658912, 3465792, -22097184, 10749216, 50688, -7924416, 6530784, 578400, 4045536, 2161728, 24885216, -14963616, 6873600, 1500960, 18055392, 13984224, 19452960, 12549024, -9651936, -1477152, 19840032, -1084032, 18198720, 3030144, -8227392, 27970176, 1077984, 11834880, -3821760, 4519344, 4519344, 1820880, -8264544, 8723232, 9891072, 5837088, 18580608, -5273712, 12023232, -1785504, 2029728, 17306496, 22318560, -9285888, 9352128, -9756864, -17247648, -14372736, -20045088, -1427328, -1427328, -5659200, 115680, -12764640, -20582112, -2812128, -5725344, 14755296, 10915776, 415008, 5583264, -48000, -4982688, 11513568, 1947648, 7577760, 24436032, -16909440, -11372256, -4951104, -10003680, -8762592, -2061408, 8829120, -23950368, -29117760, -1229088, -16626528, 6260064, -7555776, 22379616, -12145344, 14064480, -4216464, -4216464, -4105680, -8969760, -9914112, -2527104, -7896576, -7195968, 2081520, 5896032, 68352, -8602176, 5521056, 9461760, -3612864, -6492576, -7821024, -11874048, -12167328, -11861760, -10647552, -10647552, -7932288, -10788288, -10927104, 1598208, 8000928, 4377600, -8069664, 8238528, -5475648, 1238304, 6118272, 17273184, 3807072, 14447136, 7635648, 6377952, 3134208, 8397312, 5029920, 4625184, 13315296, 8320512, 3823968, -17021376, 4842336, 1571424, 12193152, 2410080, -3125952, 38166720, -15851888, 15530208, 15530208, 435648, 4801728, 7928256, 1090944, 4295424, -7090944, 435648, 4801728, -4669824, 9934848, 10233888, 4488288, -10782624, 5284704, 7928256, 1090944, 10233888, 4488288, 766848, 766848, 13926048, 9527616, 4295424, -7090944, -10782624, 5284704, 13926048, 9527616, 6439680, 6787776, -8686080, -10251456, -10524576, -8316096, -13559712, -9761472, -10524576, -8316096, -15774528, -17498880, -24578880, -2777568, -11013504, -13559712, -9761472, -2777568, -11013504, 5822592, -6582912, 29472288, -8429228, -8429228, -3198732, -4223840, -7153248, -1958784, -4812000, -1292928, -3205652, -4233120, 846212, -8777280, 1498464, -933696, 16025952, 2278944, -7153248, -1958784, 1498464, -933696, -17084424, -17084424, -10975620, -1914144, -4812000, -1292928, 16025952, 2278944, -10976544, -1914144, -6890112, 13358752, 10637284, 26207232, 11453184, 14867932, -628704, 9413568, 11453184, 14875776, -22176, 3029568, 12382936, 7687392, 10738656, -628704, 9413568, 7687392, 10738656, -735648, 11300832, 13185152, 13185152, 534848, 3563280, 2633503, 695040, 1502304, -16948608, 534848, 3563280, -6976672, -621600, 4617408, 1458864, -1557408, -2407104, 2633232, 695040, 4617408, 1458864, -3081072, -3081072, 8305104, 681216, 1502304, -16948608, -1557408, -2407104, 8305104, 681216, 7785504, -7547184, -6585360, 1951776, -4494192, 3215904, -4043472, -12617040, -4494192, 3215904, -1050720, -1566288, -5084064, 7891488, -2506704, -4043472, -12617040, 7891488, -2506704, 4796640, -8939328, 13185152, 534848, 3563280, 2633503, 695040, 1502304, -16948608, 534848, 3563280, -6976672, -621600, 4617408, 1458864, -1557408, -2407104, 2633232, 695040, 4617408, 1458864, -3081072, -3081072, 8305104, 681216, 1502304, -16948608, -1557408, -2407104, 8305104, 681216, 7785504, -7547184, -6585360, 1951776, -4494192, 3215904, -4043472, -12617040, -4494192, 3215904, -1050720, -1566288, -5084064, 7891488, -2506704, -4043472, -12617040, 7891488, -2506704, 4796640, -8939328, 28347776, 1165296, -1296991, 4209504, 1746144, 19397952, 17725376, -2080560, -3586144, 460416, -4072224, -3907152, -11064288, -6727008, 2866416, 5924064, -858816, 487248, 3653136, 3653136, -13821264, 619104, 5842752, -5340768, -12199200, -11580288, -6630672, -11371872, 8084448, -6825456, -9838704, 1806432, 481872, -8532096, 3462192, 3490032, 6100272, -5100288, 10067904, 248688, 2848992, 265632, -248016, 11909712, 1585392, 3397248, -4794480, 4498368, -20652864, 32373792, -6387552, -17106336, -12477696, -12744000, -2080560, -8409984, -889632, -1701888, -20361984, -18522144, 8733696, -5567904, 8719392, 14993952, 21829632, 28275360, -2607072, -2607072, -3308256, 3049152, 13430016, -4417056, 3476160, 141312, -8392224, -7650144, -5973024, -9558528, 7920960, -2167776, -16372032, 931392, -36425184, -22074528, 26487648, 9261216, 2782560, -4194048, 5479296, -17542464, -6511680, 29866848, 1081248, 9390816, 2071584, -2303616, -26865888, 20865882, 14036448, 19528992, 3246048, 2866145, 8719392, -1750464, 5332992, 12858432, 14018016, 5323776, 9966528, -4870656, -5778624, -7470528, -14098848, 7315104, 7315104, 4183008, 232128, -1474368, -3346368, -3392256, -7801056, 8304288, 3512352, -225216, 2012352, -5163648, -12478238, 20356320, -5415648, 15047808, 14137536, -17969952, -13700064, -2517216, -2175552, -10919712, 2292192, 10504800, -8625600, -24744384, -4643616, -16901952, -4216512, 5005248, 30980064, 18017760, 9809472, 5924064, 14993952, 883680, 3544128, 25351200, 24684096, 956160, 1141056, -5778624, -4298496, -17355936, -18982272, 4085472, 4085472, -11938848, -10489248, -3573408, -8201664, 4778304, -5235936, 6646368, -1227456, 9622464, -699360, -1783104, -6380448, 20568288, 6129408, 39097248, 20565984, -18799680, -14170368, -1581792, -506016, -2250432, 5041728, -2494464, -12253920, -27120864, -6158112, -13257984, -837984, 1530240, 32587584, -3547584, 5842752, 13430016, -2657568, 5422272, 15340992, 13255872, 1692960, 6471840, -1474368, -3573408, -9825216, -16881120, 7204224, 7204224, 10334688, -5982336, -5355648, 2028672, 87456, -8024256, 2748000, 6463776, 283872, -141504, -4678176, -10704960, 25357824, -14079264, 31620864, -3073824, -18111840, -10589184, 769152, 2178720, -12422880, 12349440, 8556288, -12033408, -13333920, -10134144, -11768928, -6228000, 4884384, 95161920, -5340768, -4417056, 13692576, 9242976, -393792, 6737184, -13081152, 14713536, -3346368, -8201664, -20536032, -19745280, 13265568, 13265568, -24082368, 24334752, 2028672, 7708800, -16817088, -3842496, 10514112, -3144192, -1396608, 18394080, -2318400, -12906240, -155328, -11904864, -3711360, 65935488, -7911264, -21762624, -9495936, -16418880, -12997728, -25301952, 13411296, -5583360, 8944512, -16309152, -16623456, 5977824, 14779584, 28347776, 1165296, -3586144, 460416, -858816, 487248, -12199200, -11580288, -1296720, 4209504, -4072224, -3907152, 3653136, 3653136, -6630672, -11371872, 1746144, 19397952, -11064288, -6727008, -13821264, 619104, 8084448, -6825456, -9838704, 1806432, 6100272, -5100288, 11909712, 1585392, 481872, -8532096, 10067904, 248688, 2848992, 3397248, -4794480, 3462192, 3490032, 265632, -248016, 4498368, -20652864, 32373792, -889632, -1701888, 21829632, 28275360, 3476160, 141312, -6387552, -17106336, -20361984, -18522144, -2607072, -2607072, -8392224, -7650144, -12477696, -12744000, 8733696, -5567904, -3308256, 3049152, -5973024, -9558528, 7920960, -2167776, 26487648, 9261216, 29866848, 1081248, -16372032, 931392, 2782560, -4194048, 5479296, 9390816, 2071584, -36425184, -22074528, -17542464, -6511680, -2303616, -26865888, 9064256, 3847392, -1940160, 2112192, 356064, 5780256, -1750464, 883680, -1940160, 2112192, 2021568, 2021568, -5811840, 526656, -2657568, 13692576, 356064, 5780256, -5811840, 526656, -4894656, 3035808, 4988160, -678720, -2611584, 3764160, -2272800, 10130592, -2611584, 3764160, -6499296, -4098624, 3554400, -11407104, -1171296, -2272800, 10130592, -11407104, -1171296, -5995392, 6778464, 16516320, 4619808, 2394144, -5741952, 9412992, 5332992, 3544128, 4619808, 2394144, 8277024, 8277024, 8369856, 3289824, 5422272, 9242976, -5741952, 9412992, 8369856, 3289824, -2942784, 5832480, -3475008, -11412096, -2761632, -12586944, 1807392, -6914784, -2761632, -12586944, -10103616, -9308832, -13354464, -11831904, -6730656, 1807392, -6914784, -11831904, -6730656, -13006176, 8010048, 38048736, 33720960, 1220544, 4929024, -7470528, -17355936, -18635136, -24425376, -4187424, -4187424, -6320448, -9284352, -9825216, -20536032, 11580096, 3284448, 16417344, 7357728, 2774400, 3649344, 516000, 4298976, 20526816, 15121632, 35431296, 17302944, -22643712, -10829568, -7384128, -1767648, -4213152, 8670144, -270816, -33385632, -38989056, -5075424, -7954560, -3699744, 4954848, 47686272, 1351392, 9201984, -14098848, -18982272, -24425376, -31250016, -1633824, -1633824, -13254816, -16823904, -16881120, -19745280, 10531584, -3643104, 441216, 7467552, -2906496, -1538688, 4594464, -1616544, 28313280, 15370464, 37938240, 23760480, -24639456, -2719968, -3201504, -4729056, 7321248, 4448064, 8970144, -38356320, -39965856, -14641152, -21210240, -7424832, -8801568, 53778048, 9026592, -3392256, 4778304, 11580096, 10531584, -12738720, -12738720, -4202592, 1412640, 87456, -16817088, 33160416, -5423904, -11631264, -20182176, -3373152, -3319680, 12887424, 21628032, 21887520, 22598784, -3968448, -8321856, 10760064, 31162368, -2959584, 1386432, 20645280, 8663040, 13848480, 10999584, -6061824, 1996704, -5212032, -7928064, 6809568, 26986176, -7801056, -5235936, 3284448, -3643104, -636576, -636576, 7547232, 11672256, -8024256, -3842496, -5423904, 596928, 3707808, 838944, -10627584, 11928384, 1178208, 1198080, 11828736, -2665824, -5888064, 9180480, -17137920, 6026880, -13997568, -8221344, -6466080, -3634752, 18377856, -11486880, -7267968, -13493952, -16474080, -14071488, 19831584, 20864256, 14036448, 12858432, 14018016, 7315104, 7315104, 8304288, 3512352, 19528992, 3246048, 5323776, 9966528, 4183008, 232128, -225216, 2012352, -5163648, -12477696, -17969952, -13700064, -8625600, -24744384, 20356320, -5415648, -2517216, -2175552, -10919712, -4643616, -16901952, 15047808, 14137536, 2292192, 10504800, -4216512, 5005248, 30980064, 25351200, 24684096, 4085472, 4085472, 6646368, -1227456, 18017760, 9809472, 956160, 1141056, -11938848, -10489248, 9622464, -699360, -1783104, -6380448, -18799680, -14170368, -12253920, -27120864, 20568288, 6129408, -1581792, -506016, -2250432, -6158112, -13257984, 39097248, 20565984, 5041728, -2494464, -837984, 1530240, 38048736, 33720960, -4187424, -4187424, 16417344, 7357728, 15340992, -393792, 1220544, 4929024, -6320448, -9284352, 2774400, 3649344, 516000, 4298976, -22643712, -10829568, -33385632, -38989056, 20526816, 15121632, -7384128, -1767648, -4213152, -5075424, -7954560, 35431296, 17302944, 8670144, -270816, -3699744, 4954848, 47686272, -1633824, -1633824, 441216, 7467552, 13255872, 6737184, 1351392, 9201984, -13254816, -16823904, -2906496, -1538688, 4594464, -1616544, -24639456, -2719968, -38356320, -39965856, 28313280, 15370464, -3201504, -4729056, 7321248, -14641152, -21210240, 37938240, 23760480, 4448064, 8970144, -7424832, -8801568, 21281472, 21281472, 5043744, 863328, 7204224, 13265568, -12738720, -636576, 5043744, 863328, 439200, 1059072, -9208608, -32862720, -3140352, -23359200, 9296736, 848064, -3140352, -23359200, 2589888, 328032, -11406816, -8679264, -8153280, 9296736, 848064, -8679264, -8153280, -4281792, 6603072, 21281472, 5043744, 863328, 7204224, 13265568, -12738720, -636576, 5043744, 863328, 439200, 1059072, -9208608, -32862720, -3140352, -23359200, 9296736, 848064, -3140352, -23359200, 2589888, 328032, -11406816, -8679264, -8153280, 9296736, 848064, -8679264, -8153280, -4281792, 6603072, 50886336, 11910240, 2748000, 10514112, -11631264, 3707808, 14343936, 14210400, 4765440, 5194752, -9125184, -8460480, -11821920, -32176704, -6608352, -39466464, -10695936, -2824896, -8494944, 1399008, -30017664, 16240320, 3996864, 476352, 14601312, -2943264, -1560000, 3299232, 24989664, 38612640, 6463776, -3144192, -20182176, 838944, 14210400, -5705952, -5700096, 14089056, -2945280, -4524576, -7683360, -15509376, -28210848, 3781056, -4471680, -5818560, -10234944, -10861824, -22566528, -868224, 8331552, -1997088, 12199200, -3732192, -738048, 6312000, 11265888, 32587584, -3547584, 1692960, 6471840, 10334688, -5982336, 283872, -141504, -4678176, -10704960, -18111840, -10589184, -12033408, -13333920, 25357824, -14079264, 769152, 2178720, -12422880, -10134144, -11768928, 31620864, -3073824, 12349440, 8556288, -6228000, 4884384, 95161920, -13081152, 14713536, -24082368, 24334752, -1396608, 18394080, -2318400, -12906240, -7911264, -21762624, -5583360, 8944512, -155328, -11904864, -9495936, -16418880, -12997728, -16309152, -16623456, -3711360, 65935488, -25301952, 13411296, 5977824, 14779584, 53778048, 9026592, -4202592, 1412640, -3373152, -3319680, 12887424, 21628032, 10760064, 31162368, 10999584, -6061824, 21887520, 22598784, -2959584, 1386432, 20645280, 1996704, -5212032, -3968448, -8321856, 8663040, 13848480, -7928064, 6809568, 26986176, 7547232, 11672256, -10627584, 11928384, 1178208, 1198080, -17137920, 6026880, -11486880, -7267968, 11828736, -2665824, -13997568, -8221344, -6466080, -13493952, -16474080, -5888064, 9180480, -3634752, 18377856, -14071488, 19831584, 50886336, 11910240, 4765440, 5194752, -9125184, -8460480, -10695936, -2824896, 476352, 14601312, -11821920, -32176704, -8494944, 1399008, -30017664, -2943264, -1560000, -6608352, -39466464, 16240320, 3996864, 3299232, 24989664, 38612640, -5700096, 14089056, -2945280, -4524576, -4471680, -5818560, -1997088, 12199200, -7683360, -15509376, -10234944, -10861824, -22566528, -3732192, -738048, -28210848, 3781056, -868224, 8331552, 6312000, 11265888, 34045536, -7456992, -9182208, 4722336, -11377056, 97152, 11137344, 5527296, -11377056, 97152, 362112, 4793280, -2956992, 10476480, -9247296, 11137344, 5527296, 10476480, -9247296, 26033664, 2124480, 40796736, -4416, -12832896, 1436736, -17690304, -7560768, 16923168, 1436736, -17690304, -18019008, -16268448, -24011232, -4794912, -2763168, -7560768, 16923168, -4794912, -2763168, 4595328, 31575168, 22378272, 5092128, 7162080, 8262048, 826944, -3826752, 7162080, 8262048, -866208, -1710048, 9406656, -6930720, -462912, 826944, -3826752, -6930720, -462912, -1540608, -14555904, 72700224, 119904, 48443328, -13785120, 8430240, 119904, 48443328, -2458848, 9385728, 27960000, 15419136, 20906208, -13785120, 8430240, 15419136, 20906208, 1666656, 4235136, 61277760, 3825408, 42897888, 13249056, -16410720, -2918976, 9161952, -4358784, 10103520, 18154464, 21395712, -28270272, -31326144, -14116704, -15209184, -10177536, -14381280, 69008832, -5385696, 32637696, -2918976, 36225216, -2492640, 6499776, 38637792, -1874592, 6497376, -20917920, -19525440, 14177376, 16600704, -5616096, -2437920, 91865376, 4843008, -28270272, -20917920, 12285216, 15377952, 4480800, 24520896, -6576096, -26851392, -30984960, -16405728, -11061792, -3242688, 115680, 118008096, -31326144, -19525440, -8119296, -4629696, 1971456, -18789888, 22996992, -30984960, -15650016, 5157696, -10127712, 18840000, 24103008, 61277760, 3825408, 9161952, -4358784, 10103520, -14116704, -15209184, 42897888, 13249056, 18154464, 21395712, -10177536, -14381280, 69008832, -2492640, 6499776, 38637792, 14177376, 16600704, -5385696, 32637696, -1874592, 6497376, -5616096, -2437920, 24765024, 15167904, 16071936, 9289152, 4811136, 12285216, -8119296, 9289152, 4811136, 244320, -23360352, 34120416, 15095136, 13060032, 7378848, 15377952, -4629696, 13060032, 7378848, -1841184, 12038112, 52941696, 1931616, 6732192, 4480800, 1971456, 1931616, 6732192, -12292608, -19356000, 42069984, 12913344, -16405728, 5157696, 4956480, 1995552, 11102112, 5654592, 45835872, -11061792, -10127712, 1995552, -11330688, -5039424, 8757504, 91865376, 4843008, 24520896, -6576096, -3242688, 115680, 118008096, -18789888, 22996992, 18840000, 24103008, 42069984, 12913344, 11102112, 5654592, 45835872, -5039424, 8757504, 46057440, -8957376, 100823712,
62400000, 6410400, -1773936, -39173424, -480096, -7033680, 15888576, 10314768, -9654384, -19161072, 14755392, 10257912, -134904, -14094960, -4595304, -5100000, -6588216, 8788872, 3416136, 7955952, 4166424, -10341360, -2536248, -5737440, -6278568, 7640472, 4727736, 27315840, -3675168, 3339072, -12277824, -9119616, 9396384, 13511520, 14287008, 3899904, 6779808, 7600224, -9643968, -5666784, 2013216, -218208, 628128, -1546272, 972864, 8054688, 6980928, -7347168, -8289984, 6652704, -7219392, -6672192, 8565984, 6679200, 9230304]



==> anc/generator/2_K5.txt <==
5 0   1  1  1  1  1  1  1  1  1  1
5 0   1  1  1  1  1  1  1  1  1  2
5 0   1  1  1  1  1  1  1  1  2  2
5 0   1  1  1  1  1  1  1  2  2  2
5 0   1  1  1  1  2  1  1  1  1  2
5 0   1  1  1  1  1  1  2  1  2  2
5 0   1  1  1  1  1  2  1  2  2  1
5 0   1  1  1  1  1  1  2  2  2  2
5 0   1  1  1  1  1  2  2  2  2  1
5 0   1  1  1  1  1  2  2  2  2  2
5 0   1  1  1  1  2  2  2  2  2  2
5 0   2  1  1  1  1  1  1  1  2  2
5 0   2  1  1  1  1  1  1  2  2  2
5 0   1  1  1  2  1  1  2  1  2  2
5 0   1  1  2  1  1  2  1  2  2  1
5 0   1  1  1  2  1  1  2  2  2  2
5 0   1  2  1  1  2  1  2  1  1  2
5 0   1  1  2  1  1  2  2  2  2  1
5 0   1  1  1  2  1  2  2  2  2  2
5 0   1  2  1  1  2  2  2  1  1  2
5 0   1  1  2  1  2  2  2  2  1  1
5 0   1  1  2  1  2  2  2  2  2  1
5 0   1  1  1  2  2  2  2  2  2  2
5 0   2  1  1  2  1  1  2  2  2  2
5 0   1  1  2  2  1  2  2  2  2  1
5 0   1  1  2  2  1  2  2  2  2  2
5 0   1  2  1  2  2  2  2  1  1  2
5 0   1  2  1  2  2  2  2  1  2  2
5 0   1  1  2  2  2  2  2  2  2  1
5 0   1  1  2  2  2  2  2  2  2  2
5 0   1  2  2  2  2  2  2  1  2  2
5 0   1  2  2  2  2  2  2  2  2  2
5 0   2  2  2  2  2  2  2  2  2  2


==> anc/generator/2_types_K1.txt <==
1 0 


==> anc/generator/2_types_K3.txt <==
3 0   1  1  2



==> anc/generator/CB_K4.txt <==
4 0  1 1 1  1 1  1  
4 0  1 1 1  1 1  2  
4 0  1 1 1  1 2  2  
4 0  1 1 1  2 2  2  
4 0  2 1 1  1 1  2  
4 0  1 2 1  2 2  1  


==> anc/generator/CB_K7.txt <==
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 1  1 1  1  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 1  1 1  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 1  1 2  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 1  2 2  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  2 1 1  1 1  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 2  1 2  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 2 1  2 2  1  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 2 2  2 2  1  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  2 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  2 1 1 1  1 1 1  1 2  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  2 1 1 1  1 1 1  2 2  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 2  1 2  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  1 2 1  2 2  1  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 2 1 1  2 1 2  1 1  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  1 2 2  2 2  1  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 2 1 1  2 2 2  1 1  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  2 2 2  2 1  1  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  2 2 2  2 2  1  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  2 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  2 1 1 2  1 1 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 2 2  1 2 2  2 2  1  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 2 2  1 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 2 1 2  2 2 2  1 1  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 2 1 2  2 2 2  1 2  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 2 2  2 2 2  2 2  1  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 1 2 2  2 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 2 2 2  2 2 2  1 2  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  1 2 2 2  2 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 1 1 1  2 2 2 2  2 2 2  2 2  2  
7 0  1 1 1 1 1 1  2 1 1 1 1  1 1 1 1  2 1 1  1 1  2  
7 0  1 1 1 1 1 1  2 1 1 1 1  1 1 1 1  1 1 2  1 2  2  
7 0  1 1 1 1 1 1  2 1 1 1 1  1 1 1 1  1 2 1  2 2  1  
7 0  1 1 1 1 1 1  2 1 1 1 1  1 1 1 1  1 1 2  2 2  2  
7 0  1 1 1 1 1 1  2 1 1 1 1  1 1 1 1  1 2 2  2 2  1  
7 0  1 1 1 1 1 1  2 1 1 1 1  1 1 1 1  1 2 2  2 2  2  
7 0  1 1 1 1 1 1  2 1 1 1 1  1 1 1 1  2 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 2 1 1 1  2 1 1 1  1 1 1  1 2  2  
7 0  1 1 1 1 1 1  1 2 1 1 1  2 1 1 1  1 1 1  2 2  2  
7 0  1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 2  1 2  2  
7 0  1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  1 2 1  2 2  1  
7 0  1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 2 1 1  1 2 1 1  2 1 2  1 1  2  
7 0  1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  1 2 2  2 2  1  
7 0  1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 2 1 1  1 2 1 1  2 2 2  1 1  1  
7 0  1 1 1 1 1 1  1 1 2 1 1  1 2 1 1  2 2 2  1 1  2  
7 0  1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  2 2 2  2 1  1  
7 0  1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  2 2 2  2 2  1  
7 0  1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  2 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 2 1 1 1  2 1 2 1  1 1 1  2 2  1  
7 0  1 1 1 1 1 1  1 2 1 1 1  2 1 1 2  1 1 1  2 2  2  
7 0  1 1 1 1 1 1  1 1 1 2 1  2 1 2 1  1 2 1  2 2  1  
7 0  1 1 1 1 1 1  1 1 1 1 2  2 1 1 2  1 1 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 2 1 1  1 2 1 2  2 1 2  1 1  2  
7 0  1 1 1 1 1 1  1 1 1 2 1  1 1 2 2  1 2 2  2 2  1  
7 0  1 1 1 1 1 1  1 1 1 1 2  1 1 2 2  1 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 2 1 1  1 2 2 1  2 2 2  1 1  1  
7 0  1 1 1 1 1 1  1 1 2 1 1  1 2 1 2  2 2 2  1 1  2  
7 0  1 1 1 1 1 1  1 1 1 2 1  1 2 2 1  2 2 2  2 1  1  
7 0  1 1 1 1 1 1  1 1 1 1 2  1 2 1 2  2 2 2  1 2  2  
7 0  1 1 1 1 1 1  1 1 1 2 1  1 1 2 2  2 2 2  2 2  1  
7 0  1 1 1 1 1 1  1 1 1 1 2  1 1 2 2  2 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 2 1 1 1  2 2 1 2  1 1 1  1 1  2  
7 0  1 1 1 1 1 1  1 2 1 1 1  2 2 1 2  1 1 1  1 2  2  
7 0  1 1 1 1 1 1  1 2 1 1 1  2 1 2 2  1 1 1  2 2  1  
7 0  1 1 1 1 1 1  1 2 1 1 1  2 1 2 2  1 1 1  2 2  2  
7 0  1 1 1 1 1 1  1 1 1 2 1  2 1 2 2  1 2 1  2 2  1  
7 0  1 1 1 1 1 1  1 1 2 1 1  2 2 1 2  2 1 2  1 1  2  
7 0  1 1 1 1 1 1  1 1 2 1 1  1 2 2 2  2 2 2  1 1  1  
7 0  1 1 1 1 1 1  1 1 2 1 1  1 2 2 2  2 2 2  1 1  2  
7 0  1 1 1 1 1 1  1 1 1 2 1  1 2 2 2  2 2 2  2 1  1  
7 0  1 1 1 1 1 1  1 1 1 1 2  1 2 2 2  2 2 2  1 2  2  
7 0  1 1 1 1 1 1  1 1 1 2 1  1 2 2 2  2 2 2  2 2  1  
7 0  1 1 1 1 1 1  1 1 1 1 2  1 2 2 2  2 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 2 1 1 1  2 2 2 2  1 1 1  1 2  2  
7 0  1 1 1 1 1 1  1 2 1 1 1  2 2 2 2  1 1 1  2 2  2  
7 0  1 1 1 1 1 1  1 1 2 1 1  2 2 2 2  2 1 1  1 1  2  
7 0  1 1 1 1 1 1  1 1 1 2 1  2 2 2 2  1 2 1  2 1  1  
7 0  1 1 1 1 1 1  1 1 1 2 1  2 2 2 2  1 2 1  2 2  1  
7 0  1 1 1 1 1 1  1 1 2 1 1  2 2 2 2  2 1 2  1 1  2  
7 0  1 1 1 1 1 1  1 1 1 2 1  2 2 2 2  2 2 1  2 1  1  
7 0  1 1 1 1 1 1  1 1 2 1 1  2 2 2 2  2 2 2  1 1  1  
7 0  1 1 1 1 1 1  1 1 2 1 1  2 2 2 2  2 2 2  1 1  2  
7 0  1 1 1 1 1 1  1 1 1 2 1  2 2 2 2  2 2 2  2 1  1  
7 0  1 1 1 1 1 1  1 1 1 2 1  2 2 2 2  2 2 2  2 2  1  
7 0  1 1 1 1 1 1  1 1 1 1 2  2 2 2 2  2 2 2  2 2  2  
7 0  1 1 1 1 1 1  2 2 1 1 1  2 1 1 1  1 1 1  2 2  2  
7 0  1 1 1 1 1 1  2 1 1 2 1  1 1 2 1  1 2 2  2 2  1  
7 0  1 1 1 1 1 1  2 1 1 1 2  1 1 1 2  1 2 2  2 2  2  
7 0  1 1 1 1 1 1  2 1 2 1 1  1 2 1 1  2 2 2  1 1  2  
7 0  1 1 1 1 1 1  2 1 1 2 1  1 1 2 1  2 2 2  2 2  1  
7 0  1 1 1 1 1 1  2 1 1 1 2  1 1 1 2  2 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  1 2 2  2 2  1  
7 0  1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  1 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 2 1 2  1 2 1 2  2 2 2  1 1  2  
7 0  1 1 1 1 1 1  1 1 2 1 2  1 2 1 2  2 2 2  1 2  2  
7 0  1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  2 2 2  2 2  1  
7 0  1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  2 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 2 1 2 1  2 1 2 2  1 1 1  2 2  1  
7 0  1 1 1 1 1 1  1 2 1 1 2  2 1 2 2  1 1 1  2 2  2  
7 0  1 1 1 1 1 1  1 2 1 1 2  2 1 2 2  1 1 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 2 2 1  1 2 2 2  2 2 2  1 1  1  
7 0  1 1 1 1 1 1  1 1 2 1 2  1 2 2 2  2 2 2  1 1  2  
7 0  1 1 1 1 1 1  1 1 2 2 1  1 2 2 2  2 2 2  2 1  1  
7 0  1 1 1 1 1 1  1 1 2 1 2  1 2 2 2  2 2 2  1 2  2  
7 0  1 1 1 1 1 1  1 1 1 2 2  1 2 2 2  2 2 2  2 2  1  
7 0  1 1 1 1 1 1  1 1 1 2 2  1 2 2 2  2 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 2 1 1 2  2 2 2 2  1 1 1  1 2  2  
7 0  1 1 1 1 1 1  1 2 1 1 2  2 2 2 2  1 1 1  2 2  2  
7 0  1 1 1 1 1 1  1 2 1 2 1  2 2 2 2  1 2 1  2 2  1  
7 0  1 1 1 1 1 1  1 2 1 1 2  2 2 2 2  1 1 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 2 1 2  2 2 2 2  2 1 2  1 1  2  
7 0  1 1 1 1 1 1  1 1 2 1 2  2 2 2 2  2 1 2  1 2  2  
7 0  1 1 1 1 1 1  1 1 2 1 2  2 2 2 2  2 2 2  1 1  2  
7 0  1 1 1 1 1 1  1 1 2 2 1  2 2 2 2  2 2 2  2 1  1  
7 0  1 1 1 1 1 1  1 1 2 1 2  2 2 2 2  2 2 2  1 2  2  
7 0  1 1 1 1 1 1  1 1 1 2 2  2 2 2 2  2 2 2  2 2  1  
7 0  1 1 1 1 1 1  1 1 1 2 2  2 2 2 2  2 2 2  2 2  2  
7 0  1 1 1 1 1 1  2 1 2 1 2  1 2 1 1  2 2 2  1 1  2  
7 0  1 1 1 1 1 1  2 1 1 2 2  1 1 2 1  2 2 2  2 2  1  
7 0  1 1 1 1 1 1  2 1 1 2 2  1 1 2 2  2 2 2  2 2  1  
7 0  1 1 1 1 1 1  2 1 1 2 2  1 1 2 2  2 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
7 0  1 1 1 1 1 1  1 1 2 2 2  1 2 2 2  2 2 2  1 1  2  
7 0  1 1 1 1 1 1  1 1 2 2 2  1 2 2 2  2 2 2  1 2  2  
7 0  1 1 1 1 1 1  1 1 2 2 2  1 2 2 2  2 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 2 1 2 2  2 2 2 2  1 2 1  2 2  1  
7 0  1 1 1 1 1 1  1 2 1 2 2  2 2 2 2  1 1 2  2 2  2  
7 0  1 1 1 1 1 1  1 2 2 1 2  2 2 2 2  2 1 2  1 1  2  
7 0  1 1 1 1 1 1  1 2 1 2 2  2 2 2 2  1 2 2  2 2  1  
7 0  1 1 1 1 1 1  1 2 1 2 2  2 2 2 2  1 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 1 2 2 2  2 2 2 2  2 2 2  1 1  2  
7 0  1 1 1 1 1 1  1 1 2 2 2  2 2 2 2  2 2 2  1 2  2  
7 0  1 1 1 1 1 1  1 1 2 2 2  2 2 2 2  2 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 2 2 2 2  2 2 2 2  1 2 2  2 2  1  
7 0  1 1 1 1 1 1  1 2 2 2 2  2 2 2 2  1 2 2  2 2  2  
7 0  1 1 1 1 1 1  1 2 2 2 2  2 2 2 2  2 2 2  2 2  2  
7 0  1 1 1 1 1 1  2 2 2 2 2  2 2 2 2  2 2 2  2 2  2  
7 0  2 1 1 1 1 1  1 1 1 1 1  2 1 1 1  1 1 1  1 2  2  
7 0  2 1 1 1 1 1  1 1 1 1 1  2 1 1 1  1 1 1  2 2  2  
7 0  2 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 2  1 2  2  
7 0  2 1 1 1 1 1  1 1 1 1 1  1 1 2 1  1 2 1  2 2  1  
7 0  2 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 2  2 2  2  
7 0  2 1 1 1 1 1  1 1 1 1 1  1 2 1 1  2 1 2  1 1  2  
7 0  2 1 1 1 1 1  1 1 1 1 1  1 1 2 1  1 2 2  2 2  1  
7 0  2 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 2 2  2 2  2  
7 0  2 1 1 1 1 1  1 1 1 1 1  1 2 1 1  2 2 2  1 1  2  
7 0  2 1 1 1 1 1  1 1 1 1 1  1 1 2 1  2 2 2  2 1  1  
7 0  2 1 1 1 1 1  1 1 1 1 1  1 1 2 1  2 2 2  2 2  1  
7 0  2 1 1 1 1 1  1 1 1 1 1  1 1 1 2  2 2 2  2 2  2  
7 0  2 1 1 1 1 1  1 1 1 1 1  2 1 1 2  1 1 2  2 2  2  
7 0  2 1 1 1 1 1  1 1 1 1 1  1 1 2 2  1 2 2  2 2  1  
7 0  2 1 1 1 1 1  1 1 1 1 1  1 1 2 2  1 2 2  2 2  2  
7 0  2 1 1 1 1 1  1 1 1 1 1  1 2 1 2  2 2 2  1 1  2  
7 0  2 1 1 1 1 1  1 1 1 1 1  1 2 1 2  2 2 2  1 2  2  
7 0  2 1 1 1 1 1  1 1 1 1 1  1 1 2 2  2 2 2  2 2  1  
7 0  2 1 1 1 1 1  1 1 1 1 1  1 1 2 2  2 2 2  2 2  2  
7 0  2 1 1 1 1 1  1 1 1 1 1  1 2 2 2  2 2 2  1 2  2  
7 0  2 1 1 1 1 1  1 1 1 1 1  1 2 2 2  2 2 2  2 2  2  
7 0  2 1 1 1 1 1  1 1 1 1 1  2 2 2 2  2 2 2  2 2  2  
7 0  1 2 1 1 1 1  2 1 1 1 1  1 1 1 1  1 1 2  1 2  2  
7 0  1 2 1 1 1 1  2 1 1 1 1  1 1 1 1  1 2 1  2 2  1  
7 0  1 2 1 1 1 1  2 1 1 1 1  1 1 1 1  1 1 2  2 2  2  
7 0  1 2 1 1 1 1  2 1 1 1 1  1 1 1 1  1 2 2  2 2  1  
7 0  1 2 1 1 1 1  2 1 1 1 1  1 1 1 1  1 2 2  2 2  2  
7 0  1 2 1 1 1 1  2 1 1 1 1  1 1 1 1  2 2 2  2 2  2  
7 0  1 1 2 1 1 1  1 2 1 1 1  2 1 1 1  1 1 1  2 2  2  
7 0  1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  1 2 1  2 2  1  
7 0  1 1 1 2 1 1  1 1 2 1 1  1 2 1 1  2 1 2  1 1  2  
7 0  1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  1 2 2  2 2  1  
7 0  1 1 1 2 1 1  1 1 2 1 1  1 2 1 1  2 2 2  1 1  1  
7 0  1 1 1 2 1 1  1 1 2 1 1  1 2 1 1  2 2 2  1 1  2  
7 0  1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  2 2 2  2 1  1  
7 0  1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  2 2 2  2 2  1  
7 0  1 1 2 1 1 1  1 2 1 1 1  2 1 1 2  1 1 1  1 2  2  
7 0  1 1 2 1 1 1  1 2 1 1 1  2 1 2 1  1 1 1  2 2  1  
7 0  1 1 2 1 1 1  1 2 1 1 1  2 1 1 2  1 1 1  2 2  2  
7 0  1 1 1 1 2 1  1 1 1 2 1  2 1 2 1  1 2 1  2 2  1  
7 0  1 1 1 2 1 1  1 1 2 1 1  1 2 1 2  2 1 2  1 1  2  
7 0  1 1 1 1 2 1  1 1 1 2 1  1 1 2 2  1 2 2  2 2  1  
7 0  1 1 1 2 1 1  1 1 2 1 1  1 2 2 1  2 2 2  1 1  1  
7 0  1 1 1 2 1 1  1 1 2 1 1  1 2 1 2  2 2 2  1 1  2  
7 0  1 1 1 1 2 1  1 1 1 2 1  1 2 2 1  2 2 2  2 1  1  
7 0  1 1 1 1 2 1  1 1 1 2 1  1 1 2 2  2 2 2  2 2  1  
7 0  1 1 2 1 1 1  1 2 1 1 1  2 2 1 2  1 1 1  1 1  2  
7 0  1 1 2 1 1 1  1 2 1 1 1  2 2 1 2  1 1 1  1 2  2  
7 0  1 1 2 1 1 1  1 2 1 1 1  2 1 2 2  1 1 1  2 2  1  
7 0  1 1 2 1 1 1  1 2 1 1 1  2 1 2 2  1 1 1  2 2  2  
7 0  1 1 1 2 1 1  1 1 2 1 1  2 2 1 2  2 1 1  1 1  2  
7 0  1 1 1 1 2 1  1 1 1 2 1  2 1 2 2  1 2 1  2 2  1  
7 0  1 1 1 2 1 1  1 1 2 1 1  2 2 1 2  2 1 2  1 1  2  
7 0  1 1 1 2 1 1  1 1 2 1 1  1 2 2 2  2 2 2  1 1  1  
7 0  1 1 1 2 1 1  1 1 2 1 1  1 2 2 2  2 2 2  1 1  2  
7 0  1 1 1 1 2 1  1 1 1 2 1  1 2 2 2  2 2 2  2 1  1  
7 0  1 1 1 1 2 1  1 1 1 2 1  1 2 2 2  2 2 2  2 2  1  
7 0  1 1 2 1 1 1  1 2 1 1 1  2 2 2 2  1 1 1  1 1  2  
7 0  1 1 2 1 1 1  1 2 1 1 1  2 2 2 2  1 1 1  1 2  2  
7 0  1 1 2 1 1 1  1 2 1 1 1  2 2 2 2  1 1 1  2 2  2  
7 0  1 1 1 2 1 1  1 1 2 1 1  2 2 2 2  2 1 1  1 1  1  
7 0  1 1 1 2 1 1  1 1 2 1 1  2 2 2 2  2 1 1  1 1  2  
7 0  1 1 1 1 2 1  1 1 1 2 1  2 2 2 2  1 2 1  2 1  1  
7 0  1 1 1 1 2 1  1 1 1 2 1  2 2 2 2  1 2 1  2 2  1  
7 0  1 1 1 2 1 1  1 1 2 1 1  2 2 2 2  2 2 1  1 1  1  
7 0  1 1 1 2 1 1  1 1 2 1 1  2 2 2 2  2 1 2  1 1  2  
7 0  1 1 1 1 2 1  1 1 1 2 1  2 2 2 2  2 2 1  2 1  1  
7 0  1 1 1 2 1 1  1 1 2 1 1  2 2 2 2  2 2 2  1 1  1  
7 0  1 1 1 2 1 1  1 1 2 1 1  2 2 2 2  2 2 2  1 1  2  
7 0  1 1 1 1 2 1  1 1 1 2 1  2 2 2 2  2 2 2  2 1  1  
7 0  1 1 1 1 2 1  1 1 1 2 1  2 2 2 2  2 2 2  2 2  1  
7 0  1 2 1 1 1 1  2 2 1 1 1  1 1 1 1  1 1 1  2 2  2  
7 0  1 2 1 1 1 1  2 1 1 2 1  1 1 1 1  1 2 1  2 2  1  
7 0  1 2 1 1 1 1  2 1 1 1 2  1 1 1 1  1 1 2  2 2  2  
7 0  1 2 1 1 1 1  2 1 2 1 1  1 1 1 1  2 1 2  1 1  2  
7 0  1 2 1 1 1 1  2 1 1 2 1  1 1 1 1  1 2 2  2 2  1  
7 0  1 2 1 1 1 1  2 1 1 1 2  1 1 1 1  1 2 2  2 2  2  
7 0  1 2 1 1 1 1  2 1 2 1 1  1 1 1 1  2 2 2  1 1  2  
7 0  1 2 1 1 1 1  2 1 1 2 1  1 1 1 1  2 2 2  2 1  1  
7 0  1 2 1 1 1 1  2 1 1 2 1  1 1 1 1  2 2 2  2 2  1  
7 0  1 2 1 1 1 1  2 1 1 1 2  1 1 1 1  2 2 2  2 2  2  
7 0  1 1 2 1 1 1  2 2 1 1 1  2 1 1 1  1 1 1  2 2  2  
7 0  1 1 1 1 2 1  2 1 1 2 1  1 1 2 1  1 2 2  2 2  1  
7 0  1 1 1 2 1 1  2 1 2 1 1  1 2 1 1  2 2 2  1 1  2  
7 0  1 1 1 1 2 1  2 1 1 2 1  1 1 2 1  2 2 2  2 1  1  
7 0  1 1 1 1 2 1  2 1 1 2 1  1 1 2 1  2 2 2  2 2  1  
7 0  1 1 2 1 1 1  1 2 1 2 1  2 1 2 1  1 1 1  2 2  1  
7 0  1 1 2 1 1 1  1 2 1 1 2  2 1 1 2  1 1 1  2 2  2  
7 0  1 1 1 1 2 1  1 2 1 2 1  2 1 2 1  1 2 1  2 2  1  
7 0  1 1 1 2 1 1  1 1 2 1 2  1 2 1 2  2 1 2  1 1  2  
7 0  1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  1 2 2  2 2  1  
7 0  1 1 1 2 1 1  1 1 2 2 1  1 2 2 1  2 2 2  1 1  1  
7 0  1 1 1 2 1 1  1 1 2 1 2  1 2 1 2  2 2 2  1 1  2  
7 0  1 1 1 1 2 1  1 1 2 2 1  1 2 2 1  2 2 2  2 1  1  
7 0  1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  2 2 2  2 2  1  
7 0  1 1 2 1 1 1  1 2 2 1 1  2 2 1 2  1 1 1  1 1  2  
7 0  1 1 2 1 1 1  1 2 1 1 2  2 2 1 2  1 1 1  1 2  2  
7 0  1 1 2 1 1 1  1 2 1 2 1  2 1 2 2  1 1 1  2 2  1  
7 0  1 1 2 1 1 1  1 2 1 1 2  2 1 2 2  1 1 1  2 2  2  
7 0  1 1 1 2 1 1  1 2 2 1 1  2 2 1 2  2 1 1  1 1  2  
7 0  1 1 1 1 2 1  1 2 1 2 1  2 1 2 2  1 2 1  2 2  1  
7 0  1 1 1 2 1 1  1 1 2 1 2  2 2 1 2  2 1 2  1 1  2  
7 0  1 1 1 2 1 1  1 1 2 2 1  1 2 2 2  2 2 2  1 1  1  
7 0  1 1 1 2 1 1  1 1 2 1 2  1 2 2 2  2 2 2  1 1  2  
7 0  1 1 1 1 2 1  1 1 2 2 1  1 2 2 2  2 2 2  2 1  1  
7 0  1 1 1 1 2 1  1 1 1 2 2  1 2 2 2  2 2 2  2 2  1  
7 0  1 1 2 1 1 1  1 2 2 1 1  2 2 2 2  1 1 1  1 1  2  
7 0  1 1 2 1 1 1  1 2 1 2 1  2 2 2 2  1 1 1  2 1  1  
7 0  1 1 2 1 1 1  1 2 1 1 2  2 2 2 2  1 1 1  1 2  2  
7 0  1 1 2 1 1 1  1 2 1 2 1  2 2 2 2  1 1 1  2 2  1  
7 0  1 1 2 1 1 1  1 2 1 1 2  2 2 2 2  1 1 1  2 2  2  
7 0  1 1 1 2 1 1  1 2 2 1 1  2 2 2 2  2 1 1  1 1  2  
7 0  1 1 1 1 2 1  1 2 1 2 1  2 2 2 2  1 2 1  2 1  1  
7 0  1 1 1 1 2 1  1 2 1 2 1  2 2 2 2  1 2 1  2 2  1  
7 0  1 1 1 2 1 1  1 1 2 2 1  2 2 2 2  2 2 1  1 1  1  
7 0  1 1 1 2 1 1  1 1 2 1 2  2 2 2 2  2 1 2  1 1  2  
7 0  1 1 1 1 2 1  1 1 2 2 1  2 2 2 2  2 2 1  2 1  1  
7 0  1 1 1 2 1 1  1 1 2 2 1  2 2 2 2  2 2 2  1 1  1  
7 0  1 1 1 2 1 1  1 1 2 1 2  2 2 2 2  2 2 2  1 1  2  
7 0  1 1 1 1 2 1  1 1 2 2 1  2 2 2 2  2 2 2  2 1  1  
7 0  1 1 1 1 2 1  1 1 1 2 2  2 2 2 2  2 2 2  2 2  1  
7 0  1 2 1 1 1 1  2 2 1 1 2  1 1 1 1  1 1 1  2 2  2  
7 0  1 2 1 1 1 1  2 2 1 2 1  1 1 1 1  1 2 1  2 2  1  
7 0  1 2 1 1 1 1  2 2 1 1 2  1 1 1 1  1 1 2  2 2  2  
7 0  1 2 1 1 1 1  2 1 1 2 2  1 1 1 1  1 2 2  2 2  1  
7 0  1 2 1 1 1 1  2 1 1 2 2  1 1 1 1  1 2 2  2 2  2  
7 0  1 2 1 1 1 1  2 1 2 1 2  1 1 1 1  2 2 2  1 1  2  
7 0  1 2 1 1 1 1  2 1 2 2 1  1 1 1 1  2 2 2  2 1  1  
7 0  1 2 1 1 1 1  2 1 2 1 2  1 1 1 1  2 2 2  1 2  2  
7 0  1 2 1 1 1 1  2 1 1 2 2  1 1 1 1  2 2 2  2 2  1  
7 0  1 2 1 1 1 1  2 1 1 2 2  1 1 1 1  2 2 2  2 2  2  
7 0  1 1 2 1 1 1  2 2 1 1 2  2 1 1 1  1 1 1  2 2  2  
7 0  1 1 1 1 2 1  2 1 1 2 2  1 1 2 1  1 2 2  2 2  1  
7 0  1 1 1 2 1 1  2 1 2 1 2  1 2 1 1  2 2 2  1 1  2  
7 0  1 1 1 1 2 1  2 1 2 2 1  1 1 2 1  2 2 2  2 1  1  
7 0  1 1 1 1 2 1  2 1 1 2 2  1 1 2 1  2 2 2  2 2  1  
7 0  1 1 2 1 1 1  2 2 1 1 2  2 1 1 2  1 1 1  2 2  2  
7 0  1 1 1 1 2 1  2 2 1 2 1  2 1 2 1  1 2 1  2 2  1  
7 0  1 1 1 2 1 1  2 1 2 2 1  1 2 2 1  2 2 2  1 1  1  
7 0  1 1 1 2 1 1  2 1 2 1 2  1 2 1 2  2 2 2  1 1  2  
7 0  1 1 1 1 2 1  2 1 2 2 1  1 2 2 1  2 2 2  2 1  1  
7 0  1 1 1 1 2 1  2 1 1 2 2  1 1 2 2  2 2 2  2 2  1  
7 0  1 1 2 1 1 1  1 2 2 1 2  2 2 1 2  1 1 1  1 1  2  
7 0  1 1 2 1 1 1  1 2 2 1 2  2 2 1 2  1 1 1  1 2  2  
7 0  1 1 2 1 1 1  1 2 1 2 2  2 1 2 2  1 1 1  2 2  1  
7 0  1 1 2 1 1 1  1 2 1 2 2  2 1 2 2  1 1 1  2 2  2  
7 0  1 1 1 1 2 1  1 2 1 2 2  2 1 2 2  1 2 1  2 2  1  
7 0  1 1 1 2 1 1  1 2 2 1 2  2 2 1 2  2 1 2  1 1  2  
7 0  1 1 1 2 1 1  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
7 0  1 1 1 2 1 1  1 1 2 2 2  1 2 2 2  2 2 2  1 1  2  
7 0  1 1 1 1 2 1  1 1 2 2 2  1 2 2 2  2 2 2  2 1  1  
7 0  1 1 2 1 1 1  1 2 2 1 2  2 2 2 2  1 1 1  1 1  2  
7 0  1 1 2 1 1 1  1 2 2 1 2  2 2 2 2  1 1 1  1 2  2  
7 0  1 1 2 1 1 1  1 2 1 2 2  2 2 2 2  1 1 1  2 2  1  
7 0  1 1 2 1 1 1  1 2 1 2 2  2 2 2 2  1 1 1  2 2  2  
7 0  1 1 1 2 1 1  1 2 2 1 2  2 2 2 2  2 1 1  1 1  2  
7 0  1 1 1 1 2 1  1 2 2 2 1  2 2 2 2  1 2 1  2 1  1  
7 0  1 1 1 1 2 1  1 2 1 2 2  2 2 2 2  1 2 1  2 2  1  
7 0  1 1 1 2 1 1  1 2 2 2 1  2 2 2 2  2 2 1  1 1  1  
7 0  1 1 1 2 1 1  1 2 2 1 2  2 2 2 2  2 1 2  1 1  2  
7 0  1 1 1 1 2 1  1 2 2 2 1  2 2 2 2  2 2 1  2 1  1  
7 0  1 1 1 1 2 1  1 2 1 2 2  2 2 2 2  1 2 2  2 2  1  
7 0  1 1 1 2 1 1  1 1 2 2 2  2 2 2 2  2 2 2  1 1  1  
7 0  1 1 1 2 1 1  1 1 2 2 2  2 2 2 2  2 2 2  1 1  2  
7 0  1 1 1 1 2 1  1 1 2 2 2  2 2 2 2  2 2 2  2 1  1  
7 0  1 2 1 1 1 1  2 2 2 1 2  1 1 1 1  1 1 1  1 1  2  
7 0  1 2 1 1 1 1  2 2 2 1 2  1 1 1 1  1 1 1  1 2  2  
7 0  1 2 1 1 1 1  2 2 1 2 2  1 1 1 1  1 1 1  2 2  1  
7 0  1 2 1 1 1 1  2 2 1 2 2  1 1 1 1  1 1 1  2 2  2  
7 0  1 2 1 1 1 1  2 2 2 1 2  1 1 1 1  2 1 1  1 1  2  
7 0  1 2 1 1 1 1  2 2 2 1 2  1 1 1 1  1 1 2  1 2  2  
7 0  1 2 1 1 1 1  2 2 1 2 2  1 1 1 1  1 2 1  2 2  1  
7 0  1 2 1 1 1 1  2 2 1 2 2  1 1 1 1  1 1 2  2 2  2  
7 0  1 2 1 1 1 1  2 2 2 1 2  1 1 1 1  2 1 2  1 1  2  
7 0  1 2 1 1 1 1  2 2 2 1 2  1 1 1 1  2 1 2  1 2  2  
7 0  1 2 1 1 1 1  2 2 1 2 2  1 1 1 1  1 2 2  2 2  1  
7 0  1 2 1 1 1 1  2 2 1 2 2  1 1 1 1  1 2 2  2 2  2  
7 0  1 2 1 1 1 1  2 1 2 2 2  1 1 1 1  2 2 2  1 1  1  
7 0  1 2 1 1 1 1  2 1 2 2 2  1 1 1 1  2 2 2  1 1  2  
7 0  1 2 1 1 1 1  2 1 2 2 2  1 1 1 1  2 2 2  1 2  2  
7 0  1 2 1 1 1 1  2 1 2 2 2  1 1 1 1  2 2 2  2 2  2  
7 0  1 1 2 1 1 1  2 2 2 1 2  2 1 1 1  1 1 1  1 2  2  
7 0  1 1 2 1 1 1  2 2 1 2 2  2 1 1 1  1 1 1  2 2  1  
7 0  1 1 2 1 1 1  2 2 1 2 2  2 1 1 1  1 1 1  2 2  2  
7 0  1 1 1 1 2 1  2 2 1 2 2  1 1 2 1  1 2 1  2 2  1  
7 0  1 1 1 2 1 1  2 2 2 1 2  1 2 1 1  2 1 2  1 1  2  
7 0  1 1 1 1 2 1  2 2 1 2 2  1 1 2 1  1 2 2  2 2  1  
7 0  1 1 1 2 1 1  2 1 2 2 2  1 2 1 1  2 2 2  1 1  1  
7 0  1 1 1 2 1 1  2 1 2 2 2  1 2 1 1  2 2 2  1 1  2  
7 0  1 1 1 1 2 1  2 1 2 2 2  1 1 2 1  2 2 2  2 1  1  
7 0  1 1 1 1 2 1  2 1 2 2 2  1 1 2 1  2 2 2  2 2  1  
7 0  1 1 2 1 1 1  2 2 1 2 2  2 1 2 1  1 1 1  2 2  1  
7 0  1 1 2 1 1 1  2 2 1 2 2  2 1 1 2  1 1 1  2 2  2  
7 0  1 1 1 1 2 1  2 2 1 2 2  2 1 2 1  1 2 1  2 2  1  
7 0  1 1 1 2 1 1  2 1 2 2 2  1 2 2 1  2 2 2  1 1  1  
7 0  1 1 1 2 1 1  2 1 2 2 2  1 2 1 2  2 2 2  1 1  2  
7 0  1 1 1 1 2 1  2 1 2 2 2  1 2 2 1  2 2 2  2 1  1  
7 0  1 1 2 1 1 1  2 2 2 1 2  2 2 1 2  1 1 1  1 1  2  
7 0  1 1 2 1 1 1  2 2 2 1 2  2 2 1 2  1 1 1  1 2  2  
7 0  1 1 2 1 1 1  2 2 1 2 2  2 1 2 2  1 1 1  2 2  1  
7 0  1 1 2 1 1 1  2 2 1 2 2  2 1 2 2  1 1 1  2 2  2  
7 0  1 1 1 1 2 1  2 2 1 2 2  2 1 2 2  1 2 1  2 2  1  
7 0  1 1 1 2 1 1  2 2 2 1 2  2 2 1 2  2 1 2  1 1  2  
7 0  1 1 2 1 1 1  1 2 2 2 2  2 2 2 2  1 1 1  1 1  1  
7 0  1 1 2 1 1 1  1 2 2 2 2  2 2 2 2  1 1 1  1 1  2  
7 0  1 1 2 1 1 1  1 2 2 2 2  2 2 2 2  1 1 1  1 2  2  
7 0  1 1 2 1 1 1  1 2 2 2 2  2 2 2 2  1 1 1  2 2  2  
7 0  1 1 1 2 1 1  1 2 2 2 2  2 2 2 2  2 1 1  1 1  1  
7 0  1 1 1 2 1 1  1 2 2 2 2  2 2 2 2  2 1 1  1 1  2  
7 0  1 1 1 1 2 1  1 2 2 2 2  2 2 2 2  1 2 1  2 1  1  
7 0  1 1 1 1 2 1  1 2 2 2 2  2 2 2 2  1 2 1  2 2  1  
7 0  1 1 1 2 1 1  1 2 2 2 2  2 2 2 2  2 2 1  1 1  1  
7 0  1 1 1 2 1 1  1 2 2 2 2  2 2 2 2  2 1 2  1 1  2  
7 0  1 1 1 1 2 1  1 2 2 2 2  2 2 2 2  2 2 1  2 1  1  
7 0  1 1 1 1 2 1  1 2 2 2 2  2 2 2 2  1 2 2  2 2  1  
7 0  1 1 1 1 2 1  2 2 2 2 2  1 1 2 1  1 2 1  2 1  1  
7 0  1 1 1 1 2 1  2 2 2 2 2  1 1 2 1  2 2 1  2 1  1  
7 0  2 2 1 1 1 1  2 1 1 1 1  1 1 1 1  1 2 2  2 2  1  
7 0  2 2 1 1 1 1  2 1 1 1 1  1 1 1 1  1 2 2  2 2  2  
7 0  2 2 1 1 1 1  2 1 1 1 1  1 1 1 1  2 2 2  2 2  2  
7 0  2 1 2 1 1 1  1 2 1 1 1  2 1 1 2  1 1 1  2 2  2  
7 0  2 1 1 2 1 1  1 1 2 1 1  1 2 1 2  2 2 2  1 1  2  
7 0  2 1 2 1 1 1  1 2 1 1 1  2 1 2 2  1 1 1  2 2  1  
7 0  2 1 2 1 1 1  1 2 1 1 1  2 1 2 2  1 1 1  2 2  2  
7 0  2 1 1 2 1 1  1 1 2 1 1  1 2 2 2  2 2 2  1 1  1  
7 0  2 1 1 2 1 1  1 1 2 1 1  1 2 2 2  2 2 2  1 1  2  
7 0  2 1 2 1 1 1  1 2 1 1 1  2 2 2 2  1 1 1  1 2  2  
7 0  2 1 2 1 1 1  1 2 1 1 1  2 2 2 2  1 1 1  2 2  2  
7 0  2 1 1 2 1 1  1 1 2 1 1  2 2 2 2  2 1 1  1 1  2  
7 0  2 1 1 2 1 1  1 1 2 1 1  2 2 2 2  2 1 2  1 1  2  
7 0  2 1 1 2 1 1  1 1 2 1 1  2 2 2 2  2 2 2  1 1  1  
7 0  2 1 1 2 1 1  1 1 2 1 1  2 2 2 2  2 2 2  1 1  2  
7 0  1 2 1 1 2 1  2 1 1 2 1  1 1 1 1  1 2 2  2 2  1  
7 0  1 2 1 1 2 1  2 1 1 2 1  1 1 1 1  2 2 2  2 2  1  
7 0  1 1 2 1 2 1  1 2 1 2 1  2 1 2 2  1 1 1  2 2  1  
7 0  1 1 2 1 2 1  1 2 1 2 1  2 2 2 2  1 1 1  2 2  1  
7 0  1 2 1 2 1 1  2 1 2 1 2  1 1 1 1  2 2 2  1 1  2  
7 0  1 2 1 1 2 1  2 1 1 2 2  1 1 1 1  2 2 2  2 2  1  
7 0  1 2 1 2 1 1  2 1 2 1 2  1 2 1 1  2 2 2  1 1  2  
7 0  1 1 2 1 2 1  1 2 1 2 2  2 1 2 2  1 1 1  2 2  1  
7 0  1 1 2 2 1 1  1 2 2 1 2  2 2 2 2  1 1 1  1 1  2  
7 0  1 2 1 1 2 1  2 2 1 2 2  1 1 1 1  1 2 1  2 2  1  
7 0  1 2 1 1 2 1  2 2 1 2 2  1 1 1 1  1 2 2  2 2  1  
7 0  1 2 1 1 2 1  2 1 2 2 2  1 1 1 1  2 2 2  2 2  1  
7 0  1 2 2 1 1 1  2 2 1 2 2  2 1 1 1  1 1 1  2 2  2  
7 0  1 1 2 1 2 1  2 2 1 2 2  2 1 2 2  1 1 1  2 2  1  


==> anc/generator/generator.cpp <==
/* This program is generating edge colored complete graphs, where the complete graphs comes
 from permutations of 1..n. Fot a < b edge ab is red(1) if p(a) < p(b) and blue(2) if p(a) > p(b).
 
This program can do:
  - generate list of permutation graphs
  - produce semidefinite program
  - compute densities in extremal structure
  - generate flags
 
The current setting is producing the semidefinite program
 
Use:
 g++ -Wall generator.cpp -O3 -fopenmp -o generator && ./generator > mono.X.csdp && csdp mono.X.csdp solution.txt
 
Or for parallel computing use 
 g++ -Wall generator.cpp -O3 -fopenmp
 export OMP_NUM_THREADS=28 && ./a.out

 Note that the result is
 Iter: 37 Ap: 6.17e-01 Pobj:  1.2962963e+00 Ad: 5.99e-01 Dobj:  1.2962963e+00

 which is scaled by 27*35.
 
 */

#include <iostream>
#include <fstream>
#include <sstream>
#include <istream>
#include <vector>
#include <utility>
#include <assert.h>
#include <cstring>
#include <algorithm>
#include <cstdarg>
#include <cmath>
#include <limits> 

using namespace std;


//#define GENERATE_AND_ONLY_PRINT_Kn_GRAPHS
//#define DUMP_FLAGS

#define FLAGS_FILE "reduced.flags.txt"

const int     Kn = 7;
const double denstity_scale = 35*27;


#define V      8
#define COLORS 3 // uses colors 0 + 1, 2  so just 2 colors

#define MAX_FLAG_TYPES  300 // Just a constant - raise if neded - means different theta


#define WRITE_INTEGER_DENSITIES_FOR_FLAGS


class graph
{
public:
    graph()
    {
        
    }
    
    virtual ~graph()
    {
        
    }
    
    void set_vertices(int vertices)
    {
        assert(vertices <= V);
        m_vertices = vertices;
        
        for (int u = 0; u < V; u++)
        {
	        for (int v = 0; v < V; v++)
	        {
	            m_color[u][v] = 0;
	        }
	        m_colored_deg[u][0] = m_vertices-1;
	        for (int c = 1; c < COLORS; c++) m_colored_deg[u][c] = 0;
	    }
        
        m_colored_edges[0] = e();
        for (int c = 0; c < COLORS; c++)  m_colored_edges[c] = 0;
        
        m_deg_sorted_valid = false;
    }

    void swap_colors()
    {
        assert (COLORS == 3);
  		for (int u = 0; u < m_vertices; u++)
  		{
    		for (int v = u+1; v < m_vertices; v++)
            {
                if (m_color[u][v] == 1) color_edge(u,v,2);
                else if (m_color[u][v] == 2) color_edge(u,v,1);
            }
		}

    }

    void color_edge(int u, int v, int color)
    {
    	assert(u != v);
    	assert(u < m_vertices);
    	assert(v < m_vertices);
    	assert(color >= 0);
        //cerr << color << endl;
        assert(color <  COLORS);
        
        
    	
    	int old_color = m_color[u][v];
    	
    	m_colored_deg[u][old_color]--;
    	m_colored_deg[v][old_color]--;
    	m_colored_edges[old_color]--;
    	
    	m_color[u][v] = m_color[v][u] = color;
    	
    	m_colored_deg[u][color]++;
    	m_colored_deg[v][color]++;
    	m_colored_edges[color]++;
    	
    	m_deg_sorted_valid = false;
    }

    void color_loop(int u, int color)
    {
    	assert(u < m_vertices);
    	assert(color >= 0);
        assert(color <  COLORS);
        
    	
    	int old_color = m_color[u][u];
    	
    	m_colored_deg[u][old_color]--;
    	m_colored_edges[old_color]--;
    	
    	m_color[u][u] = color;
    	
    	m_colored_deg[u][color]++;
    	m_colored_edges[color]++;
    	
    	m_deg_sorted_valid = false;
    }
    
    
	void make_deg_sorted()
	{
		if (m_deg_sorted_valid) return;

        // degree sequences
		m_deg_sorted.clear();
		for (int i = 0; i < m_vertices; i++)
		{
			int deg = 0;
			for (int c = 0; c < COLORS; c++)
			{
				deg += m_colored_deg[i][c] << (3*c);
			}
			m_deg_sorted.push_back(deg);
		}
		sort(m_deg_sorted.begin(), m_deg_sorted.end());
	        
		m_deg_sorted_valid = true;
	}

    // Real isomorphism testing
	bool make_perm_isomorphic(int v, int *perm, graph &h)
	{
	
		// Test if the permutation is isomorphism
		if (v >= m_vertices)
		{
	        for (int u = 0; u < m_vertices; u++)
	        {
		        for (int x = u+1; x < m_vertices; x++)
		        {
		        	assert(m_color[perm[u]][perm[x]] == h.m_color[u][x]);
	            }
	       }            
	          
		   return true;				
		}

		for (int pv = 0; pv < m_vertices; pv++)
		{

			// check degree
			bool good = true;
			for (int c = 0; c < COLORS; c++)			
				if (m_colored_deg[pv][c] != h.m_colored_deg[v][c])
				{ 
					good = false;
					break;
				}
			if (!good) continue;


			// check if used
			bool used = false;
			for(int i = 0; i < v; i++)
				if (perm[i] == pv)
				{
					used = true;
					break;
				}
			if (used) continue;


            // check edges
            bool edges_ok = true;
            for (int u = 0; u < v; u++)
            {
                if (m_color[perm[u]][pv] != h.m_color[u][v])
                {
                    edges_ok = false;
                    break;
                }               
            }
            if (edges_ok == false) continue; 
                        
			perm[v] = pv;

			if (make_perm_isomorphic(v+1, perm, h)) return true;
		}

		return false;
	}

 
    bool is_isomorphic_to_colorblind(graph &h)
    {
        
        if (is_isomorphic_to(h)) return true;

        graph swapped;
        swapped = h;
        swapped.swap_colors();
        return is_isomorphic_to(swapped);
    }

	bool is_isomorphic_to(graph &h)
	{	
        // quick check        
        if (m_vertices != h.m_vertices) return false;
        for (int c = 0; c < COLORS; c++)
        {
	        if (m_colored_edges[c] != h.m_colored_edges[c]) return false;
	    }
        
		// Check degree sequences
		make_deg_sorted();		
		h.make_deg_sorted();
		if (!equal(m_deg_sorted.begin(), m_deg_sorted.end(), h.m_deg_sorted.begin())) return false;

		// try check all permutations --- WASTING HERE!!!!!!!!
		int perm[V];
		return make_perm_isomorphic(0, perm, h);
	}

    
    void as_subgraph(const graph &h,int *mapping, int vertices)
    {
        set_vertices(vertices);
        for (int x = 0; x < m_vertices-1; x++)
            for (int y = x+1; y < m_vertices; y++)
            {
                color_edge(x,y,h.m_color[mapping[x]][mapping[y]]);
            }
    }
    
        
    int e()
    {
        return (m_vertices*(m_vertices-1))/2;
    }
    
    
    double density_color()
    {   
    		int total = 0;
    		int good = 0;

 // K_4
         for (int x = 0; x < m_vertices-2; x++)
         for (int y = x+1; y < m_vertices-1; y++)
         for (int z = y+1; z < m_vertices; z++)
             for (int w = z+1; w < m_vertices; w++)
         {
         assert(m_color[x][y] != 0 && m_color[x][z] != 0 && m_color[y][z] != 0);
         
         total++;
         
         if (m_color[x][y] == m_color[x][z] && m_color[x][y] == m_color[y][z] && m_color[z][y] == m_color[x][z]
             && m_color[w][z] == m_color[w][x] && m_color[w][x] == m_color[w][y] && m_color[w][x] == m_color[z][x]) good--;
         }
        
        return (double)good*denstity_scale/(double)total;
    }    

	virtual void print()
	{
		// Prints the number of vertices, zero as not type and then part of the diagonal matrix
		cout << m_vertices << " 0 ";
  		for (int u = 0; u < m_vertices; u++)
  		{
    		for (int v = u+1; v < m_vertices; v++)
				cout << " " << m_color[u][v];
            cout << " ";
		}
		cout << endl;
	}
                
    virtual bool load_from_stream(istream &stream, int assumed_vertices)
    {
		int vertices, color, theta;
		stream >> vertices >> theta;
		if (!stream.good()) return false; 
        
        if (theta != 0)
        {
            cerr << "You are trying to load an unlabeled graph from a stream containing flags." << endl;
            exit(1);
        }
        
        assert(assumed_vertices == vertices);
		set_vertices(vertices);
        
		for (int u = 0; u < vertices; u++)
		{
			for (int v = u+1; v < vertices; v++)
			{
				stream >> color;
				color_edge(u,v,color);
			}
		}
		return true;
	}


    bool partial_load_from_stream(istream &stream, int assumed_vertices)
    {
		int vertices, color, theta;
		stream >> vertices >> theta;
		if (!stream.good()) return false; 

        if (theta != 0)
        {
            cerr << "You are trying to load an unlabeled graph from a stream containing flags." << endl;
            exit(1);
        }
        
      assert(m_vertices >= vertices);
      assert(assumed_vertices == vertices);
                  
		set_vertices(m_vertices); // reset the graph
		        
		for (int u = 0; u < vertices; u++)
		{
			for (int v = u+1; v < vertices; v++)
			{
				stream >> color;
				color_edge(u,v,color);
			}
		}
		return true;
	}
    
public:
	int m_color[V][V];  // adjacency matrix
	int m_vertices;     // number of vertices
	int m_colored_deg[V][COLORS]; // number of edges from each vertex of a particular color
	int m_colored_edges[COLORS]; // number of edges of each color
	vector<int> m_deg_sorted;
	bool m_deg_sorted_valid;
};

class flag : public graph
{
public:
    
    flag()
    {
        
    }

    flag(const graph &g) : graph(g)
    {
        m_Theta = 0;
    }

    
    ~flag()
    {
        
    }
    
    // First m_Theta vertices are considered labeled in that order
    void set_Theta(int Theta)
    {
        assert(Theta < m_vertices);
        m_Theta = Theta;
    }
    

    int get_Theta()
    {
        return m_Theta;
    }    
    
    void set_vertices_and_Theta(int vertices, int Theta)
    {
        set_vertices(vertices);
        set_Theta(Theta);
    }
    
	virtual void print() const
	{
		// Prints the number of vertices and then part of the diagonal matrix
		cout << m_vertices << " " << m_Theta << "  ";
  		for (int u = 0; u < m_vertices; u++)
  		{
    		for (int v = u+1; v < m_vertices; v++)
				cout << " " << m_color[u][v];
            cout << " ";
		}
		cout << endl;
	}
    
    virtual bool load_from_stream(istream &stream)
    {
		int vertices, color, theta;
		stream >> vertices >> theta;
		if (!stream.good()) return false;
        
        if (theta == 0)
        {
            cerr << "You are trying to load a flag from a stream containing unlabeled graphs." << endl;
            exit(1);
        }
        
		set_vertices_and_Theta(vertices,theta);
        
		for (int u = 0; u < vertices; u++)
		{
			for (int v = u+1; v < vertices; v++)
			{
				stream >> color;
				color_edge(u,v,color);
			}
		}
		return true;
	}

    virtual bool load_from_stream_format_volec(istream &stream)
    {
		int vertices, theta, edges; // color
		stream >> vertices >> theta >> edges;
		if (!stream.good()) return false;
        /*
        if (theta == 0)
        {
            cerr << "You are trying to load a flag from a stream containing unlabeled graphs." << endl;
            exit(1);
        }
        */
		set_vertices_and_Theta(vertices,theta);
        
        // Make back of color 1
		for (int u = 0; u < vertices; u++)
		{
			for (int v = u+1; v < vertices; v++)
			{
				color_edge(u,v,1);
			}
		}
        
        // make the loaded thing of color 2
        for (int e = 0; e < edges; e++)
        {
            string edge_str;
            stream >> edge_str;
            assert(edge_str.length() == 2);
            int u = edge_str[0]-'a';
            int v = edge_str[1]-'a';
            
            color_edge(u,v,2);
        }

		return true;
	}
    
    
    bool is_isomorphic_to_as_flag_colorblind(const flag &h)
    {
        if (is_isomorphic_to_as_flag(h)) return true;
        
        flag tmp;
        tmp = h;
        tmp.swap_colors();
        assert(m_Theta == tmp.m_Theta);
        
        return is_isomorphic_to_as_flag(tmp);
    }
    
    bool is_isomorphic_to_as_flag(const flag &h)
    {
        if (m_Theta != h.m_Theta)
        {
            cerr << "Something is wrong " << m_Theta << " " << h.m_Theta << " " << m_vertices << " " << h.m_vertices << endl;
        }
        assert(m_Theta == h.m_Theta);
        
        if (m_vertices != h.m_vertices) return false;
        
		// quick check for zero
		for (int c = 1; c < COLORS; c++)
		{
			if (m_colored_edges[c] != h.m_colored_edges[c]) return false;
		}
		
        
        int mapping[V];
        bool used[V];

        // Theta is preserved by the mapping
        for (int i = 0; i < m_Theta; i++)
        {
            mapping[i] = i;
            used[i] = true;
        }
        
        for (int i = m_Theta; i < V; i++)
        {
            mapping[i] = 0;
            used[i] = false;
        }
        
        return is_ismoborphic_mapping(h, mapping, used, m_Theta);
    }
    
    bool have_same_type(const flag &f) const
    {
        if (m_Theta != f.m_Theta) return false;
        for (int u = 0; u < m_Theta; u ++)
            for (int v = u+1; v < m_Theta; v++)
            {
                if (m_color[u][v] != f.m_color[u][v]) return false;
            }
        return true;
    }
        
protected:

    bool is_ismoborphic_mapping(const flag &h, int *mapping, bool *used, int vertexID)
    {
        
		// We have the complete mapping
		if (vertexID >= m_vertices)
		{
            
            // Check if Theta is mapped correctly
    		for (int u = 0; u < m_vertices; u++)
                for (int v = u+1; v < m_vertices; v++)
                {
                    // Just security check
                    if (m_color[u][v] != h.m_color[mapping[u]][mapping[v]]) return false;
                    assert(m_color[u][v] == h.m_color[mapping[u]][mapping[v]]);
                }

			return true;
		}
        
        // theta is mapped to theta and rest to rest
        // We assume that theta is already mapped by the mapping
        
        // map vertex from label
		for (int pv = h.m_Theta; pv < h.m_vertices; pv++)
		{
			if (used[pv])  continue;

            // check if the mapping is correct with respect to already mapped vertices.
			bool correct_map = true;
			for(int v = 0; v < vertexID; v++)
			{
                if (!used[v] || v == vertexID) continue;
                
                if (m_color[v][vertexID] != h.m_color[mapping[v]][pv])
                {
                    correct_map = false;
                    break;
                }
			}
            
			if (correct_map)
			{
                used[pv] = true;
                mapping[vertexID] = pv;
				if (is_ismoborphic_mapping(h, mapping, used, vertexID+1)) return true;
                used[pv] = false;
			}
		}
        
        return false;
    }
    
    
//protected:
public:
    
    int m_Theta;
};



int binomial(int n, int k) {
    int b = 1;
    for (int i = 0; i < k; ++i) {
        b *= (n - i);
        b /= (i + 1);
    }
    return b;
}

int factorial(int n) {
    int b = 1;
    for (int i = 2; i < n; i++) {
        b *= i;
    }
    return b;
}


// Rest of F2 is also piskced as a subset
void pick_F2_mapping(const flag &F1, const flag &F2, const graph &H, int *mapping_F2, int next_to_map,  bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F2.m_vertices)
    {
        flag H_F2;
        H_F2.as_subgraph(H, mapping_F2, F2.m_vertices);
        H_F2.set_Theta(F2.m_Theta);

        if (!H_F2.is_isomorphic_to_as_flag_colorblind(F2)) return;
        
        good_maps++;
        
        return;
    }
    
    int min_vertex = 0;
    if (next_to_map > F2.m_Theta) min_vertex = mapping_F2[next_to_map-1]+1;
    
    for (int v = min_vertex; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        used_from_H[v] = true;
        mapping_F2[next_to_map] = v;
        pick_F2_mapping(F1,F2,H,mapping_F2,next_to_map+1,used_from_H,good_maps);
        used_from_H[v] = false;
    }
    
}

// Rest of F1 is picked only as a subset
void pick_F1_mapping(const flag &F1, const flag &F2, const graph &H, int *mapping_F1, int *mapping_F2, int next_to_map,  bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F1.m_vertices)
    {
        // Check if the mapping is corect!
        flag H_F1;
        H_F1.as_subgraph(H, mapping_F1, F1.m_vertices);
        H_F1.set_Theta(F1.m_Theta);
        if (!H_F1.is_isomorphic_to_as_flag_colorblind(F1)) return;
        
        pick_F2_mapping(F1,F2,H,mapping_F2,F2.m_Theta,used_from_H,good_maps);
        return;
    }
    
    int min_vertex = 0;
    if (next_to_map > F1.m_Theta) min_vertex = mapping_F1[next_to_map-1]+1;
    
    for (int v = min_vertex; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        used_from_H[v] = true;
        mapping_F1[next_to_map] = v;
        pick_F1_mapping(F1,F2,H,mapping_F1,mapping_F2,next_to_map+1,used_from_H,good_maps);
        used_from_H[v] = false;
    }
}

// Theta mapping is picked as all permutations...
void pick_theta_mapping(const flag &F1, const flag &F2, const graph &H, int *mapping_theta, int next_to_map, bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F1.m_Theta)
    {
        int mapping_F1[F1.m_vertices];
        int mapping_F2[F2.m_vertices];
        for (int i = 0; i < F1.m_Theta; i++)
        {
            mapping_F2[i] = mapping_F1[i] = mapping_theta[i];
        }

        pick_F1_mapping(F1,F2,H,mapping_F1,mapping_F2, F1.m_Theta, used_from_H,good_maps);
        return;
    }
        
    for (int v = 0; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        
        // verify that the theta mapping is correct (colorblind setting!)
        int same = 0, different = 0;
        for(int u = 0; u < next_to_map; u++)
        {
            if (F1.m_color[u][next_to_map] != H.m_color[mapping_theta[u]][v]) different++;
            if (F1.m_color[u][next_to_map] == H.m_color[mapping_theta[u]][v]) same++;
        }
        
        if (same==0 || different==0)
        {
            used_from_H[v] = true;
            mapping_theta[next_to_map] = v;
            pick_theta_mapping(F1,F2,H,mapping_theta,next_to_map+1,used_from_H,good_maps);
            used_from_H[v] = false;
        }
    }
}



double P_F1_F2_IN_H(const flag &F1, const flag &F2, const graph &H)
{
    assert(F1.m_Theta == F2.m_Theta);

    int mapping_theta[F1.m_Theta];
    bool used_from_H[H.m_vertices];
    
    for (int i = 0; i < H.m_vertices; i++)
    {
        used_from_H[i] = false;
    }
    
    int good_maps = 0;
    pick_theta_mapping(F1,F2,H,mapping_theta,0,used_from_H,good_maps);

    
    int all_maps = 1;
#ifndef WRITE_INTEGER_DENSITIES_FOR_FLAGS
    for (int i = 0; i < F1.m_Theta; i++) all_maps *= (H.m_vertices-i);
    all_maps *= binomial(H.m_vertices-F1.m_Theta,F1.m_vertices-F1.m_Theta);
    all_maps *= binomial(H.m_vertices-F1.m_vertices,F2.m_vertices-F1.m_Theta);
#endif
    
//    if (good_maps > 0)
//        cout << "good_maps/all_maps: " << good_maps << "/" << all_maps << endl;
    
    
    return (double)good_maps/(double)all_maps;
}


graph g;

//vector<graph> colored_Kn;
vector<graph> colored_all[Kn+1];

//vector<graph> c4free_subrgaphs; // according to the number of edges
vector<flag>  g_flags[MAX_FLAG_TYPES]; // flags to process using multiplication
int           g_flag_types;


inline bool g_already_in_known_graphs(vector<graph> &graph_list)
{
    graph tmp;
    tmp = g;
    tmp.swap_colors();
	for (unsigned int i = 0; i < graph_list.size(); i++)
	{
		if (graph_list[i].is_isomorphic_to_colorblind(g))
        {
            return true;
        }
        if (graph_list[i].is_isomorphic_to(tmp))
        {
            return true;
        }
	}
	return false;
}

inline void add_g_to_known_graphs(vector<graph> &graph_list)
{
	graph_list.push_back(g);

#ifdef GENERATE_AND_ONLY_PRINT_Kn_GRAPHS  
   g.print();
#endif
}


void generate_permutations(vector<graph> &graph_list, int vertices)
{
    g.set_vertices(vertices);
    int perm[g.m_vertices];
    for (int i = 0; i < g.m_vertices; i++) perm[i] = i;
    
    do {
        
        g.set_vertices(g.m_vertices);
        for (int u = 0; u < g.m_vertices; u++)
            for (int v = u+1; v < g.m_vertices; v++)
            {
                if (perm[u]<perm[v]) g.color_edge(u,v,1);
                else g.color_edge(u,v,2);
            }
        
   		if (!g_already_in_known_graphs(graph_list)) add_g_to_known_graphs(graph_list);
     
        
    } while ( std::next_permutation(perm,perm+g.m_vertices) );
}


// According to http://plato.asu.edu/ftp/sdpa_format.txt
//
// Solved program
//   max C.X
//   subject to A_1.X = b_1
//              A_2.X = b_2
//              A_mdim.X = b_mdim
//   where X is positive semidefinite matrix
//
// In our RAINBOW application
// C.X is just entry 0 2 1 1 -1.0 which means that in the second block,
// the first variable is with -1. Se we are maximizing -d which corresponds to minimizing d
//
// Constraints where we consider only the first block are
//   A_i.X(F) - D + y_i = b_i
//   Which translates to
//   A_i.X(F) <= b_i + d
// We wrte b_i = -1 density. So together we have
//   A_i.X(F) + density <= d
//
//
void print_CSDP()
{
    int mdim = 0;
    mdim = colored_all[Kn].size();
    
//    cout << "\" A test for 4-permutations is permutations - translated as " << COLORS-1 << "-colored graphs. CSDP program" << endl;
    cout << mdim  << endl; // <<" =mdim" << endl; // number of constraint matrices
    cout << g_flag_types + 1 << endl; // << " =nblocks - always #types + 1 blocks" << endl; // number of blocks is # if flag types + 1 block of 0/1
//    for (int f = 0; f < g_flag_types; f++) cout <<  g_flags[f].size()+1 << " ";
    for (int f = 0; f < g_flag_types; f++) cout <<  g_flags[f].size() << " ";
    cout << -1-mdim << endl; // 2x2 and slack variable for every matrix and the - means that it is a diagonal matrix
    
    for (unsigned int i = 0; i < colored_all[Kn].size(); i++)
    {
            cout << -1*colored_all[Kn][i].density_color() << " "; // outputing b_i
    }
    cout << endl;

    cout << "0 " << g_flag_types+1 << " 1 1 1.0" << endl; // Objective function

    // printing of subgraphs
#pragma omp parallel for ordered schedule(dynamic)
        for (int i = 0; i < (int)colored_all[Kn].size(); i++)
        {
            //cout << "Graph: "; c4free_subrgaphs[e][i].print();
            cerr << i << endl;
            stringstream ss;
            
            int matrixID = i + 1;

            for (int f = 0; f < g_flag_types; f++)
            {
                for (unsigned int x = 0; x < g_flags[f].size(); x++)
                for (unsigned int y = x; y < g_flags[f].size(); y++)
                {
                    
                    double PF = P_F1_F2_IN_H(g_flags[f][x], g_flags[f][y], colored_all[Kn][i]);
                    if (PF != 0)
                    {
                        ss << matrixID <<  " " << f+1 << " " << x+1 << " " << y+1 << " " <<  PF << endl;
                    }
                }
            }

            
            
            
            ss << matrixID << " " << g_flag_types+1 << " 1 1 1.0" << endl;
            
            ss << matrixID << " " << g_flag_types+1 << " " << matrixID+1 << " " <<  matrixID+1 << " 1.0" << endl;
#pragma omp ordered
{
            cout << ss.str();
}
        }
    
}



void add_flag_colorings(int &f, flag &F,  int u, int v)
{    
	assert(v > u);
	if (v >= F.m_vertices)
	{
		u++;
		v = u+1;
	}
	if (u >= F.m_vertices-1)
	{
        // test if F is a legal graph
        if (colored_all[F.m_vertices].size() > 0 || g_flags[f].size() > 0)
        {
            bool new_flag = false;
            
            // Add only flags that satisfy the constraints
            for (int i = 0; i < (int)colored_all[F.m_vertices].size(); ++i)
            {
                if (F.is_isomorphic_to(colored_all[F.m_vertices][i]))
                {
                    new_flag = true;
                    break;
                }
            }
            
//            cerr << "Test with " << f << " of size " << g_flags[f].size() << endl;
            
            // Add only newly generated flags
            for (int i = 0; i < (int)g_flags[f].size(); ++i)
            {
                if (F.is_isomorphic_to_as_flag_colorblind(g_flags[f][i]))
                {
                    new_flag = false;
                    break;
                }
            }
            
            // Add flag...
            if (new_flag)
            {
                g_flags[f].push_back(F);
            }
            else
            {
           //    cerr << "Found illegal flag :-)" << endl;
            }
        }
        else
        {
            cerr << "Push to  " << f << endl;
            g_flags[f].push_back(F);
		}
        return;
	}

   if (F.m_color[u][v] == 0)
   {
   	
		for (int color = 1; color < COLORS; color++)
		{    
		    F.color_edge(u,v,color);
		    add_flag_colorings(f, F, u, v+1);
		    F.color_edge(u,v,0);
	   }
	}    
	else
	{
		    add_flag_colorings(f, F, u, v+1);	
	}
}

void add_flag_colorings_theta(int &f, flag &F,  int u, int v)
{
	assert(v > u);
	if (v >= F.get_Theta())
	{
		u++;
		v = u+1;
	}
	if (u >= F.get_Theta()-1)
	{
		add_flag_colorings(f, F, 0, 1);
		f++;
		return;
	}

   if (F.m_color[u][v] == 0)
   {
		for (int color = 1; color < COLORS; color++)
		{    
		    F.color_edge(u,v,color);
		    add_flag_colorings_theta(f, F, u, v+1);
		    F.color_edge(u,v,0);
	   }    
	}
	else
	{
		    add_flag_colorings_theta(f, F, u, v+1);	
	}
}




void load_flags_from_fstream(int &f, int type_size, int flag_size)
{
    flag F;
    
	 stringstream filename;    
	 filename << COLORS-1 << "_types_K" << type_size << ".txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        exit(1);
    }
    
    assert(g_flags[f].size() == 0);
    
    F.set_vertices_and_Theta(flag_size,type_size);
    
    while(F.partial_load_from_stream(infile,type_size))
    {
	    add_flag_colorings_theta(f, F, 0,1);
    }
    
    infile.close();
}

void load_graphs_from_fstream(int sizeKn, bool colorblind)
{
	 stringstream filename;
     if (colorblind)
         filename << "CB_K" << sizeKn << ".txt";
    else
        filename << COLORS-1 << "_K" << sizeKn << ".txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        exit(1);
    }

	while (g.load_from_stream(infile,sizeKn))
	{
		assert(sizeKn == g.m_vertices);
		colored_all[sizeKn].push_back(g);
	}
	
	infile.close();
}


void dump_flags()
{
    
    for (int f = 0; f < g_flag_types; f++)
    {
        for (unsigned int x = 0; x < g_flags[f].size(); x++)
        {
            g_flags[f][x].print();
        }
        if (f < g_flag_types-1) cout << endl;
    }
}


void try_map_rest(const graph &g, const flag &f, int *mapping, int vertexID, int &all_maps, int &good_maps)
{
    if (vertexID >= f.m_vertices)
    {
        all_maps++;
        
        flag tmp;
        tmp.set_vertices_and_Theta(f.m_vertices, f.m_Theta);
        // check if theta is mapped correctly
        for (int u = 0; u < f.m_vertices; u++)
            for (int v = u+1; v < f.m_vertices; v++)
            {
                tmp.color_edge(u,v, g.m_color[mapping[u]][mapping[v]]);
            }
        if (tmp.is_isomorphic_to_as_flag_colorblind(f)) good_maps++;

        return;
    }
    
    for (int pv = 0; pv < g.m_vertices; pv++)
    {
        mapping[vertexID] = pv;
        try_map_rest(g,f,mapping,vertexID+1,all_maps,good_maps);
    }
    
}

bool try_map_root(const graph &g, const flag &f, int *mapping, int vertexID, int &all_maps, int &good_maps)
{
    if (vertexID >= f.m_Theta)
    {
        // check if theta is mapped correctly
        for (int u = 0; u < f.m_Theta; u++)
            for (int v = u+1; v < f.m_Theta; v++)
            {
                if (f.m_color[u][v] != g.m_color[mapping[u]][mapping[v]]) return false;
            }
                
        all_maps = 0;
        good_maps = 0;
        try_map_rest(g,f,mapping,vertexID,all_maps,good_maps);
        
        return true;
    }
    
    for (int pv = 0; pv < g.m_vertices; pv++)
    {
        mapping[vertexID] = pv;
        if (try_map_root(g,f,mapping,vertexID+1,all_maps,good_maps)) return true;
    }
    return false;
}

double compute_flag_in_structure(const graph &g, const flag &f)
{
    int mapping[V];
    
    for (int i = 0; i < f.m_vertices; i++) mapping[i] = -1;
    
    int all_maps = 0, good_maps = 0;
    
    try_map_root(g,f,mapping,0,all_maps,good_maps);
    
    if (all_maps == 0 || good_maps == 0)
    {
        cout << " 0";
        return 0;
    }
    
    
//    cout << " " << (double)(27*3*good_maps/(double)all_maps);
//    cout << " " << (double)(good_maps/(double)all_maps);
	if (good_maps != 0)
	    cout << " 1"; // << good_maps << "/" << all_maps;
	else
		cout << " 0";
    
    return (double)good_maps/(double)all_maps;
}



void compute_densities_in_extremal_structure(int sizeKn)
{
	 graph g;
    g.set_vertices(3);
    g.color_loop(0,2);
    g.color_loop(1,2);
    g.color_loop(2,2);
    g.color_edge(0,1,1);
    g.color_edge(0,2,1);
    g.color_edge(1,2,1);


	for (int i = 0; i < (int)colored_all[sizeKn].size(); i++)
	{
		colored_all[sizeKn][i];
		flag f(colored_all[sizeKn][i]);
      compute_flag_in_structure(g,f);
	}
	cout << endl;
}

int main(int argc, char *argv[])
{

#ifdef GENERATE_AND_ONLY_PRINT_Kn_GRAPHS
    generate_permutations(colored_all[Kn],Kn);
    return 0;
#endif

    g_flag_types = 0;
    assert(g_flags[g_flag_types].size() == 0);

    // For size 7
    load_graphs_from_fstream(4,true);
    load_graphs_from_fstream(5,false); // we need to load all - not only color blind!
    load_graphs_from_fstream(7,true);

    load_flags_from_fstream(g_flag_types, 3, 5);
    load_flags_from_fstream(g_flag_types, 1, 4);
	
//	compute_densities_in_extremal_structure(7);
//	return 0;
    
    
#ifdef DUMP_FLAGS
    dump_flags();
    return 0;
#endif
    
   assert(g_flag_types < MAX_FLAG_TYPES);
    
   print_CSDP();
    
	return 0;
}



==> anc/generator/mono.X.csdp <==
388
3
71 10 -389
945 675 513 351 432 432 351 270 270 189 135 297 162 405 270 243 216 189 162 135 189 108 108 108 162 135 108 81 81 81 54 81 135 216 243 162 108 108 54 27 189 81 405 243 243 162 162 162 189 81 162 81 108 108 54 108 108 135 135 135 108 54 81 81 54 81 135 81 81 27 81 54 81 27 54 54 27 81 54 27 54 135 54 27 81 54 27 54 54 135 -0 54 54 -0 -0 27 135 135 54 54 54 81 54 27 27 54 27 27 27 27 81 54 27 -0 27 27 54 27 27 54 54 135 -0 -0 -0 54 54 27 27 108 -0 27 -0 -0 81 27 54 162 -0 108 243 405 108 -0 243 108 108 54 54 54 -0 54 -0 27 -0 54 54 -0 -0 -0 27 -0 54 135 162 81 54 54 27 27 81 243 162 162 162 81 162 81 135 81 54 108 135 135 81 54 81 54 81 54 54 27 81 81 54 54 27 54 27 54 27 27 135 54 135 54 54 27 81 27 27 54 54 -0 54 54 27 27 27 -0 27 -0 27 -0 54 -0 54 -0 54 54 54 135 135 54 54 54 54 27 54 27 27 27 27 54 27 27 27 27 -0 27 27 -0 27 -0 54 -0 27 27 54 -0 27 27 54 -0 -0 -0 27 27 -0 -0 -0 -0 27 -0 54 -0 27 -0 -0 27 -0 -0 27 -0 27 27 27 27 27 27 27 27 27 -0 -0 -0 27 -0 27 -0 -0 -0 54 -0 -0 27 27 108 54 54 -0 -0 54 -0 -0 -0 27 -0 27 54 -0 -0 54 27 27 -0 54 27 27 27 -0 27 -0 -0 -0 27 -0 -0 27 -0 27 -0 27 27 54 54 -0 -0 54 27 -0 27 -0 -0 -0 54 -0 135 81 -0 -0 27 -0 -0 -0 -0 -0 -0 -0 27 -0 -0 -0 27 27 -0 27 -0 -0 -0 -0 27 -0 -0 -0 -0 -0 -0 
0 3 1 1 1.0
1 2 1 1 140
1 3 1 1 1.0
1 3 2 2 1.0
2 1 1 1 60
2 2 1 1 60
2 2 1 2 20
2 2 1 5 20
2 3 1 1 1.0
2 3 3 3 1.0
3 1 1 3 24
3 1 1 7 24
3 1 71 71 12
3 2 1 1 24
3 2 1 2 24
3 2 1 3 4
3 2 1 5 12
3 2 1 6 8
3 2 1 9 4
3 2 5 5 12
3 3 1 1 1.0
3 3 4 4 1.0
4 1 1 9 72
4 2 1 2 36
4 2 1 4 4
4 2 1 10 12
4 2 5 5 36
4 3 1 1 1.0
4 3 5 5 1.0
5 1 1 1 48
5 1 1 2 12
5 1 1 21 24
5 2 1 1 24
5 2 1 2 12
5 2 1 5 24
5 2 1 7 4
5 2 2 2 12
5 2 2 5 12
5 3 1 1 1.0
5 3 6 6 1.0
6 1 1 5 9
6 1 1 15 9
6 1 3 3 36
6 1 7 7 36
6 1 52 71 18
6 2 1 1 6
6 2 1 2 18
6 2 1 3 9
6 2 1 4 1
6 2 1 5 9
6 2 1 6 18
6 2 1 10 3
6 2 5 9 9
6 3 1 1 1.0
6 3 7 7 1.0
7 1 1 3 12
7 1 1 4 6
7 1 1 7 12
7 1 1 8 6
7 1 1 11 6
7 1 1 23 6
7 1 1 29 6
7 1 3 7 12
7 1 65 71 6
7 1 69 71 6
7 2 1 1 12
7 2 1 2 12
7 2 1 3 6
7 2 1 5 6
7 2 1 6 6
7 2 1 8 4
7 2 1 9 6
7 2 2 2 12
7 2 2 5 6
7 2 5 5 12
7 2 5 6 6
7 3 1 1 1.0
7 3 8 8 1.0
8 1 1 6 3
8 1 1 9 12
8 1 1 10 6
8 1 1 13 6
8 1 1 16 3
8 1 1 17 6
8 1 1 31 6
8 1 3 3 12
8 1 3 9 12
8 1 7 7 12
8 1 7 9 12
8 1 36 71 6
8 1 48 71 6
8 2 1 2 15
8 2 1 3 7
8 2 1 4 3
8 2 1 6 8
8 2 1 9 1
8 2 1 10 6
8 2 2 2 12
8 2 2 5 3
8 2 5 5 12
8 2 5 6 6
8 2 5 9 6
8 2 5 10 3
8 3 1 1 1.0
8 3 9 9 1.0
9 1 1 12 24
9 1 3 7 48
9 1 62 71 24
9 2 1 1 12
9 2 1 3 12
9 2 1 7 4
9 2 1 9 12
9 2 2 2 24
9 2 5 6 24
9 3 1 1 1.0
9 3 10 10 1.0
10 1 1 14 12
10 1 1 18 12
10 1 1 19 6
10 1 3 9 24
10 1 7 9 24
10 1 9 9 24
10 1 32 71 12
10 2 1 2 8
10 2 1 3 6
10 2 1 4 6
10 2 1 5 2
10 2 1 10 6
10 2 2 2 24
10 2 5 6 12
10 2 5 9 6
10 2 5 10 12
10 3 1 1 1.0
10 3 11 11 1.0
11 1 1 20 36
11 1 9 9 144
11 2 1 1 8
11 2 1 4 12
11 2 2 2 36
11 2 5 10 36
11 3 1 1 1.0
11 3 12 12 1.0
12 1 1 1 8
12 1 1 2 8
12 1 1 3 8
12 1 1 7 8
12 1 1 21 8
12 1 1 22 4
12 1 1 25 4
12 1 1 37 4
12 1 1 53 2
12 1 2 3 4
12 1 2 7 4
12 1 3 21 8
12 1 7 21 8
12 1 21 21 8
12 1 70 71 2
12 1 71 71 8
12 2 1 1 8
12 2 1 2 10
12 2 1 5 14
12 2 1 6 4
12 2 1 7 6
12 2 1 9 2
12 2 2 2 8
12 2 2 3 2
12 2 2 5 10
12 2 2 6 4
12 2 2 9 2
12 2 3 5 2
12 2 5 5 8
12 2 5 7 2
12 3 1 1 1.0
12 3 13 13 1.0
13 1 1 2 12
13 1 1 9 24
13 1 1 41 12
13 1 1 54 6
13 1 2 9 12
13 1 9 21 24
13 1 21 21 24
13 2 1 2 12
13 2 1 7 6
13 2 1 10 6
13 2 2 2 12
13 2 2 4 2
13 2 2 5 12
13 2 2 10 6
13 2 4 5 2
13 2 5 5 24
13 2 5 7 6
13 3 1 1 1.0
13 3 14 14 1.0
14 1 3 5 24
14 1 7 15 24
14 1 20 71 12
14 1 52 52 48
14 2 1 2 8
14 2 1 3 12
14 2 1 5 4
14 2 1 6 24
14 2 1 10 12
14 2 4 5 4
14 2 9 9 12
14 3 1 1 1.0
14 3 15 15 1.0
15 1 1 3 2
15 1 1 4 4
15 1 1 5 4
15 1 1 7 2
15 1 1 8 4
15 1 1 15 4
15 1 1 23 4
15 1 1 24 2
15 1 1 27 2
15 1 1 29 4
15 1 1 30 2
15 1 1 45 2
15 1 3 3 8
15 1 3 4 4
15 1 3 11 4
15 1 3 15 2
15 1 3 23 4
15 1 5 7 2
15 1 7 7 8
15 1 7 8 4
15 1 7 11 4
15 1 7 29 4
15 1 44 71 2
15 1 50 71 2
15 1 51 71 2
15 1 52 65 4
15 1 52 69 4
15 1 52 71 4
15 1 58 71 1
15 1 65 65 4
15 1 67 71 1
15 1 69 69 4
15 2 1 1 4
15 2 1 2 6
15 2 1 3 6
15 2 1 4 1
15 2 1 5 5
15 2 1 6 8
15 2 1 8 6
15 2 1 9 2
15 2 1 10 2
15 2 2 2 8
15 2 2 3 2
15 2 2 5 6
15 2 2 6 4
15 2 3 5 1
15 2 5 5 2
15 2 5 6 4
15 2 5 8 2
15 2 5 9 5
15 2 5 10 1
15 2 6 9 2
15 3 1 1 1.0
15 3 16 16 1.0
16 1 1 9 4
16 1 1 10 8
16 1 1 31 8
16 1 1 32 4
16 1 3 5 8
16 1 3 6 4
16 1 3 13 8
16 1 5 9 4
16 1 7 15 8
16 1 7 16 4
16 1 7 17 8
16 1 9 15 4
16 1 14 71 4
16 1 18 71 4
16 1 19 71 2
16 1 36 52 8
16 1 48 52 8
16 1 52 52 8
16 2 1 2 4
16 2 1 3 8
16 2 1 4 2
16 2 1 6 12
16 2 1 9 2
16 2 1 10 8
16 2 2 2 8
16 2 2 3 2
16 2 2 5 2
16 2 2 6 4
16 2 3 5 2
16 2 4 5 2
16 2 5 5 4
16 2 5 6 8
16 2 5 10 2
16 2 9 9 8
16 2 9 10 2
16 3 1 1 1.0
16 3 17 17 1.0
17 1 1 3 4
17 1 1 4 4
17 1 1 7 4
17 1 1 8 4
17 1 1 11 8
17 1 1 26 2
17 1 1 33 2
17 1 1 38 2
17 1 1 39 2
17 1 1 55 2
17 1 1 59 2
17 1 2 3 4
17 1 2 7 4
17 1 3 7 8
17 1 3 8 4
17 1 3 21 4
17 1 3 29 4
17 1 4 7 4
17 1 7 21 4
17 1 7 23 4
17 1 21 23 4
17 1 21 29 4
17 1 63 71 2
17 1 64 71 2
17 1 65 69 4
17 1 65 71 4
17 1 68 71 2
17 1 69 71 4
17 2 1 1 4
17 2 1 2 8
17 2 1 3 2
17 2 1 5 4
17 2 1 6 2
17 2 1 7 2
17 2 1 8 6
17 2 1 9 4
17 2 2 2 8
17 2 2 3 4
17 2 2 5 4
17 2 2 6 4
17 2 2 9 4
17 2 3 5 2
17 2 5 5 12
17 2 5 6 6
17 2 5 7 2
17 2 5 8 2
17 2 6 6 4
17 3 1 1 1.0
17 3 18 18 1.0
18 1 1 5 2
18 1 1 12 8
18 1 1 15 2
18 1 1 34 2
18 1 1 40 2
18 1 1 57 1
18 1 1 66 1
18 1 3 4 4
18 1 3 7 8
18 1 3 8 4
18 1 3 11 4
18 1 3 12 4
18 1 3 15 4
18 1 3 29 4
18 1 4 7 4
18 1 5 7 4
18 1 7 8 4
18 1 7 11 4
18 1 7 12 4
18 1 7 23 4
18 1 23 23 4
18 1 29 29 4
18 1 42 71 2
18 1 43 71 2
18 1 49 71 2
18 1 52 62 4
18 1 52 65 4
18 1 52 69 4
18 1 56 71 2
18 1 60 71 2
18 1 61 71 2
18 1 62 65 4
18 1 62 69 4
18 1 62 71 4
18 2 1 1 4
18 2 1 2 2
18 2 1 3 6
18 2 1 4 1
18 2 1 5 2
18 2 1 7 3
18 2 1 8 4
18 2 1 9 5
18 2 1 10 1
18 2 2 2 8
18 2 2 3 6
18 2 2 6 4
18 2 2 9 2
18 2 3 5 1
18 2 5 6 10
18 2 5 7 1
18 2 5 8 4
18 2 5 9 2
18 2 5 10 2
18 2 6 6 8
18 2 6 9 4
18 3 1 1 1.0
18 3 19 19 1.0
19 1 1 14 4
19 1 1 18 4
19 1 1 36 2
19 1 1 48 2
19 1 3 5 2
19 1 3 6 4
19 1 3 9 4
19 1 3 10 4
19 1 3 13 4
19 1 3 14 4
19 1 3 19 2
19 1 3 31 4
19 1 5 9 4
19 1 6 71 1
19 1 7 9 4
19 1 7 10 4
19 1 7 15 2
19 1 7 16 4
19 1 7 17 4
19 1 7 18 4
19 1 7 19 2
19 1 7 31 4
19 1 9 13 4
19 1 9 15 4
19 1 9 17 4
19 1 10 71 2
19 1 13 71 2
19 1 16 71 1
19 1 17 71 2
19 1 31 71 2
19 1 32 52 4
19 1 32 71 4
19 1 36 36 4
19 1 36 52 4
19 1 48 48 4
19 1 48 52 4
19 2 1 2 3
19 2 1 3 4
19 2 1 4 4
19 2 1 5 2
19 2 1 6 4
19 2 1 9 2
19 2 1 10 5
19 2 2 2 8
19 2 2 3 6
19 2 2 5 1
19 2 2 6 4
19 2 3 5 3
19 2 4 5 1
19 2 5 6 8
19 2 5 9 1
19 2 5 10 6
19 2 6 6 8
19 2 6 9 2
19 2 9 9 4
19 2 9 10 4
19 3 1 1 1.0
19 3 20 20 1.0
20 1 1 4 4
20 1 1 8 4
20 1 1 9 4
20 1 1 10 4
20 1 1 13 4
20 1 1 17 4
20 1 1 42 2
20 1 1 43 2
20 1 1 49 2
20 1 1 56 2
20 1 1 60 2
20 1 1 61 2
20 1 2 3 2
20 1 2 7 2
20 1 2 9 4
20 1 3 9 4
20 1 3 11 4
20 1 3 16 2
20 1 4 9 4
20 1 6 7 2
20 1 7 9 4
20 1 7 11 4
20 1 8 9 4
20 1 9 21 4
20 1 9 23 4
20 1 9 29 4
20 1 21 23 4
20 1 21 29 4
20 1 21 31 4
20 1 34 71 2
20 1 36 69 4
20 1 40 71 2
20 1 48 65 4
20 1 57 71 1
20 1 65 65 4
20 1 66 71 1
20 1 69 69 4
20 2 1 2 6
20 2 1 3 5
20 2 1 6 2
20 2 1 7 1
20 2 1 8 4
20 2 1 10 2
20 2 2 2 12
20 2 2 3 2
20 2 2 4 2
20 2 2 5 4
20 2 2 6 2
20 2 2 9 2
20 2 2 10 4
20 2 4 5 1
20 2 5 5 8
20 2 5 6 8
20 2 5 7 3
20 2 5 8 4
20 2 5 9 5
20 2 5 10 1
20 2 6 10 2
20 3 1 1 1.0
20 3 21 21 1.0
21 1 1 6 4
21 1 1 13 4
21 1 1 16 4
21 1 1 17 4
21 1 1 28 2
21 1 1 35 2
21 1 1 46 2
21 1 1 47 2
21 1 3 3 8
21 1 3 4 4
21 1 3 9 4
21 1 3 10 4
21 1 3 17 4
21 1 3 23 4
21 1 3 31 4
21 1 7 7 8
21 1 7 8 4
21 1 7 9 4
21 1 7 10 4
21 1 7 13 4
21 1 7 29 4
21 1 7 31 4
21 1 9 11 4
21 1 28 71 2
21 1 35 71 2
21 1 36 65 4
21 1 36 71 4
21 1 46 71 2
21 1 47 71 2
21 1 48 69 4
21 1 48 71 4
21 2 1 2 6
21 2 1 3 6
21 2 1 4 2
21 2 1 6 8
21 2 1 8 2
21 2 1 9 2
21 2 1 10 2
21 2 2 2 8
21 2 2 3 4
21 2 2 5 4
21 2 2 6 4
21 2 3 5 2
21 2 5 5 4
21 2 5 6 4
21 2 5 8 2
21 2 5 9 6
21 2 5 10 4
21 2 6 6 4
21 2 6 9 4
21 3 1 1 1.0
21 3 22 22 1.0
22 1 1 6 2
22 1 1 14 4
22 1 1 16 2
22 1 1 18 4
22 1 1 19 4
22 1 1 44 2
22 1 1 50 2
22 1 1 51 2
22 1 1 58 1
22 1 1 67 1
22 1 3 4 4
22 1 3 9 4
22 1 3 17 4
22 1 3 18 4
22 1 4 9 4
22 1 7 8 4
22 1 7 9 4
22 1 7 13 4
22 1 7 14 4
22 1 8 9 4
22 1 9 9 8
22 1 9 10 4
22 1 9 11 8
22 1 9 23 4
22 1 9 29 4
22 1 9 31 4
22 1 23 23 4
22 1 24 71 2
22 1 27 71 2
22 1 29 29 4
22 1 30 71 2
22 1 32 65 4
22 1 32 69 4
22 1 36 65 4
22 1 45 71 2
22 1 48 69 4
22 2 1 2 4
22 2 1 3 5
22 2 1 4 2
22 2 1 5 1
22 2 1 8 2
22 2 1 9 1
22 2 1 10 1
22 2 2 2 12
22 2 2 3 4
22 2 2 4 2
22 2 2 5 2
22 2 2 6 4
22 2 2 10 2
22 2 4 5 1
22 2 5 5 2
22 2 5 6 6
22 2 5 8 6
22 2 5 9 4
22 2 5 10 8
22 2 6 9 4
22 2 6 10 4
22 3 1 1 1.0
22 3 23 23 1.0
23 1 1 20 12
23 1 1 52 6
23 1 3 6 6
23 1 3 20 6
23 1 5 71 3
23 1 7 16 6
23 1 7 20 6
23 1 9 9 24
23 1 9 10 12
23 1 9 13 12
23 1 9 17 12
23 1 9 31 12
23 1 15 71 3
23 1 36 36 12
23 1 48 48 12
23 2 1 1 6
23 2 1 4 6
23 2 1 5 1
23 2 1 9 3
23 2 2 2 12
23 2 2 3 6
23 2 2 4 2
23 2 2 6 6
23 2 3 5 3
23 2 4 5 1
23 2 5 6 6
23 2 5 10 15
23 2 6 10 6
23 2 9 10 6
23 3 1 1 1.0
23 3 24 24 1.0
24 1 1 10 16
24 1 1 62 8
24 1 2 9 8
24 1 3 13 16
24 1 6 9 8
24 1 7 17 16
24 1 9 16 8
24 1 12 71 8
24 1 21 31 16
24 1 36 48 16
24 2 1 3 8
24 2 1 6 8
24 2 2 2 16
24 2 2 4 4
24 2 2 10 8
24 2 3 5 4
24 2 5 6 16
24 2 5 7 4
24 2 5 9 4
24 2 9 9 8
24 2 10 10 4
24 3 1 1 1.0
24 3 25 25 1.0
25 1 3 12 24
25 1 3 15 12
25 1 5 7 12
25 1 7 12 24
25 1 41 71 12
25 1 52 62 24
25 1 54 71 6
25 1 62 62 24
25 2 1 1 4
25 2 1 3 6
25 2 1 4 2
25 2 1 7 6
25 2 1 9 6
25 2 2 3 12
25 2 5 7 6
25 2 5 10 6
25 2 6 6 24
25 2 6 9 12
25 3 1 1 1.0
25 3 26 26 1.0
26 1 3 14 24
26 1 5 9 12
26 1 7 18 24
26 1 9 15 12
26 1 9 19 12
26 1 9 71 12
26 1 32 52 24
26 2 1 2 2
26 2 1 4 6
26 2 1 5 6
26 2 1 10 6
26 2 2 3 12
26 2 2 5 6
26 2 4 5 2
26 2 5 10 6
26 2 6 6 24
26 2 9 10 12
26 3 1 1 1.0
26 3 27 27 1.0
27 1 1 12 4
27 1 1 13 4
27 1 1 17 4
27 1 1 63 2
27 1 1 64 2
27 1 1 68 2
27 1 3 8 4
27 1 3 10 4
27 1 3 11 4
27 1 3 12 4
27 1 3 16 4
27 1 3 17 4
27 1 4 7 4
27 1 4 9 4
27 1 6 7 4
27 1 7 10 4
27 1 7 11 4
27 1 7 12 4
27 1 7 13 4
27 1 8 9 4
27 1 9 12 4
27 1 23 29 4
27 1 23 31 4
27 1 26 71 2
27 1 29 31 4
27 1 33 71 2
27 1 36 62 4
27 1 36 69 4
27 1 38 71 2
27 1 39 71 2
27 1 48 62 4
27 1 48 65 4
27 1 55 71 2
27 1 59 71 2
27 1 62 65 4
27 1 62 69 4
27 2 1 2 4
27 2 1 3 6
27 2 1 6 2
27 2 1 7 2
27 2 1 8 2
27 2 2 2 4
27 2 2 3 8
27 2 2 4 2
27 2 2 9 4
27 2 2 10 2
27 2 5 5 4
27 2 5 6 6
27 2 5 7 2
27 2 5 8 6
27 2 5 9 6
27 2 6 6 12
27 2 6 9 4
27 2 6 10 4
27 3 1 1 1.0
27 3 28 28 1.0
28 1 1 14 4
28 1 1 18 4
28 1 1 65 2
28 1 1 69 2
28 1 3 10 4
28 1 3 13 4
28 1 3 14 4
28 1 3 18 4
28 1 3 19 4
28 1 4 9 4
28 1 4 71 2
28 1 6 9 4
28 1 7 10 4
28 1 7 14 4
28 1 7 17 4
28 1 7 18 4
28 1 7 19 4
28 1 8 9 4
28 1 8 71 2
28 1 9 11 4
28 1 9 13 4
28 1 9 14 4
28 1 9 16 4
28 1 9 17 4
28 1 9 18 4
28 1 11 71 2
28 1 23 31 4
28 1 23 71 2
28 1 29 31 4
28 1 29 71 2
28 1 32 36 4
28 1 32 48 4
28 1 32 65 4
28 1 32 69 4
28 1 36 48 4
28 2 1 2 2
28 2 1 3 4
28 2 1 4 2
28 2 1 5 2
28 2 1 6 2
28 2 2 2 8
28 2 2 3 6
28 2 2 4 4
28 2 2 5 2
28 2 2 10 4
28 2 3 5 2
28 2 5 5 4
28 2 5 6 6
28 2 5 8 4
28 2 5 9 2
28 2 5 10 4
28 2 6 6 8
28 2 6 9 4
28 2 6 10 4
28 2 9 9 4
28 2 9 10 2
28 2 10 10 4
28 3 1 1 1.0
28 3 29 29 1.0
29 1 1 19 4
29 1 1 70 2
29 1 3 12 8
29 1 3 16 4
29 1 3 17 8
29 1 3 18 8
29 1 6 7 4
29 1 7 12 8
29 1 7 13 8
29 1 7 14 8
29 1 9 10 8
29 1 9 12 16
29 1 22 71 4
29 1 25 71 4
29 1 31 31 8
29 1 32 62 8
29 1 36 62 8
29 1 37 71 4
29 1 48 62 8
29 1 53 71 2
29 1 62 62 8
29 2 1 2 4
29 2 1 3 6
29 2 1 7 2
29 2 2 3 10
29 2 2 4 4
29 2 2 9 2
29 2 5 5 4
29 2 5 6 4
29 2 5 7 6
29 2 5 9 6
29 2 6 6 8
29 2 6 9 8
29 2 6 10 12
29 3 1 1 1.0
29 3 30 30 1.0
30 1 1 20 4
30 1 1 71 2
30 1 3 14 8
30 1 3 20 8
30 1 3 71 4
30 1 6 9 4
30 1 7 18 8
30 1 7 20 8
30 1 7 71 4
30 1 9 10 8
30 1 9 13 8
30 1 9 14 8
30 1 9 16 4
30 1 9 17 8
30 1 9 18 8
30 1 9 19 8
30 1 9 20 4
30 1 31 31 8
30 1 32 36 8
30 1 32 48 8
30 2 1 1 4
30 2 1 4 4
30 2 1 5 4
30 2 2 2 4
30 2 2 3 8
30 2 2 4 6
30 2 2 5 4
30 2 2 10 2
30 2 3 5 2
30 2 5 5 4
30 2 5 6 4
30 2 5 9 2
30 2 5 10 4
30 2 6 6 8
30 2 6 10 8
30 2 9 10 8
30 2 10 10 8
30 3 1 1 1.0
30 3 31 31 1.0
31 1 2 71 4
31 1 3 18 16
31 1 3 19 8
31 1 7 14 16
31 1 7 19 8
31 1 9 12 16
31 1 9 14 16
31 1 9 18 16
31 1 21 71 8
31 1 32 32 16
31 1 32 62 16
31 2 1 2 4
31 2 1 3 4
31 2 2 3 8
31 2 2 4 8
31 2 2 5 4
31 2 5 5 16
31 2 5 7 4
31 2 6 9 8
31 2 6 10 16
31 2 9 9 4
31 2 10 10 8
31 3 1 1 1.0
31 3 32 32 1.0
32 1 1 71 6
32 1 3 20 12
32 1 7 20 12
32 1 9 14 24
32 1 9 18 24
32 1 9 19 12
32 1 9 20 24
32 1 32 32 24
32 2 1 1 4
32 2 1 4 2
32 2 1 5 6
32 2 2 3 6
32 2 2 4 12
32 2 2 5 6
32 2 5 5 12
32 2 6 10 12
32 2 9 10 6
32 2 10 10 24
32 3 1 1 1.0
32 3 33 33 1.0
33 1 9 20 120
33 2 1 5 20
33 2 2 4 20
33 2 10 10 60
33 3 1 1 1.0
33 3 34 34 1.0
34 1 1 1 24
34 1 1 21 48
34 1 2 2 12
34 1 2 21 24
34 2 1 1 8
34 2 1 5 24
34 2 2 2 12
34 2 2 5 24
34 2 2 7 12
34 3 1 1 1.0
34 3 35 35 1.0
35 1 1 2 6
35 1 1 21 6
35 1 1 22 12
35 1 2 5 3
35 1 2 15 3
35 1 3 3 12
35 1 3 25 12
35 1 5 21 6
35 1 7 7 12
35 1 7 37 12
35 1 15 21 6
35 1 21 53 6
35 1 52 70 6
35 1 52 71 12
35 2 1 2 7
35 2 1 5 8
35 2 1 6 12
35 2 1 7 9
35 2 2 3 3
35 2 2 4 1
35 2 2 5 6
35 2 2 6 6
35 2 2 10 3
35 2 3 5 6
35 2 5 9 6
35 2 7 9 3
35 3 1 1 1.0
35 3 36 36 1.0
36 1 1 1 4
36 1 1 2 2
36 1 1 3 4
36 1 1 7 4
36 1 1 21 4
36 1 1 22 4
36 1 1 23 4
36 1 1 25 4
36 1 1 29 4
36 1 1 37 4
36 1 1 53 4
36 1 2 2 4
36 1 2 4 2
36 1 2 8 2
36 1 2 11 2
36 1 2 21 4
36 1 2 23 2
36 1 2 29 2
36 1 3 7 4
36 1 3 21 4
36 1 3 37 4
36 1 4 21 4
36 1 7 21 4
36 1 7 25 4
36 1 8 21 4
36 1 11 21 4
36 1 21 21 8
36 1 21 22 4
36 1 65 70 2
36 1 65 71 4
36 1 69 70 2
36 1 69 71 4
36 2 1 1 4
36 2 1 2 2
36 2 1 5 8
36 2 1 6 4
36 2 1 7 2
36 2 1 9 4
36 2 2 2 8
36 2 2 3 2
36 2 2 5 12
36 2 2 6 2
36 2 2 7 6
36 2 2 8 4
36 2 2 9 2
36 2 3 5 4
36 2 5 5 8
36 2 5 6 4
36 2 5 7 2
36 2 6 7 2
36 3 1 1 1.0
36 3 37 37 1.0
37 1 1 2 4
37 1 1 9 4
37 1 1 22 4
37 1 1 31 4
37 1 1 41 4
37 1 1 54 4
37 1 2 2 4
37 1 2 6 1
37 1 2 10 2
37 1 2 13 2
37 1 2 16 1
37 1 2 17 2
37 1 2 21 2
37 1 2 31 2
37 1 3 3 4
37 1 3 9 4
37 1 3 25 4
37 1 3 41 4
37 1 6 21 2
37 1 7 7 4
37 1 7 9 4
37 1 7 37 4
37 1 7 41 4
37 1 9 21 4
37 1 9 25 4
37 1 9 37 4
37 1 10 21 4
37 1 13 21 4
37 1 16 21 2
37 1 17 21 4
37 1 21 21 8
37 1 21 22 4
37 1 21 53 4
37 1 21 54 2
37 1 36 70 2
37 1 36 71 4
37 1 48 70 2
37 1 48 71 4
37 2 1 2 4
37 2 1 6 4
37 2 1 7 4
37 2 1 10 4
37 2 2 2 6
37 2 2 3 3
37 2 2 4 1
37 2 2 5 8
37 2 2 6 4
37 2 2 7 5
37 2 2 9 1
37 2 2 10 2
37 2 3 5 4
37 2 4 5 2
37 2 5 5 8
37 2 5 6 4
37 2 5 7 2
37 2 5 9 4
37 2 5 10 2
37 2 6 7 2
37 2 7 9 2
37 2 7 10 1
37 3 1 1 1.0
37 3 38 38 1.0
38 1 1 1 4
38 1 1 53 8
38 1 2 2 8
38 1 2 12 8
38 1 3 7 16
38 1 3 37 16
38 1 7 25 16
38 1 12 21 16
38 1 21 22 16
38 1 62 70 8
38 1 62 71 16
38 2 1 1 4
38 2 1 5 4
38 2 1 9 8
38 2 2 2 8
38 2 2 3 4
38 2 2 7 12
38 2 2 9 4
38 2 3 5 8
38 2 5 6 16
38 2 6 7 8
38 3 1 1 1.0
38 3 39 39 1.0
39 1 1 2 2
39 1 1 54 4
39 1 2 2 8
39 1 2 14 4
39 1 2 18 4
39 1 2 19 2
39 1 3 9 8
39 1 3 41 8
39 1 7 9 8
39 1 7 41 8
39 1 9 9 8
39 1 9 25 8
39 1 9 37 8
39 1 9 41 8
39 1 14 21 8
39 1 18 21 8
39 1 19 21 4
39 1 21 22 8
39 1 21 53 4
39 1 21 54 8
39 1 32 70 4
39 1 32 71 8
39 2 1 2 2
39 2 1 7 2
39 2 1 10 4
39 2 2 2 12
39 2 2 3 2
39 2 2 4 2
39 2 2 5 4
39 2 2 7 8
39 2 2 10 2
39 2 3 5 4
39 2 4 5 4
39 2 5 6 8
39 2 5 9 4
39 2 5 10 8
39 2 6 7 4
39 2 7 9 2
39 2 7 10 4
39 3 1 1 1.0
39 3 40 40 1.0
40 1 2 2 12
40 1 2 20 12
40 1 9 9 48
40 1 9 41 48
40 1 20 21 24
40 1 21 54 24
40 2 1 2 4
40 2 2 2 12
40 2 2 4 4
40 2 2 7 12
40 2 4 5 8
40 2 5 10 24
40 2 7 10 12
40 3 1 1 1.0
40 3 41 41 1.0
41 1 1 3 4
41 1 1 7 4
41 1 1 25 8
41 1 1 37 8
41 1 2 3 8
41 1 2 7 8
41 1 3 21 8
41 1 3 22 8
41 1 3 53 4
41 1 7 21 8
41 1 7 22 8
41 1 7 53 4
41 1 21 25 8
41 1 21 37 8
41 1 70 71 8
41 1 71 71 8
41 2 1 1 2
41 2 1 2 4
41 2 1 5 8
41 2 1 6 4
41 2 1 7 8
41 2 1 9 2
41 2 2 2 8
41 2 2 5 8
41 2 2 6 8
41 2 2 9 4
41 2 3 3 2
41 2 3 6 4
41 2 3 9 2
41 2 5 5 8
41 2 5 7 8
41 3 1 1 1.0
41 3 42 42 1.0
42 1 1 9 6
42 1 1 41 12
42 1 2 3 6
42 1 2 7 6
42 1 2 9 12
42 1 3 54 6
42 1 7 54 6
42 1 9 21 12
42 1 9 22 12
42 1 9 53 6
42 1 21 25 12
42 1 21 37 12
42 1 21 41 12
42 1 70 71 6
42 2 1 2 3
42 2 1 7 6
42 2 1 10 3
42 2 2 2 12
42 2 2 5 6
42 2 2 6 6
42 2 2 9 3
42 2 2 10 6
42 2 3 4 1
42 2 3 10 3
42 2 4 6 2
42 2 4 9 1
42 2 5 5 12
42 2 5 7 18
42 3 1 1 1.0
42 3 43 43 1.0
43 1 5 5 30
43 1 15 15 30
43 1 20 52 60
43 2 1 3 10
43 2 1 6 20
43 2 1 10 30
43 2 4 9 10
43 3 1 1 1.0
43 3 44 44 1.0
44 1 1 4 3
44 1 1 8 3
44 1 1 23 3
44 1 1 24 6
44 1 1 29 3
44 1 1 30 6
44 1 3 5 6
44 1 3 27 6
44 1 4 5 3
44 1 5 11 3
44 1 5 23 3
44 1 7 15 6
44 1 7 45 6
44 1 8 15 3
44 1 11 15 3
44 1 15 29 3
44 1 20 65 3
44 1 20 69 3
44 1 20 71 6
44 1 44 52 6
44 1 50 52 6
44 1 51 52 6
44 1 52 52 12
44 1 58 65 3
44 1 67 69 3
44 2 1 2 3
44 2 1 3 4
44 2 1 5 3
44 2 1 6 10
44 2 1 8 9
44 2 1 9 1
44 2 1 10 6
44 2 2 3 3
44 2 2 5 3
44 2 2 6 6
44 2 2 10 3
44 2 3 5 3
44 2 4 5 3
44 2 4 6 1
44 2 5 6 3
44 2 5 10 3
44 2 8 9 3
44 2 9 9 6
44 3 1 1 1.0
44 3 45 45 1.0
45 1 1 10 6
45 1 1 31 6
45 1 1 32 12
45 1 5 5 12
45 1 5 6 3
45 1 5 13 6
45 1 14 52 12
45 1 15 15 12
45 1 15 16 3
45 1 15 17 6
45 1 18 52 12
45 1 19 52 6
45 1 20 36 6
45 1 20 48 6
45 1 20 52 12
45 2 1 3 6
45 2 1 4 1
45 2 1 6 12
45 2 1 9 3
45 2 1 10 14
45 2 2 3 3
45 2 2 6 6
45 2 2 10 3
45 2 3 9 3
45 2 4 9 6
45 2 4 10 1
45 2 5 6 6
45 2 5 10 6
45 3 1 1 1.0
45 3 46 46 1.0
46 1 1 4 1
46 1 1 8 1
46 1 1 11 2
46 1 1 26 2
46 1 1 33 2
46 1 1 38 2
46 1 1 39 2
46 1 2 3 2
46 1 2 5 2
46 1 2 7 2
46 1 2 15 2
46 1 3 3 4
46 1 3 4 2
46 1 3 8 2
46 1 3 11 2
46 1 3 21 2
46 1 3 22 2
46 1 3 25 2
46 1 3 26 2
46 1 3 29 2
46 1 3 30 2
46 1 3 33 2
46 1 3 55 2
46 1 4 7 2
46 1 4 15 1
46 1 5 8 1
46 1 5 21 2
46 1 5 29 1
46 1 7 7 4
46 1 7 8 2
46 1 7 11 2
46 1 7 21 2
46 1 7 22 2
46 1 7 23 2
46 1 7 24 2
46 1 7 37 2
46 1 7 38 2
46 1 7 39 2
46 1 7 59 2
46 1 15 21 2
46 1 15 23 1
46 1 21 27 2
46 1 21 45 2
46 1 21 55 2
46 1 21 59 2
46 1 23 25 2
46 1 23 53 1
46 1 29 37 2
46 1 29 53 1
46 1 44 71 2
46 1 50 71 2
46 1 51 71 2
46 1 52 64 2
46 1 52 65 2
46 1 52 68 2
46 1 52 69 2
46 1 52 70 2
46 1 52 71 2
46 1 58 69 1
46 1 63 65 2
46 1 63 69 2
46 1 64 71 2
46 1 65 67 1
46 1 65 71 1
46 1 68 71 2
46 1 69 71 1
46 2 1 2 4
46 2 1 3 1
46 2 1 5 3
46 2 1 6 4
46 2 1 7 4
46 2 1 8 7
46 2 1 9 1
46 2 2 2 4
46 2 2 3 2
46 2 2 4 1
46 2 2 5 3
46 2 2 6 6
46 2 2 9 2
46 2 2 10 2
46 2 3 3 2
46 2 3 5 2
46 2 3 6 3
46 2 3 9 1
46 2 5 5 4
46 2 5 6 3
46 2 5 7 2
46 2 5 8 4
46 2 5 9 3
46 2 6 6 4
46 2 6 9 1
46 2 6 10 1
46 2 7 9 2
46 2 8 9 1
46 3 1 1 1.0
46 3 47 47 1.0
47 1 1 12 4
47 1 1 34 4
47 1 1 40 4
47 1 3 5 2
47 1 3 8 4
47 1 3 29 4
47 1 3 30 4
47 1 3 57 2
47 1 4 5 4
47 1 4 7 4
47 1 5 11 4
47 1 5 12 2
47 1 7 15 2
47 1 7 23 4
47 1 7 24 4
47 1 7 66 2
47 1 8 15 4
47 1 11 15 4
47 1 12 15 2
47 1 20 62 2
47 1 20 65 4
47 1 20 69 4
47 1 20 71 2
47 1 23 27 4
47 1 29 45 4
47 1 42 52 4
47 1 43 52 4
47 1 44 52 4
47 1 49 52 4
47 1 50 52 4
47 1 51 52 4
47 1 56 65 4
47 1 58 62 2
47 1 60 69 4
47 1 61 71 4
47 1 62 67 2
47 1 62 71 2
47 2 1 2 2
47 2 1 3 3
47 2 1 5 2
47 2 1 6 2
47 2 1 7 3
47 2 1 8 8
47 2 1 9 2
47 2 1 10 2
47 2 2 3 4
47 2 2 6 4
47 2 2 9 2
47 2 2 10 4
47 2 3 3 2
47 2 3 6 2
47 2 3 9 1
47 2 4 5 2
47 2 4 6 2
47 2 5 6 4
47 2 5 8 4
47 2 5 10 4
47 2 6 6 8
47 2 6 10 2
47 2 7 9 1
47 2 8 9 4
47 2 9 9 2
47 3 1 1 1.0
47 3 48 48 1.0
48 1 1 14 2
48 1 1 18 2
48 1 1 36 4
48 1 1 48 4
48 1 3 10 4
48 1 3 31 4
48 1 3 32 4
48 1 5 5 4
48 1 5 6 4
48 1 5 13 4
48 1 5 14 2
48 1 5 19 1
48 1 6 52 2
48 1 7 10 4
48 1 7 31 4
48 1 7 32 4
48 1 10 52 4
48 1 13 13 4
48 1 13 52 4
48 1 14 36 4
48 1 14 52 4
48 1 15 15 4
48 1 15 16 4
48 1 15 17 4
48 1 15 18 2
48 1 15 19 1
48 1 16 52 2
48 1 17 17 4
48 1 17 52 4
48 1 18 48 4
48 1 18 52 4
48 1 19 52 4
48 1 20 32 2
48 1 20 36 4
48 1 20 48 4
48 1 20 52 2
48 1 31 71 4
48 1 32 71 2
48 2 1 2 1
48 2 1 3 3
48 2 1 4 2
48 2 1 5 2
48 2 1 6 6
48 2 1 9 4
48 2 1 10 6
48 2 2 3 4
48 2 2 6 4
48 2 2 9 1
48 2 2 10 4
48 2 3 3 2
48 2 3 6 2
48 2 3 9 4
48 2 4 9 3
48 2 4 10 2
48 2 5 6 6
48 2 5 10 6
48 2 6 6 8
48 2 6 9 2
48 2 6 10 2
48 2 9 10 1
48 3 1 1 1.0
48 3 49 49 1.0
49 1 1 5 4
49 1 1 15 4
49 1 1 27 8
49 1 1 45 8
49 1 3 4 8
49 1 3 23 8
49 1 3 24 8
49 1 5 15 2
49 1 7 8 8
49 1 7 29 8
49 1 7 30 8
49 1 11 11 8
49 1 44 65 8
49 1 50 69 8
49 1 51 71 8
49 1 52 58 4
49 1 52 67 4
49 1 52 71 4
49 2 1 1 2
49 2 1 3 4
49 2 1 4 2
49 2 1 5 4
49 2 1 6 4
49 2 1 8 8
49 2 1 10 4
49 2 2 2 8
49 2 2 5 8
49 2 2 6 8
49 2 3 3 2
49 2 3 6 4
49 2 5 8 8
49 2 5 9 4
49 2 6 9 4
49 2 9 10 2
49 3 1 1 1.0
49 3 50 50 1.0
50 1 1 10 2
50 1 1 13 2
50 1 1 17 2
50 1 1 42 4
50 1 1 43 4
50 1 1 49 4
50 1 2 5 2
50 1 2 9 4
50 1 2 15 2
50 1 3 4 4
50 1 3 56 4
50 1 4 9 4
50 1 5 16 1
50 1 6 15 1
50 1 7 8 4
50 1 7 60 4
50 1 8 9 4
50 1 9 21 4
50 1 9 22 4
50 1 9 23 4
50 1 9 24 4
50 1 9 29 4
50 1 9 30 4
50 1 11 11 8
50 1 21 27 4
50 1 21 45 4
50 1 21 61 4
50 1 23 25 4
50 1 29 37 4
50 1 31 53 2
50 1 34 69 4
50 1 36 67 2
50 1 40 65 4
50 1 44 65 4
50 1 48 58 2
50 1 50 69 4
50 1 51 71 4
50 1 52 57 2
50 1 52 66 2
50 1 52 70 2
50 2 1 2 1
50 2 1 3 3
50 2 1 6 2
50 2 1 7 2
50 2 1 8 4
50 2 2 2 8
50 2 2 3 2
50 2 2 4 1
50 2 2 5 4
50 2 2 6 6
50 2 2 10 6
50 2 3 4 1
50 2 3 10 2
50 2 4 6 2
50 2 5 5 4
50 2 5 6 2
50 2 5 7 4
50 2 5 8 12
50 2 5 9 2
50 2 6 9 2
50 2 6 10 2
50 2 7 9 2
50 2 9 9 2
50 2 10 10 2
50 3 1 1 1.0
50 3 51 51 1.0
51 1 1 6 1
51 1 1 13 1
51 1 1 16 1
51 1 1 17 1
51 1 1 28 2
51 1 1 35 2
51 1 1 46 2
51 1 1 47 2
51 1 3 4 2
51 1 3 5 2
51 1 3 6 2
51 1 3 10 2
51 1 3 13 2
51 1 3 23 2
51 1 3 24 2
51 1 3 27 2
51 1 3 28 2
51 1 3 31 2
51 1 3 32 2
51 1 3 35 2
51 1 4 5 2
51 1 5 10 1
51 1 5 17 1
51 1 5 23 2
51 1 5 31 1
51 1 7 8 2
51 1 7 10 2
51 1 7 15 2
51 1 7 16 2
51 1 7 17 2
51 1 7 29 2
51 1 7 30 2
51 1 7 31 2
51 1 7 32 2
51 1 7 45 2
51 1 7 46 2
51 1 7 47 2
51 1 8 15 2
51 1 10 15 1
51 1 11 13 2
51 1 11 17 2
51 1 13 15 1
51 1 14 65 2
51 1 14 71 2
51 1 15 29 2
51 1 15 31 1
51 1 18 69 2
51 1 18 71 2
51 1 19 71 2
51 1 28 52 2
51 1 28 65 2
51 1 35 52 2
51 1 35 71 2
51 1 36 44 2
51 1 36 52 2
51 1 36 58 1
51 1 36 71 1
51 1 46 52 2
51 1 46 69 2
51 1 47 52 2
51 1 47 71 2
51 1 48 50 2
51 1 48 52 2
51 1 48 67 1
51 1 48 71 1
51 1 51 52 2
51 1 52 52 4
51 2 1 2 1
51 2 1 3 4
51 2 1 4 1
51 2 1 6 8
51 2 1 8 4
51 2 1 9 3
51 2 1 10 3
51 2 2 2 4
51 2 2 3 2
51 2 2 5 3
51 2 2 6 6
51 2 2 10 2
51 2 3 3 2
51 2 3 5 4
51 2 3 6 3
51 2 4 5 1
51 2 4 6 1
51 2 5 5 2
51 2 5 6 4
51 2 5 8 2
51 2 5 9 1
51 2 5 10 1
51 2 6 6 4
51 2 6 9 3
51 2 6 10 1
51 2 8 9 2
51 2 9 9 4
51 2 9 10 2
51 3 1 1 1.0
51 3 52 52 1.0
52 1 1 14 2
52 1 1 18 2
52 1 1 19 2
52 1 1 44 4
52 1 1 50 4
52 1 1 51 4
52 1 3 6 2
52 1 3 58 2
52 1 4 5 4
52 1 4 9 4
52 1 5 18 2
52 1 7 16 2
52 1 7 67 2
52 1 8 9 4
52 1 8 15 4
52 1 9 10 4
52 1 9 23 4
52 1 9 24 4
52 1 9 29 4
52 1 9 30 4
52 1 9 31 4
52 1 9 32 4
52 1 11 13 4
52 1 11 17 4
52 1 14 15 2
52 1 14 65 4
52 1 18 69 4
52 1 19 71 2
52 1 23 27 4
52 1 24 65 4
52 1 27 52 4
52 1 29 45 4
52 1 30 69 4
52 1 32 58 2
52 1 32 67 2
52 1 36 44 4
52 1 45 52 4
52 1 48 50 4
52 1 51 52 4
52 2 1 2 2
52 2 1 3 2
52 2 1 4 1
52 2 1 5 1
52 2 1 8 4
52 2 1 9 2
52 2 2 2 4
52 2 2 3 4
52 2 2 5 2
52 2 2 6 6
52 2 2 10 6
52 2 3 4 1
52 2 3 5 2
52 2 3 10 1
52 2 4 6 4
52 2 5 6 6
52 2 5 8 8
52 2 5 9 3
52 2 5 10 2
52 2 6 10 4
52 2 8 9 4
52 2 9 10 1
52 2 10 10 4
52 3 1 1 1.0
52 3 53 53 1.0
53 1 1 20 6
53 1 1 52 12
53 1 5 6 6
53 1 5 20 3
53 1 5 52 6
53 1 9 10 12
53 1 9 31 12
53 1 9 32 12
53 1 13 13 12
53 1 14 36 12
53 1 15 16 6
53 1 15 20 3
53 1 15 52 6
53 1 17 17 12
53 1 18 48 12
53 1 19 52 6
53 2 1 1 6
53 2 1 4 3
53 2 1 9 7
53 2 2 3 6
53 2 2 6 6
53 2 2 10 6
53 2 3 4 1
53 2 3 9 6
53 2 4 6 2
53 2 4 10 3
53 2 5 6 12
53 2 5 10 6
53 2 6 10 6
53 2 10 10 6
53 3 1 1 1.0
53 3 54 54 1.0
54 1 1 3 2
54 1 1 7 2
54 1 1 11 2
54 1 1 25 2
54 1 1 33 2
54 1 1 37 2
54 1 1 39 2
54 1 1 55 2
54 1 1 59 2
54 1 2 3 2
54 1 2 4 2
54 1 2 7 2
54 1 2 8 2
54 1 2 11 4
54 1 3 7 6
54 1 3 8 2
54 1 3 22 2
54 1 3 29 2
54 1 3 37 2
54 1 3 38 2
54 1 3 53 2
54 1 3 59 2
54 1 4 7 2
54 1 4 8 2
54 1 4 21 2
54 1 4 29 2
54 1 7 22 2
54 1 7 23 2
54 1 7 25 2
54 1 7 26 2
54 1 7 53 2
54 1 7 55 2
54 1 8 21 2
54 1 8 23 2
54 1 11 21 4
54 1 21 23 2
54 1 21 25 2
54 1 21 26 2
54 1 21 29 2
54 1 21 33 2
54 1 21 37 2
54 1 21 38 2
54 1 21 39 2
54 1 22 23 2
54 1 22 29 2
54 1 23 37 2
54 1 25 29 2
54 1 63 71 4
54 1 64 69 2
54 1 64 71 2
54 1 65 68 2
54 1 65 69 4
54 1 65 70 2
54 1 65 71 2
54 1 68 71 2
54 1 69 70 2
54 1 69 71 2
54 2 1 1 2
54 2 1 2 2
54 2 1 5 2
54 2 1 6 2
54 2 1 7 2
54 2 1 8 2
54 2 1 9 4
54 2 2 2 8
54 2 2 3 2
54 2 2 5 4
54 2 2 6 2
54 2 2 7 2
54 2 2 8 6
54 2 2 9 4
54 2 3 3 2
54 2 3 5 2
54 2 3 6 2
54 2 3 9 2
54 2 5 5 8
54 2 5 6 6
54 2 5 7 6
54 2 5 8 2
54 2 6 6 4
54 2 6 7 2
54 2 6 8 2
54 3 1 1 1.0
54 3 55 55 1.0
55 1 1 9 2
55 1 1 41 2
55 1 1 61 2
55 1 2 3 2
55 1 2 4 1
55 1 2 7 2
55 1 2 8 1
55 1 2 9 2
55 1 2 10 2
55 1 2 11 2
55 1 2 13 2
55 1 2 17 2
55 1 3 8 2
55 1 3 9 2
55 1 3 11 2
55 1 3 33 2
55 1 3 41 2
55 1 3 54 2
55 1 3 60 2
55 1 4 7 2
55 1 4 9 2
55 1 4 16 1
55 1 6 8 1
55 1 6 29 1
55 1 7 9 2
55 1 7 11 2
55 1 7 39 2
55 1 7 41 2
55 1 7 54 2
55 1 7 56 2
55 1 8 9 2
55 1 9 22 2
55 1 9 26 2
55 1 9 38 2
55 1 9 53 2
55 1 9 55 2
55 1 9 59 2
55 1 10 21 2
55 1 13 21 2
55 1 16 23 1
55 1 17 21 2
55 1 21 25 2
55 1 21 26 2
55 1 21 31 2
55 1 21 33 2
55 1 21 37 2
55 1 21 38 2
55 1 21 39 2
55 1 21 41 2
55 1 21 42 2
55 1 21 43 2
55 1 21 49 2
55 1 21 55 2
55 1 21 59 2
55 1 22 31 2
55 1 23 37 2
55 1 23 41 2
55 1 23 54 1
55 1 25 29 2
55 1 29 41 2
55 1 29 54 1
55 1 34 71 2
55 1 36 68 2
55 1 36 69 2
55 1 40 71 2
55 1 48 64 2
55 1 48 65 2
55 1 57 69 1
55 1 63 65 2
55 1 63 69 2
55 1 64 71 2
55 1 65 66 1
55 1 65 70 1
55 1 68 71 2
55 1 69 70 1
55 2 1 2 2
55 2 1 7 2
55 2 1 8 2
55 2 1 10 2
55 2 2 2 8
55 2 2 3 4
55 2 2 5 1
55 2 2 6 4
55 2 2 7 1
55 2 2 8 3
55 2 2 9 3
55 2 2 10 2
55 2 3 4 1
55 2 3 5 2
55 2 3 10 2
55 2 4 6 1
55 2 4 9 1
55 2 5 5 4
55 2 5 6 4
55 2 5 7 8
55 2 5 8 6
55 2 5 9 2
55 2 5 10 1
55 2 6 6 4
55 2 6 7 3
55 2 6 9 1
55 2 6 10 1
55 2 7 9 2
55 2 8 10 1
55 3 1 1 1.0
55 3 56 56 1.0
56 1 1 4 2
56 1 1 8 2
56 1 1 9 2
56 1 1 10 2
56 1 1 24 2
56 1 1 30 2
56 1 1 31 2
56 1 1 32 2
56 1 1 42 2
56 1 1 56 2
56 1 1 60 2
56 1 1 61 2
56 1 2 4 1
56 1 2 8 1
56 1 2 10 2
56 1 2 23 1
56 1 2 29 1
56 1 2 31 2
56 1 3 5 2
56 1 3 13 2
56 1 3 27 2
56 1 3 43 2
56 1 4 6 1
56 1 4 13 2
56 1 5 9 2
56 1 5 11 2
56 1 6 11 1
56 1 6 23 1
56 1 7 15 2
56 1 7 17 2
56 1 7 45 2
56 1 7 49 2
56 1 8 16 1
56 1 8 17 2
56 1 9 15 2
56 1 9 21 2
56 1 9 27 2
56 1 9 45 2
56 1 10 21 2
56 1 11 15 2
56 1 11 16 1
56 1 13 23 2
56 1 14 69 2
56 1 14 71 2
56 1 16 29 1
56 1 17 29 2
56 1 18 65 2
56 1 18 71 2
56 1 19 65 1
56 1 19 69 1
56 1 21 23 2
56 1 21 24 2
56 1 21 29 2
56 1 21 30 2
56 1 21 31 2
56 1 21 32 2
56 1 34 52 2
56 1 36 50 2
56 1 36 51 2
56 1 36 52 2
56 1 40 52 2
56 1 44 48 2
56 1 44 52 2
56 1 48 51 2
56 1 48 52 2
56 1 50 52 2
56 1 57 65 1
56 1 58 65 2
56 1 66 69 1
56 1 67 69 2
56 2 1 2 2
56 2 1 3 2
56 2 1 6 4
56 2 1 8 4
56 2 1 10 4
56 2 2 2 2
56 2 2 3 4
56 2 2 4 1
56 2 2 5 3
56 2 2 6 6
56 2 2 7 1
56 2 2 8 3
56 2 2 9 2
56 2 2 10 2
56 2 3 5 3
56 2 3 6 1
56 2 4 5 3
56 2 5 5 4
56 2 5 6 6
56 2 5 8 2
56 2 5 9 1
56 2 5 10 4
56 2 6 7 3
56 2 8 9 2
56 2 8 10 1
56 2 9 9 4
56 2 9 10 1
56 3 1 1 1.0
56 3 57 57 1.0
57 1 1 10 8
57 1 1 32 8
57 1 1 62 8
57 1 2 10 4
57 1 2 31 4
57 1 5 5 4
57 1 5 13 8
57 1 6 6 2
57 1 6 13 4
57 1 12 52 8
57 1 14 48 8
57 1 14 52 8
57 1 15 15 4
57 1 15 17 8
57 1 16 16 2
57 1 16 17 4
57 1 18 36 8
57 1 18 52 8
57 1 19 36 4
57 1 19 48 4
57 1 21 31 8
57 1 21 32 8
57 2 1 3 4
57 2 1 6 8
57 2 1 10 4
57 2 2 3 4
57 2 2 4 2
57 2 2 6 8
57 2 2 9 2
57 2 2 10 4
57 2 3 9 4
57 2 3 10 2
57 2 4 9 4
57 2 5 6 8
57 2 5 9 4
57 2 5 10 8
57 2 6 7 4
57 3 1 1 1.0
57 3 58 58 1.0
58 1 2 5 2
58 1 2 15 2
58 1 3 4 4
58 1 3 11 4
58 1 3 12 4
58 1 3 26 4
58 1 3 33 4
58 1 3 34 4
58 1 4 15 4
58 1 5 8 4
58 1 5 21 2
58 1 5 29 4
58 1 7 8 4
58 1 7 11 4
58 1 7 12 4
58 1 7 38 4
58 1 7 39 4
58 1 7 40 4
58 1 15 21 2
58 1 15 23 4
58 1 21 57 2
58 1 21 66 2
58 1 23 55 4
58 1 29 59 4
58 1 42 71 4
58 1 43 71 4
58 1 49 71 4
58 1 52 61 4
58 1 52 62 4
58 1 52 64 4
58 1 52 65 4
58 1 52 68 4
58 1 52 69 4
58 1 56 69 4
58 1 60 65 4
58 1 62 63 4
58 2 1 2 2
58 2 1 3 2
58 2 1 5 2
58 2 1 7 4
58 2 1 8 8
58 2 1 9 2
58 2 2 2 4
58 2 2 3 2
58 2 2 4 2
58 2 2 6 4
58 2 2 10 2
58 2 3 3 4
58 2 3 5 2
58 2 3 6 4
58 2 5 6 4
58 2 5 7 2
58 2 5 8 4
58 2 5 9 2
58 2 6 6 8
58 2 6 9 4
58 2 6 10 4
58 2 7 9 2
58 2 8 9 4
58 3 1 1 1.0
58 3 59 59 1.0
59 1 3 12 6
59 1 3 34 6
59 1 4 5 3
59 1 4 15 3
59 1 5 8 3
59 1 5 11 3
59 1 5 12 6
59 1 5 29 3
59 1 7 12 6
59 1 7 40 6
59 1 8 15 3
59 1 11 15 3
59 1 12 15 6
59 1 15 23 3
59 1 20 62 6
59 1 20 65 3
59 1 20 69 3
59 1 23 57 3
59 1 29 66 3
59 1 41 52 6
59 1 41 71 6
59 1 42 52 6
59 1 43 52 6
59 1 49 52 6
59 1 52 61 6
59 1 52 62 6
59 1 54 65 3
59 1 54 69 3
59 1 56 62 6
59 1 60 62 6
59 2 1 2 1
59 2 1 3 3
59 2 1 5 1
59 2 1 7 6
59 2 1 8 6
59 2 1 9 3
59 2 2 3 3
59 2 2 4 1
59 2 2 10 3
59 2 3 3 6
59 2 3 6 3
59 2 4 5 1
59 2 4 6 3
59 2 5 7 3
59 2 5 10 3
59 2 6 6 12
59 2 6 9 3
59 2 6 10 9
59 2 7 9 3
59 2 8 9 6
59 3 1 1 1.0
59 3 60 60 1.0
60 1 3 14 6
60 1 3 36 6
60 1 5 6 3
60 1 5 10 3
60 1 5 13 3
60 1 5 14 6
60 1 5 31 3
60 1 6 36 3
60 1 7 18 6
60 1 7 48 6
60 1 9 52 6
60 1 9 71 6
60 1 10 15 3
60 1 10 52 6
60 1 13 19 3
60 1 13 52 6
60 1 15 16 3
60 1 15 17 3
60 1 15 18 6
60 1 15 31 3
60 1 16 48 3
60 1 17 19 3
60 1 17 52 6
60 1 20 32 6
60 1 20 36 3
60 1 20 48 3
60 1 31 52 6
60 1 32 52 6
60 2 1 3 1
60 2 1 4 3
60 2 1 5 6
60 2 1 6 4
60 2 1 9 3
60 2 1 10 3
60 2 2 3 3
60 2 2 5 3
60 2 2 9 3
60 2 2 10 3
60 2 3 3 6
60 2 3 6 3
60 2 3 9 3
60 2 4 6 1
60 2 4 9 1
60 2 4 10 3
60 2 5 10 3
60 2 6 6 12
60 2 6 9 3
60 2 6 10 9
60 2 9 10 3
60 3 1 1 1.0
60 3 61 61 1.0
61 1 1 5 2
61 1 1 12 2
61 1 1 15 2
61 1 1 27 2
61 1 1 34 2
61 1 1 40 2
61 1 1 45 2
61 1 1 57 2
61 1 1 66 2
61 1 3 4 2
61 1 3 7 2
61 1 3 12 2
61 1 3 15 2
61 1 3 24 2
61 1 3 29 2
61 1 3 40 2
61 1 3 45 2
61 1 4 4 4
61 1 4 8 2
61 1 4 11 2
61 1 4 23 2
61 1 4 29 2
61 1 5 7 2
61 1 5 15 2
61 1 7 8 2
61 1 7 12 2
61 1 7 23 2
61 1 7 27 2
61 1 7 30 2
61 1 7 34 2
61 1 8 8 4
61 1 8 11 2
61 1 8 23 2
61 1 8 29 2
61 1 11 11 4
61 1 11 12 2
61 1 11 23 2
61 1 11 29 2
61 1 23 23 4
61 1 23 24 2
61 1 29 29 4
61 1 29 30 2
61 1 42 65 2
61 1 42 69 2
61 1 43 65 2
61 1 43 71 2
61 1 44 62 2
61 1 44 65 2
61 1 49 69 2
61 1 49 71 2
61 1 50 62 2
61 1 50 69 2
61 1 51 65 2
61 1 51 69 2
61 1 52 56 2
61 1 52 58 2
61 1 52 60 2
61 1 52 65 2
61 1 52 67 2
61 1 52 69 2
61 1 56 71 2
61 1 60 71 2
61 1 61 65 2
61 1 61 69 2
61 1 62 65 2
61 1 62 69 2
61 2 1 1 2
61 2 1 3 2
61 2 1 4 2
61 2 1 5 2
61 2 1 7 2
61 2 1 8 2
61 2 1 9 2
61 2 1 10 2
61 2 2 2 4
61 2 2 3 4
61 2 2 5 2
61 2 2 6 4
61 2 2 8 6
61 2 2 9 2
61 2 3 3 2
61 2 3 5 2
61 2 3 6 2
61 2 5 6 4
61 2 5 7 2
61 2 5 8 6
61 2 5 9 2
61 2 5 10 2
61 2 6 6 4
61 2 6 8 6
61 2 6 9 4
61 2 9 10 2
61 3 1 1 1.0
61 3 62 62 1.0
62 1 1 13 1
62 1 1 17 1
62 1 1 43 1
62 1 1 49 1
62 1 1 64 1
62 1 1 68 1
62 1 2 5 1
62 1 2 13 1
62 1 2 15 1
62 1 2 17 1
62 1 3 4 1
62 1 3 10 1
62 1 3 11 1
62 1 3 12 2
62 1 3 17 1
62 1 3 33 1
62 1 3 34 1
62 1 3 42 1
62 1 3 49 1
62 1 3 56 1
62 1 3 63 1
62 1 4 4 2
62 1 4 9 2
62 1 4 10 1
62 1 4 11 1
62 1 4 15 1
62 1 4 16 1
62 1 4 17 1
62 1 5 8 1
62 1 5 16 1
62 1 6 8 1
62 1 6 15 1
62 1 6 29 1
62 1 7 8 1
62 1 7 10 1
62 1 7 11 1
62 1 7 12 2
62 1 7 13 1
62 1 7 39 1
62 1 7 40 1
62 1 7 42 1
62 1 7 43 1
62 1 7 60 1
62 1 7 63 1
62 1 8 8 2
62 1 8 9 2
62 1 8 10 1
62 1 8 11 1
62 1 8 13 1
62 1 9 12 2
62 1 9 24 1
62 1 9 26 1
62 1 9 30 1
62 1 9 34 1
62 1 9 38 1
62 1 9 40 1
62 1 10 23 1
62 1 10 29 1
62 1 11 11 4
62 1 11 12 2
62 1 13 21 1
62 1 13 29 1
62 1 16 23 1
62 1 17 21 1
62 1 17 23 1
62 1 21 27 1
62 1 21 45 1
62 1 21 57 1
62 1 21 64 1
62 1 21 66 1
62 1 21 68 1
62 1 23 26 1
62 1 23 31 1
62 1 23 33 1
62 1 23 45 1
62 1 23 55 1
62 1 23 56 1
62 1 23 61 1
62 1 24 31 1
62 1 26 69 1
62 1 26 71 1
62 1 27 29 1
62 1 29 31 1
62 1 29 38 1
62 1 29 39 1
62 1 29 59 1
62 1 29 60 1
62 1 29 61 1
62 1 30 31 1
62 1 31 55 1
62 1 31 59 1
62 1 33 69 1
62 1 33 71 1
62 1 34 62 1
62 1 34 69 1
62 1 36 60 1
62 1 36 61 1
62 1 36 62 1
62 1 36 67 1
62 1 36 68 1
62 1 36 69 1
62 1 38 65 1
62 1 38 71 1
62 1 39 65 1
62 1 39 71 1
62 1 40 62 1
62 1 40 65 1
62 1 42 65 1
62 1 42 69 1
62 1 43 65 1
62 1 43 71 1
62 1 44 62 1
62 1 44 65 1
62 1 48 56 1
62 1 48 58 1
62 1 48 61 1
62 1 48 62 1
62 1 48 64 1
62 1 48 65 1
62 1 49 69 1
62 1 49 71 1
62 1 50 62 1
62 1 50 69 1
62 1 51 65 1
62 1 51 69 1
62 1 52 55 1
62 1 52 57 1
62 1 52 59 1
62 1 52 64 1
62 1 52 66 1
62 1 52 68 1
62 1 55 69 1
62 1 56 69 1
62 1 59 65 1
62 1 60 65 1
62 1 62 63 2
62 2 1 2 1
62 2 1 3 2
62 2 1 6 1
62 2 1 7 2
62 2 1 8 2
62 2 2 2 4
62 2 2 3 5
62 2 2 4 1
62 2 2 5 1
62 2 2 6 2
62 2 2 8 3
62 2 2 9 1
62 2 2 10 2
62 2 3 3 2
62 2 3 4 1
62 2 3 5 1
62 2 3 6 1
62 2 3 10 1
62 2 4 6 1
62 2 5 5 2
62 2 5 6 2
62 2 5 7 4
62 2 5 8 8
62 2 5 9 2
62 2 6 6 8
62 2 6 8 4
62 2 6 9 4
62 2 6 10 3
62 2 7 9 2
62 2 8 9 2
62 2 8 10 1
62 2 9 9 2
62 2 10 10 2
62 3 1 1 1.0
62 3 63 63 1.0
63 1 1 6 1
63 1 1 14 1
63 1 1 16 1
63 1 1 18 1
63 1 1 28 1
63 1 1 36 1
63 1 1 44 1
63 1 1 46 1
63 1 1 48 1
63 1 1 50 1
63 1 1 58 1
63 1 1 67 1
63 1 3 4 1
63 1 3 5 1
63 1 3 6 1
63 1 3 9 1
63 1 3 14 1
63 1 3 17 1
63 1 3 18 1
63 1 3 19 1
63 1 3 24 1
63 1 3 27 1
63 1 3 28 1
63 1 3 31 1
63 1 3 44 1
63 1 3 47 1
63 1 3 48 1
63 1 3 51 1
63 1 4 4 2
63 1 4 6 1
63 1 4 10 1
63 1 4 13 1
63 1 4 23 1
63 1 4 31 1
63 1 5 9 1
63 1 5 17 1
63 1 6 23 1
63 1 6 71 1
63 1 7 8 1
63 1 7 9 1
63 1 7 13 1
63 1 7 14 1
63 1 7 15 1
63 1 7 16 1
63 1 7 18 1
63 1 7 19 1
63 1 7 30 1
63 1 7 31 1
63 1 7 35 1
63 1 7 36 1
63 1 7 45 1
63 1 7 46 1
63 1 7 50 1
63 1 7 51 1
63 1 8 8 2
63 1 8 10 1
63 1 8 16 1
63 1 8 17 1
63 1 8 29 1
63 1 8 31 1
63 1 9 13 1
63 1 9 15 1
63 1 9 17 1
63 1 9 23 1
63 1 9 27 1
63 1 9 29 1
63 1 9 35 1
63 1 9 45 1
63 1 9 47 1
63 1 10 11 2
63 1 10 13 1
63 1 10 17 1
63 1 10 23 1
63 1 10 29 1
63 1 10 65 1
63 1 10 69 1
63 1 11 13 1
63 1 11 14 1
63 1 11 17 1
63 1 11 18 1
63 1 11 31 2
63 1 13 15 1
63 1 13 23 1
63 1 13 31 1
63 1 13 65 1
63 1 13 71 1
63 1 16 29 1
63 1 16 71 1
63 1 17 29 1
63 1 17 31 1
63 1 17 69 1
63 1 17 71 1
63 1 23 23 2
63 1 23 24 1
63 1 24 52 1
63 1 24 71 1
63 1 27 65 1
63 1 27 71 1
63 1 28 52 1
63 1 28 65 1
63 1 29 29 2
63 1 29 30 1
63 1 30 52 1
63 1 30 71 1
63 1 31 65 1
63 1 31 69 1
63 1 32 44 1
63 1 32 50 1
63 1 32 65 1
63 1 32 69 1
63 1 35 36 1
63 1 35 65 1
63 1 36 36 2
63 1 36 44 1
63 1 36 51 1
63 1 36 52 1
63 1 36 58 1
63 1 36 65 1
63 1 45 69 1
63 1 45 71 1
63 1 46 52 1
63 1 46 69 1
63 1 47 48 1
63 1 47 69 1
63 1 48 48 2
63 1 48 50 1
63 1 48 51 1
63 1 48 52 1
63 1 48 67 1
63 1 48 69 1
63 2 1 2 2
63 2 1 3 2
63 2 1 4 1
63 2 1 5 1
63 2 1 6 1
63 2 1 8 1
63 2 1 9 2
63 2 1 10 2
63 2 2 2 2
63 2 2 3 4
63 2 2 4 1
63 2 2 5 2
63 2 2 6 6
63 2 2 8 3
63 2 2 9 1
63 2 2 10 1
63 2 3 3 2
63 2 3 5 3
63 2 3 6 3
63 2 4 5 2
63 2 5 5 2
63 2 5 6 5
63 2 5 8 2
63 2 5 9 1
63 2 5 10 4
63 2 6 6 4
63 2 6 8 4
63 2 6 9 4
63 2 6 10 1
63 2 8 9 1
63 2 8 10 1
63 2 9 9 2
63 2 9 10 3
63 3 1 1 1.0
63 3 64 64 1.0
64 1 1 14 2
64 1 1 18 2
64 1 1 36 2
64 1 1 48 2
64 1 1 65 2
64 1 1 69 2
64 1 3 10 2
64 1 3 18 2
64 1 3 32 2
64 1 3 48 2
64 1 4 10 2
64 1 4 31 2
64 1 4 52 2
64 1 5 5 2
64 1 5 6 1
64 1 5 13 2
64 1 5 14 2
64 1 5 19 2
64 1 6 6 2
64 1 6 13 2
64 1 6 52 2
64 1 7 10 2
64 1 7 14 2
64 1 7 32 2
64 1 7 36 2
64 1 8 10 2
64 1 8 31 2
64 1 8 52 2
64 1 10 11 2
64 1 10 36 2
64 1 10 48 2
64 1 11 31 2
64 1 11 52 2
64 1 13 13 4
64 1 13 14 2
64 1 13 36 2
64 1 13 52 2
64 1 14 32 2
64 1 14 36 2
64 1 14 48 2
64 1 14 52 2
64 1 15 15 2
64 1 15 16 1
64 1 15 17 2
64 1 15 18 2
64 1 15 19 2
64 1 16 16 2
64 1 16 17 2
64 1 16 52 2
64 1 17 17 4
64 1 17 18 2
64 1 17 48 2
64 1 17 52 2
64 1 18 32 2
64 1 18 36 2
64 1 18 48 2
64 1 18 52 2
64 1 19 36 2
64 1 19 48 2
64 1 23 31 2
64 1 23 32 2
64 1 23 71 2
64 1 29 31 2
64 1 29 32 2
64 1 29 71 2
64 1 31 65 2
64 1 31 69 2
64 1 32 65 2
64 1 32 69 2
64 2 1 2 2
64 2 1 3 2
64 2 1 4 1
64 2 1 5 2
64 2 1 6 2
64 2 1 9 1
64 2 1 10 2
64 2 2 3 3
64 2 2 4 2
64 2 2 6 4
64 2 2 9 4
64 2 2 10 3
64 2 3 3 4
64 2 3 6 2
64 2 3 9 3
64 2 3 10 2
64 2 4 9 2
64 2 4 10 1
64 2 5 5 4
64 2 5 6 6
64 2 5 9 2
64 2 5 10 4
64 2 6 6 8
64 2 6 8 4
64 2 6 9 2
64 2 6 10 4
64 2 9 10 2
64 3 1 1 1.0
64 3 65 65 1.0
65 1 1 19 2
65 1 1 51 2
65 1 1 70 2
65 1 3 12 2
65 1 3 18 2
65 1 3 34 2
65 1 3 50 2
65 1 4 5 2
65 1 4 6 1
65 1 4 16 1
65 1 4 17 2
65 1 5 12 2
65 1 5 18 2
65 1 6 8 1
65 1 6 11 1
65 1 6 29 1
65 1 7 12 2
65 1 7 14 2
65 1 7 40 2
65 1 7 44 2
65 1 8 13 2
65 1 8 15 2
65 1 8 16 1
65 1 9 10 2
65 1 9 12 4
65 1 9 32 2
65 1 9 34 2
65 1 9 40 2
65 1 10 10 4
65 1 10 31 2
65 1 11 13 2
65 1 11 16 1
65 1 11 17 2
65 1 12 13 2
65 1 12 15 2
65 1 12 17 2
65 1 13 29 2
65 1 14 15 2
65 1 14 62 2
65 1 14 65 2
65 1 16 23 1
65 1 17 23 2
65 1 18 62 2
65 1 18 69 2
65 1 19 65 1
65 1 19 69 1
65 1 22 65 2
65 1 22 69 2
65 1 23 57 2
65 1 23 58 1
65 1 24 62 2
65 1 25 52 2
65 1 25 71 2
65 1 27 52 2
65 1 29 66 2
65 1 29 67 1
65 1 30 62 2
65 1 31 31 4
65 1 31 32 2
65 1 32 56 2
65 1 32 60 2
65 1 36 42 2
65 1 36 43 2
65 1 36 61 2
65 1 36 62 2
65 1 37 52 2
65 1 37 71 2
65 1 42 48 2
65 1 43 52 2
65 1 45 52 2
65 1 48 49 2
65 1 48 61 2
65 1 48 62 2
65 1 49 52 2
65 1 53 65 1
65 1 53 69 1
65 1 56 62 2
65 1 60 62 2
65 2 1 2 2
65 2 1 3 2
65 2 1 7 2
65 2 1 8 2
65 2 2 2 2
65 2 2 3 4
65 2 2 4 1
65 2 2 5 1
65 2 2 8 2
65 2 2 9 2
65 2 2 10 2
65 2 3 3 4
65 2 3 4 1
65 2 3 5 1
65 2 3 6 3
65 2 4 6 3
65 2 5 5 2
65 2 5 6 2
65 2 5 7 4
65 2 5 8 2
65 2 5 9 4
65 2 6 6 12
65 2 6 9 3
65 2 6 10 7
65 2 7 9 2
65 2 8 9 4
65 2 8 10 2
65 2 10 10 4
65 3 1 1 1.0
65 3 66 66 1.0
66 1 1 20 2
66 1 1 52 2
66 1 1 71 2
66 1 3 14 2
66 1 3 20 2
66 1 3 36 2
66 1 3 52 4
66 1 3 71 2
66 1 5 6 2
66 1 5 14 2
66 1 5 20 2
66 1 5 36 1
66 1 5 52 2
66 1 6 6 2
66 1 6 10 1
66 1 6 13 1
66 1 6 31 1
66 1 6 36 2
66 1 7 18 2
66 1 7 20 2
66 1 7 48 2
66 1 7 52 4
66 1 7 71 2
66 1 9 10 2
66 1 9 14 2
66 1 9 18 2
66 1 9 32 2
66 1 9 36 2
66 1 9 48 2
66 1 10 10 4
66 1 10 13 2
66 1 10 16 1
66 1 10 17 2
66 1 10 31 2
66 1 10 36 2
66 1 10 48 2
66 1 13 13 4
66 1 13 14 2
66 1 13 19 2
66 1 13 20 1
66 1 13 31 2
66 1 13 36 2
66 1 13 52 2
66 1 14 32 2
66 1 14 36 2
66 1 15 16 2
66 1 15 18 2
66 1 15 20 2
66 1 15 48 1
66 1 15 52 2
66 1 16 16 2
66 1 16 17 1
66 1 16 31 1
66 1 16 48 2
66 1 17 17 4
66 1 17 18 2
66 1 17 19 2
66 1 17 20 1
66 1 17 31 2
66 1 17 48 2
66 1 17 52 2
66 1 18 32 2
66 1 18 48 2
66 1 19 36 1
66 1 19 48 1
66 1 31 31 4
66 1 31 32 2
66 1 31 36 2
66 1 31 48 2
66 1 32 36 2
66 1 32 48 2
66 2 1 1 4
66 2 1 4 2
66 2 1 5 3
66 2 1 9 3
66 2 2 3 3
66 2 2 4 2
66 2 2 5 2
66 2 2 6 2
66 2 2 9 4
66 2 2 10 3
66 2 3 3 4
66 2 3 4 1
66 2 3 6 3
66 2 3 9 3
66 2 3 10 2
66 2 4 6 1
66 2 4 10 2
66 2 5 5 4
66 2 5 6 4
66 2 5 9 1
66 2 5 10 2
66 2 6 6 12
66 2 6 9 3
66 2 6 10 7
66 2 9 10 2
66 2 10 10 6
66 3 1 1 1.0
66 3 67 67 1.0
67 1 1 3 2
67 1 1 4 2
67 1 1 5 1
67 1 1 7 2
67 1 1 8 2
67 1 1 15 1
67 1 1 23 2
67 1 1 24 2
67 1 1 26 2
67 1 1 27 2
67 1 1 29 2
67 1 1 30 2
67 1 1 38 2
67 1 1 45 2
67 1 1 55 2
67 1 1 59 2
67 1 2 4 2
67 1 2 8 2
67 1 2 23 2
67 1 2 29 2
67 1 3 3 2
67 1 3 11 2
67 1 3 15 2
67 1 3 21 2
67 1 3 23 2
67 1 3 39 2
67 1 3 45 2
67 1 4 4 2
67 1 4 11 2
67 1 4 21 2
67 1 4 23 2
67 1 5 7 2
67 1 7 7 2
67 1 7 11 2
67 1 7 21 2
67 1 7 27 2
67 1 7 29 2
67 1 7 33 2
67 1 8 8 2
67 1 8 11 2
67 1 8 21 2
67 1 8 29 2
67 1 11 23 2
67 1 11 29 2
67 1 21 23 2
67 1 21 24 2
67 1 21 29 2
67 1 21 30 2
67 1 44 69 2
67 1 44 71 2
67 1 50 65 2
67 1 50 71 2
67 1 51 65 2
67 1 51 69 2
67 1 52 63 2
67 1 52 65 2
67 1 52 69 2
67 1 58 71 2
67 1 64 65 2
67 1 65 65 4
67 1 67 71 2
67 1 68 69 2
67 1 69 69 4
67 2 1 1 2
67 2 1 2 2
67 2 1 3 1
67 2 1 4 1
67 2 1 5 3
67 2 1 6 4
67 2 1 8 4
67 2 1 9 2
67 2 1 10 1
67 2 2 2 4
67 2 2 3 4
67 2 2 5 6
67 2 2 6 4
67 2 2 7 2
67 2 2 8 6
67 2 2 9 2
67 2 3 5 4
67 2 5 5 4
67 2 5 6 4
67 2 5 8 4
67 2 5 9 3
67 2 5 10 2
67 2 6 7 2
67 2 6 8 2
67 2 6 9 2
67 3 1 1 1.0
67 3 68 68 1.0
68 1 1 4 1
68 1 1 8 1
68 1 1 13 1
68 1 1 17 1
68 1 1 26 1
68 1 1 35 1
68 1 1 38 1
68 1 1 43 1
68 1 1 47 1
68 1 1 49 1
68 1 1 56 1
68 1 1 60 1
68 1 2 3 1
68 1 2 4 1
68 1 2 6 1
68 1 2 7 1
68 1 2 8 1
68 1 2 13 1
68 1 2 16 1
68 1 2 17 1
68 1 3 3 2
68 1 3 4 1
68 1 3 9 2
68 1 3 10 1
68 1 3 11 1
68 1 3 16 1
68 1 3 17 1
68 1 3 22 1
68 1 3 25 1
68 1 3 26 1
68 1 3 31 1
68 1 3 39 1
68 1 3 42 1
68 1 3 46 1
68 1 3 49 1
68 1 3 55 1
68 1 3 61 1
68 1 4 10 1
68 1 4 11 1
68 1 4 17 1
68 1 4 21 1
68 1 4 31 1
68 1 6 7 1
68 1 6 21 1
68 1 7 7 2
68 1 7 8 1
68 1 7 9 2
68 1 7 10 1
68 1 7 11 1
68 1 7 13 1
68 1 7 22 1
68 1 7 28 1
68 1 7 31 1
68 1 7 33 1
68 1 7 37 1
68 1 7 38 1
68 1 7 42 1
68 1 7 43 1
68 1 7 59 1
68 1 7 61 1
68 1 8 10 1
68 1 8 11 1
68 1 8 13 1
68 1 8 21 1
68 1 8 31 1
68 1 9 11 2
68 1 9 23 1
68 1 9 25 1
68 1 9 29 1
68 1 9 33 1
68 1 9 37 1
68 1 9 39 1
68 1 10 23 1
68 1 10 29 1
68 1 11 23 1
68 1 11 29 1
68 1 13 21 1
68 1 13 29 1
68 1 16 21 1
68 1 17 21 1
68 1 17 23 1
68 1 21 23 1
68 1 21 28 1
68 1 21 29 1
68 1 21 35 1
68 1 21 46 1
68 1 21 47 1
68 1 21 55 1
68 1 21 56 1
68 1 21 59 1
68 1 21 60 1
68 1 22 23 1
68 1 22 29 1
68 1 23 25 1
68 1 23 53 1
68 1 25 31 1
68 1 28 69 1
68 1 28 71 1
68 1 29 37 1
68 1 29 53 1
68 1 31 37 1
68 1 34 65 1
68 1 34 71 1
68 1 35 69 1
68 1 35 71 1
68 1 36 63 1
68 1 36 64 1
68 1 36 65 1
68 1 36 69 1
68 1 36 70 1
68 1 36 71 1
68 1 40 69 1
68 1 40 71 1
68 1 46 65 1
68 1 46 71 1
68 1 47 65 1
68 1 47 71 1
68 1 48 63 1
68 1 48 65 1
68 1 48 68 1
68 1 48 69 1
68 1 48 70 1
68 1 48 71 1
68 1 57 71 1
68 1 64 65 1
68 1 65 65 2
68 1 66 71 1
68 1 68 69 1
68 1 69 69 2
68 2 1 2 2
68 2 1 3 2
68 2 1 6 3
68 2 1 7 1
68 2 1 8 3
68 2 1 10 1
68 2 2 2 6
68 2 2 3 3
68 2 2 4 1
68 2 2 5 3
68 2 2 6 4
68 2 2 7 2
68 2 2 8 2
68 2 2 9 2
68 2 2 10 1
68 2 3 3 2
68 2 3 5 2
68 2 3 6 2
68 2 3 9 1
68 2 4 5 1
68 2 5 5 2
68 2 5 6 5
68 2 5 7 2
68 2 5 8 4
68 2 5 9 5
68 2 5 10 2
68 2 6 6 4
68 2 6 7 1
68 2 6 8 2
68 2 6 9 2
68 2 6 10 1
68 2 7 9 1
68 2 7 10 1
68 2 8 9 1
68 3 1 1 1.0
68 3 69 69 1.0
69 1 1 3 1
69 1 1 7 1
69 1 1 55 2
69 1 1 59 2
69 1 2 4 2
69 1 2 8 2
69 1 2 12 4
69 1 3 7 4
69 1 3 8 2
69 1 3 11 2
69 1 3 15 3
69 1 3 37 2
69 1 3 38 2
69 1 3 39 2
69 1 3 45 2
69 1 3 53 1
69 1 3 59 2
69 1 3 66 1
69 1 4 7 2
69 1 4 11 2
69 1 4 12 2
69 1 5 7 3
69 1 7 11 2
69 1 7 25 2
69 1 7 26 2
69 1 7 27 2
69 1 7 33 2
69 1 7 53 1
69 1 7 55 2
69 1 7 57 1
69 1 8 11 2
69 1 8 12 2
69 1 12 21 4
69 1 12 23 2
69 1 12 29 2
69 1 21 24 2
69 1 21 26 2
69 1 21 30 2
69 1 21 34 2
69 1 21 38 2
69 1 21 40 2
69 1 22 23 2
69 1 22 29 2
69 1 23 37 2
69 1 23 39 2
69 1 25 29 2
69 1 29 33 2
69 1 42 71 2
69 1 43 69 2
69 1 44 69 2
69 1 49 65 2
69 1 50 65 2
69 1 51 62 2
69 1 52 62 2
69 1 52 63 4
69 1 56 71 2
69 1 58 71 1
69 1 60 71 2
69 1 61 71 2
69 1 62 64 2
69 1 62 65 2
69 1 62 68 2
69 1 62 69 2
69 1 62 70 2
69 1 62 71 2
69 1 64 65 2
69 1 67 71 1
69 1 68 69 2
69 2 1 1 2
69 2 1 2 1
69 2 1 4 1
69 2 1 5 1
69 2 1 6 1
69 2 1 8 2
69 2 1 9 4
69 2 2 2 4
69 2 2 3 5
69 2 2 7 5
69 2 2 8 4
69 2 2 9 3
69 2 3 3 2
69 2 3 5 3
69 2 3 6 1
69 2 3 9 2
69 2 5 5 2
69 2 5 6 6
69 2 5 8 6
69 2 5 9 1
69 2 5 10 3
69 2 6 6 4
69 2 6 7 7
69 2 6 8 4
69 2 6 9 3
69 3 1 1 1.0
69 3 70 70 1.0
70 1 2 3 1
70 1 2 4 2
70 1 2 7 1
70 1 2 8 2
70 1 2 14 2
70 1 2 18 2
70 1 2 19 2
70 1 3 9 2
70 1 3 16 1
70 1 3 17 2
70 1 3 41 2
70 1 3 49 2
70 1 3 54 1
70 1 3 67 1
70 1 4 9 2
70 1 4 11 2
70 1 4 18 2
70 1 6 7 1
70 1 7 9 2
70 1 7 13 2
70 1 7 41 2
70 1 7 43 2
70 1 7 54 1
70 1 7 58 1
70 1 8 9 2
70 1 8 11 2
70 1 8 14 2
70 1 9 9 4
70 1 9 10 2
70 1 9 11 4
70 1 9 26 2
70 1 9 33 2
70 1 9 38 2
70 1 9 39 2
70 1 9 41 2
70 1 9 42 2
70 1 9 55 2
70 1 9 59 2
70 1 9 61 2
70 1 14 21 2
70 1 14 29 2
70 1 18 21 2
70 1 18 23 2
70 1 19 21 2
70 1 21 26 2
70 1 21 38 2
70 1 21 44 2
70 1 21 50 2
70 1 21 51 2
70 1 21 55 2
70 1 21 56 2
70 1 21 59 2
70 1 21 60 2
70 1 23 39 2
70 1 23 41 2
70 1 23 54 2
70 1 24 71 2
70 1 27 69 2
70 1 29 33 2
70 1 29 41 2
70 1 29 54 2
70 1 30 71 2
70 1 31 41 2
70 1 32 64 2
70 1 32 65 2
70 1 32 68 2
70 1 32 69 2
70 1 34 65 2
70 1 36 63 2
70 1 40 69 2
70 1 45 65 2
70 1 48 63 2
70 1 57 71 1
70 1 64 65 2
70 1 66 71 1
70 1 68 69 2
70 2 1 2 1
70 2 1 3 1
70 2 1 7 1
70 2 1 10 1
70 2 2 2 10
70 2 2 3 4
70 2 2 4 1
70 2 2 5 1
70 2 2 6 1
70 2 2 7 2
70 2 2 8 4
70 2 2 9 1
70 2 2 10 1
70 2 3 4 1
70 2 3 5 2
70 2 3 10 1
70 2 4 5 1
70 2 4 6 1
70 2 4 9 1
70 2 5 6 5
70 2 5 7 1
70 2 5 8 8
70 2 5 9 3
70 2 5 10 5
70 2 6 7 4
70 2 6 8 2
70 2 6 9 2
70 2 6 10 3
70 2 7 9 2
70 2 7 10 2
70 2 8 10 2
70 3 1 1 1.0
70 3 71 71 1.0
71 1 1 12 2
71 1 1 13 1
71 1 1 17 1
71 1 1 34 1
71 1 1 35 1
71 1 1 40 1
71 1 1 47 1
71 1 1 63 2
71 1 1 64 1
71 1 1 68 1
71 1 3 5 1
71 1 3 8 1
71 1 3 10 1
71 1 3 12 1
71 1 3 13 1
71 1 3 16 1
71 1 3 30 1
71 1 3 32 1
71 1 3 40 1
71 1 3 46 1
71 1 3 57 1
71 1 3 64 1
71 1 4 5 1
71 1 4 6 1
71 1 4 7 1
71 1 4 8 2
71 1 4 10 1
71 1 4 11 1
71 1 4 13 1
71 1 4 29 1
71 1 4 31 1
71 1 5 10 1
71 1 5 11 1
71 1 5 12 1
71 1 5 17 1
71 1 6 7 1
71 1 6 11 1
71 1 7 10 1
71 1 7 12 1
71 1 7 15 1
71 1 7 17 1
71 1 7 24 1
71 1 7 28 1
71 1 7 32 1
71 1 7 34 1
71 1 7 66 1
71 1 7 68 1
71 1 8 10 1
71 1 8 11 1
71 1 8 15 1
71 1 8 16 1
71 1 8 17 1
71 1 8 23 1
71 1 8 31 1
71 1 10 15 1
71 1 11 13 1
71 1 11 15 1
71 1 11 16 1
71 1 11 17 1
71 1 11 23 1
71 1 11 29 1
71 1 12 13 1
71 1 12 15 1
71 1 12 17 1
71 1 13 15 1
71 1 14 62 1
71 1 14 65 1
71 1 14 69 1
71 1 14 71 1
71 1 18 62 1
71 1 18 65 1
71 1 18 69 1
71 1 18 71 1
71 1 19 65 1
71 1 19 69 1
71 1 23 27 1
71 1 23 28 1
71 1 23 29 2
71 1 23 30 1
71 1 23 31 1
71 1 23 32 1
71 1 23 35 1
71 1 24 29 1
71 1 26 52 1
71 1 26 65 1
71 1 27 31 1
71 1 28 52 1
71 1 28 62 1
71 1 29 31 1
71 1 29 32 1
71 1 29 45 1
71 1 29 46 1
71 1 29 47 1
71 1 31 45 1
71 1 33 52 1
71 1 33 71 1
71 1 35 52 1
71 1 35 69 1
71 1 36 42 1
71 1 36 43 1
71 1 36 50 1
71 1 36 51 1
71 1 36 56 1
71 1 36 69 1
71 1 38 52 1
71 1 38 69 1
71 1 39 52 1
71 1 39 71 1
71 1 42 48 1
71 1 43 52 1
71 1 44 48 1
71 1 44 52 1
71 1 46 52 1
71 1 46 62 1
71 1 47 52 1
71 1 47 65 1
71 1 48 49 1
71 1 48 51 1
71 1 48 60 1
71 1 48 65 1
71 1 49 52 1
71 1 50 52 1
71 1 55 65 1
71 1 55 71 1
71 1 56 65 1
71 1 58 62 1
71 1 59 69 1
71 1 59 71 1
71 1 60 69 1
71 1 61 65 1
71 1 61 69 1
71 1 62 65 1
71 1 62 67 1
71 1 62 69 1
71 2 1 2 1
71 2 1 3 3
71 2 1 6 3
71 2 1 7 2
71 2 1 8 2
71 2 1 10 1
71 2 2 2 2
71 2 2 3 3
71 2 2 4 1
71 2 2 5 1
71 2 2 6 2
71 2 2 8 3
71 2 2 9 3
71 2 2 10 2
71 2 3 3 4
71 2 3 5 1
71 2 3 6 3
71 2 3 9 1
71 2 4 5 1
71 2 4 6 1
71 2 5 5 2
71 2 5 6 4
71 2 5 7 1
71 2 5 8 4
71 2 5 9 3
71 2 5 10 1
71 2 6 6 8
71 2 6 8 4
71 2 6 9 2
71 2 6 10 3
71 2 7 9 1
71 2 8 9 2
71 2 8 10 1
71 2 9 9 2
71 2 9 10 1
71 3 1 1 1.0
71 3 72 72 1.0
72 1 1 19 2
72 1 1 51 4
72 1 2 6 2
72 1 2 16 2
72 1 3 4 4
72 1 3 18 4
72 1 3 26 4
72 1 3 50 4
72 1 4 17 4
72 1 6 21 2
72 1 7 8 4
72 1 7 14 4
72 1 7 38 4
72 1 7 44 4
72 1 8 13 4
72 1 9 9 4
72 1 9 11 8
72 1 9 31 4
72 1 9 33 4
72 1 9 39 4
72 1 10 10 4
72 1 10 31 4
72 1 13 29 4
72 1 16 21 2
72 1 17 23 4
72 1 21 58 2
72 1 21 67 2
72 1 23 55 4
72 1 24 69 4
72 1 27 71 4
72 1 29 59 4
72 1 30 65 4
72 1 32 63 4
72 1 36 64 4
72 1 36 65 4
72 1 45 71 4
72 1 48 68 4
72 1 48 69 4
72 2 1 2 2
72 2 1 3 2
72 2 1 8 4
72 2 2 2 8
72 2 2 3 2
72 2 2 4 2
72 2 2 5 2
72 2 2 6 4
72 2 2 7 2
72 2 2 9 2
72 2 3 3 4
72 2 3 6 4
72 2 4 5 2
72 2 5 5 4
72 2 5 8 8
72 2 5 9 2
72 2 5 10 6
72 2 6 6 8
72 2 6 9 4
72 2 6 10 4
72 2 7 10 2
72 2 8 9 4
72 3 1 1 1.0
72 3 73 73 1.0
73 1 1 5 1
73 1 1 15 1
73 1 1 57 2
73 1 1 66 2
73 1 3 12 4
73 1 3 15 4
73 1 3 40 4
73 1 3 45 4
73 1 4 4 4
73 1 4 12 4
73 1 5 7 4
73 1 5 15 4
73 1 7 12 4
73 1 7 27 4
73 1 7 34 4
73 1 8 8 4
73 1 8 12 4
73 1 11 12 8
73 1 12 23 4
73 1 12 29 4
73 1 23 24 4
73 1 29 30 4
73 1 41 65 4
73 1 41 69 4
73 1 41 71 4
73 1 42 62 4
73 1 43 65 4
73 1 44 62 4
73 1 49 69 4
73 1 50 62 4
73 1 51 62 4
73 1 52 54 2
73 1 52 56 4
73 1 52 58 2
73 1 52 60 4
73 1 52 62 4
73 1 52 67 2
73 1 54 71 4
73 1 61 62 4
73 1 62 62 8
73 2 1 1 2
73 2 1 3 1
73 2 1 4 3
73 2 1 5 1
73 2 1 7 2
73 2 1 9 2
73 2 1 10 1
73 2 2 3 6
73 2 2 7 2
73 2 2 8 4
73 2 2 9 2
73 2 3 3 4
73 2 3 5 2
73 2 3 6 2
73 2 5 7 6
73 2 5 9 1
73 2 5 10 4
73 2 6 6 8
73 2 6 7 2
73 2 6 8 12
73 2 6 9 6
73 2 9 10 4
73 3 1 1 1.0
73 3 74 74 1.0
74 1 2 5 1
74 1 2 15 1
74 1 2 19 2
74 1 3 17 4
74 1 3 49 4
74 1 4 4 4
74 1 4 18 4
74 1 5 16 2
74 1 6 15 2
74 1 7 13 4
74 1 7 43 4
74 1 8 8 4
74 1 8 14 4
74 1 9 10 4
74 1 9 12 8
74 1 9 34 4
74 1 9 40 4
74 1 9 42 4
74 1 11 12 8
74 1 14 29 4
74 1 18 23 4
74 1 19 21 2
74 1 21 57 2
74 1 21 66 2
74 1 21 70 2
74 1 22 71 4
74 1 23 56 4
74 1 25 69 4
74 1 29 60 4
74 1 31 61 4
74 1 32 61 4
74 1 32 62 4
74 1 34 62 4
74 1 36 60 4
74 1 37 65 4
74 1 40 62 4
74 1 42 62 4
74 1 43 65 4
74 1 48 56 4
74 1 49 69 4
74 1 52 53 2
74 1 52 57 2
74 1 52 66 2
74 2 1 2 1
74 2 1 3 2
74 2 1 7 1
74 2 2 2 4
74 2 2 3 7
74 2 2 4 1
74 2 2 8 4
74 2 2 10 1
74 2 3 4 2
74 2 3 5 2
74 2 4 6 2
74 2 5 6 6
74 2 5 7 8
74 2 5 9 2
74 2 6 8 8
74 2 6 9 4
74 2 6 10 6
74 2 7 9 3
74 2 8 10 4
74 2 9 9 4
74 2 10 10 4
74 3 1 1 1.0
74 3 75 75 1.0
75 1 3 5 1
75 1 3 12 2
75 1 3 16 2
75 1 3 17 2
75 1 3 18 2
75 1 3 19 1
75 1 3 40 2
75 1 3 46 2
75 1 3 47 2
75 1 3 48 2
75 1 3 57 1
75 1 3 70 1
75 1 4 6 2
75 1 4 12 2
75 1 5 17 2
75 1 6 7 2
75 1 6 71 1
75 1 7 12 2
75 1 7 13 2
75 1 7 14 2
75 1 7 15 1
75 1 7 19 1
75 1 7 28 2
75 1 7 34 2
75 1 7 35 2
75 1 7 36 2
75 1 7 66 1
75 1 7 70 1
75 1 8 12 2
75 1 8 16 2
75 1 10 12 4
75 1 10 13 2
75 1 10 17 2
75 1 10 62 2
75 1 11 14 2
75 1 11 18 2
75 1 12 13 2
75 1 12 17 2
75 1 12 23 2
75 1 12 29 2
75 1 12 31 4
75 1 13 15 2
75 1 13 65 2
75 1 16 71 1
75 1 17 69 2
75 1 22 52 2
75 1 22 71 2
75 1 23 28 2
75 1 25 65 2
75 1 25 71 2
75 1 28 52 2
75 1 28 62 2
75 1 29 46 2
75 1 31 35 2
75 1 31 47 2
75 1 31 62 2
75 1 32 42 2
75 1 32 62 2
75 1 35 36 2
75 1 35 62 2
75 1 36 43 2
75 1 36 56 2
75 1 36 62 2
75 1 37 69 2
75 1 37 71 2
75 1 46 52 2
75 1 46 62 2
75 1 47 48 2
75 1 47 62 2
75 1 48 49 2
75 1 48 60 2
75 1 48 62 2
75 1 53 71 2
75 1 61 62 2
75 1 62 62 4
75 2 1 2 2
75 2 1 3 3
75 2 1 6 1
75 2 1 7 1
75 2 1 10 1
75 2 2 3 3
75 2 2 4 2
75 2 2 5 1
75 2 2 7 1
75 2 2 8 2
75 2 2 9 3
75 2 3 3 6
75 2 3 5 1
75 2 3 6 5
75 2 3 9 1
75 2 4 5 1
75 2 5 5 4
75 2 5 6 2
75 2 5 7 2
75 2 5 9 3
75 2 6 6 12
75 2 6 7 3
75 2 6 8 4
75 2 6 9 7
75 2 6 10 4
75 2 7 9 1
75 2 8 10 2
75 2 9 9 2
75 2 9 10 2
75 3 1 1 1.0
75 3 76 76 1.0
76 1 2 52 4
76 1 3 18 8
76 1 3 48 8
76 1 5 5 2
76 1 5 19 4
76 1 6 6 4
76 1 6 52 4
76 1 7 14 8
76 1 7 36 8
76 1 10 12 8
76 1 10 32 8
76 1 12 31 8
76 1 13 14 8
76 1 13 36 8
76 1 15 15 2
76 1 15 19 4
76 1 16 16 4
76 1 16 52 4
76 1 17 18 8
76 1 17 48 8
76 1 21 71 8
76 1 31 62 8
76 1 32 62 8
76 2 1 2 4
76 2 1 3 2
76 2 1 10 2
76 2 2 4 4
76 2 2 9 8
76 2 3 3 8
76 2 3 6 4
76 2 3 10 4
76 2 4 9 2
76 2 5 5 16
76 2 6 6 16
76 2 6 7 4
76 2 6 9 4
76 2 6 10 8
76 2 9 10 4
76 3 1 1 1.0
76 3 77 77 1.0
77 1 2 65 1
77 1 2 69 1
77 1 2 71 2
77 1 3 18 2
77 1 3 19 2
77 1 3 50 2
77 1 3 51 2
77 1 4 5 1
77 1 4 6 2
77 1 4 18 2
77 1 4 19 1
77 1 5 18 2
77 1 6 65 1
77 1 7 14 2
77 1 7 19 2
77 1 7 44 2
77 1 7 51 2
77 1 8 14 2
77 1 8 15 1
77 1 8 16 2
77 1 8 19 1
77 1 9 12 4
77 1 9 14 4
77 1 9 18 4
77 1 9 34 2
77 1 9 36 2
77 1 9 40 2
77 1 9 44 2
77 1 9 48 2
77 1 9 50 2
77 1 10 14 2
77 1 10 18 2
77 1 10 62 2
77 1 11 14 2
77 1 11 18 2
77 1 11 19 2
77 1 12 13 2
77 1 12 17 2
77 1 13 18 2
77 1 13 65 2
77 1 14 15 2
77 1 14 17 2
77 1 14 29 2
77 1 14 31 2
77 1 16 69 1
77 1 17 69 2
77 1 18 23 2
77 1 18 31 2
77 1 19 23 1
77 1 19 29 1
77 1 21 52 2
77 1 21 65 2
77 1 21 69 2
77 1 21 71 2
77 1 23 57 1
77 1 23 58 2
77 1 24 32 2
77 1 24 62 2
77 1 27 36 2
77 1 27 52 2
77 1 29 66 1
77 1 29 67 2
77 1 30 32 2
77 1 30 62 2
77 1 31 32 2
77 1 32 32 4
77 1 32 42 2
77 1 32 56 2
77 1 32 60 2
77 1 32 61 2
77 1 32 62 2
77 1 36 43 2
77 1 45 48 2
77 1 45 52 2
77 1 48 49 2
77 2 1 2 2
77 2 1 3 1
77 2 1 8 1
77 2 2 2 2
77 2 2 3 4
77 2 2 4 2
77 2 2 5 4
77 2 2 6 1
77 2 2 8 2
77 2 2 9 2
77 2 2 10 1
77 2 3 3 2
77 2 3 4 2
77 2 3 5 1
77 2 3 6 3
77 2 4 6 3
77 2 5 5 8
77 2 5 6 2
77 2 5 7 3
77 2 5 9 2
77 2 6 6 4
77 2 6 8 2
77 2 6 9 3
77 2 6 10 8
77 2 7 9 1
77 2 8 9 3
77 2 8 10 4
77 2 9 9 2
77 2 10 10 8
77 3 1 1 1.0
77 3 78 78 1.0
78 1 1 52 2
78 1 1 71 4
78 1 3 20 4
78 1 3 52 4
78 1 5 6 1
78 1 5 20 2
78 1 5 36 4
78 1 5 52 2
78 1 6 6 4
78 1 6 36 2
78 1 7 20 4
78 1 7 52 4
78 1 9 14 4
78 1 9 18 4
78 1 9 20 4
78 1 9 36 4
78 1 9 48 4
78 1 9 52 4
78 1 10 14 4
78 1 10 18 4
78 1 10 19 2
78 1 10 32 4
78 1 13 14 4
78 1 13 19 2
78 1 13 20 4
78 1 13 36 4
78 1 14 31 4
78 1 15 16 1
78 1 15 20 2
78 1 15 48 4
78 1 15 52 2
78 1 16 16 4
78 1 16 48 2
78 1 17 18 4
78 1 17 19 2
78 1 17 20 4
78 1 17 48 4
78 1 18 31 4
78 1 19 31 2
78 1 31 32 4
78 1 32 32 8
78 2 1 1 4
78 2 1 4 1
78 2 1 5 4
78 2 1 9 3
78 2 2 3 1
78 2 2 4 4
78 2 2 5 2
78 2 2 6 2
78 2 2 9 6
78 2 2 10 1
78 2 3 3 4
78 2 3 4 2
78 2 3 6 2
78 2 3 9 1
78 2 3 10 4
78 2 4 6 2
78 2 4 10 1
78 2 5 5 8
78 2 5 6 2
78 2 6 6 8
78 2 6 9 2
78 2 6 10 10
78 2 9 10 2
78 2 10 10 12
78 3 1 1 1.0
78 3 79 79 1.0
79 1 1 4 1
79 1 1 8 1
79 1 1 56 2
79 1 1 60 2
79 1 2 4 2
79 1 2 8 2
79 1 2 14 2
79 1 2 18 2
79 1 3 9 2
79 1 3 10 2
79 1 3 13 2
79 1 3 42 2
79 1 3 43 2
79 1 3 61 2
79 1 4 14 2
79 1 4 19 1
79 1 5 9 2
79 1 5 11 1
79 1 6 11 2
79 1 6 69 1
79 1 7 9 2
79 1 7 10 2
79 1 7 17 2
79 1 7 42 2
79 1 7 49 2
79 1 7 61 2
79 1 8 18 2
79 1 8 19 1
79 1 9 13 2
79 1 9 15 2
79 1 9 17 2
79 1 9 25 2
79 1 9 27 2
79 1 9 37 2
79 1 9 43 2
79 1 9 45 2
79 1 9 49 2
79 1 10 71 2
79 1 11 15 1
79 1 11 16 2
79 1 13 69 2
79 1 14 21 2
79 1 14 23 2
79 1 16 65 1
79 1 17 65 2
79 1 18 21 2
79 1 18 29 2
79 1 19 23 1
79 1 19 29 1
79 1 21 24 2
79 1 21 30 2
79 1 21 36 2
79 1 21 48 2
79 1 21 56 2
79 1 21 60 2
79 1 22 23 2
79 1 22 29 2
79 1 23 53 1
79 1 25 31 2
79 1 29 53 1
79 1 31 37 2
79 1 31 71 2
79 1 32 51 2
79 1 32 52 2
79 1 32 70 2
79 1 32 71 2
79 1 34 36 2
79 1 34 52 2
79 1 36 50 2
79 1 40 48 2
79 1 40 52 2
79 1 44 48 2
79 1 57 65 2
79 1 58 65 1
79 1 66 69 2
79 1 67 69 1
79 2 1 2 1
79 2 1 3 1
79 2 1 6 2
79 2 1 8 2
79 2 1 10 2
79 2 2 2 6
79 2 2 3 3
79 2 2 4 2
79 2 2 5 3
79 2 2 6 1
79 2 2 7 2
79 2 2 8 4
79 2 2 10 2
79 2 3 3 2
79 2 3 5 3
79 2 3 6 1
79 2 3 9 1
79 2 4 5 3
79 2 5 6 7
79 2 5 9 3
79 2 5 10 5
79 2 6 6 4
79 2 6 7 4
79 2 6 8 2
79 2 6 9 1
79 2 7 10 2
79 2 8 9 2
79 2 8 10 2
79 2 9 9 2
79 2 9 10 2
79 3 1 1 1.0
79 3 80 80 1.0
80 1 2 4 3
80 1 2 8 3
80 1 2 20 6
80 1 4 20 3
80 1 5 69 3
80 1 6 11 3
80 1 8 20 3
80 1 9 9 12
80 1 9 10 6
80 1 9 13 6
80 1 9 17 6
80 1 9 41 6
80 1 9 42 6
80 1 9 43 6
80 1 9 49 6
80 1 9 61 6
80 1 11 16 3
80 1 15 65 3
80 1 20 21 6
80 1 20 23 3
80 1 20 29 3
80 1 21 52 6
80 1 21 56 6
80 1 21 60 6
80 1 23 54 3
80 1 29 54 3
80 1 31 41 6
80 1 34 36 6
80 1 40 48 6
80 1 57 65 3
80 1 66 69 3
80 2 1 2 3
80 2 1 6 1
80 2 2 2 6
80 2 2 3 3
80 2 2 4 3
80 2 2 7 3
80 2 2 8 6
80 2 3 4 1
80 2 3 5 3
80 2 4 5 3
80 2 4 6 1
80 2 4 9 1
80 2 5 6 6
80 2 5 9 3
80 2 5 10 9
80 2 6 7 3
80 2 6 10 3
80 2 7 10 6
80 2 8 10 6
80 2 9 10 3
80 3 1 1 1.0
80 3 81 81 1.0
81 1 1 10 2
81 1 1 42 2
81 1 1 62 2
81 1 2 6 1
81 1 2 9 2
81 1 2 10 2
81 1 2 13 1
81 1 2 16 1
81 1 2 17 1
81 1 3 4 2
81 1 3 10 2
81 1 3 13 4
81 1 3 35 2
81 1 3 43 2
81 1 3 56 2
81 1 3 62 2
81 1 4 13 2
81 1 6 9 2
81 1 6 10 1
81 1 6 17 1
81 1 6 31 1
81 1 7 8 2
81 1 7 10 2
81 1 7 17 4
81 1 7 47 2
81 1 7 49 2
81 1 7 60 2
81 1 7 62 2
81 1 8 17 2
81 1 9 16 2
81 1 9 22 2
81 1 9 28 2
81 1 9 46 2
81 1 10 16 1
81 1 10 21 2
81 1 11 13 2
81 1 11 17 2
81 1 12 65 2
81 1 12 69 2
81 1 12 71 4
81 1 13 16 1
81 1 13 23 2
81 1 16 31 1
81 1 17 29 2
81 1 21 28 2
81 1 21 31 2
81 1 21 35 2
81 1 21 46 2
81 1 21 47 2
81 1 21 61 2
81 1 21 62 2
81 1 22 31 2
81 1 23 25 2
81 1 25 31 2
81 1 28 48 2
81 1 28 65 2
81 1 29 37 2
81 1 31 37 2
81 1 31 53 2
81 1 34 48 2
81 1 35 48 2
81 1 35 71 2
81 1 36 40 2
81 1 36 46 2
81 1 36 47 2
81 1 36 48 4
81 1 36 57 1
81 1 36 70 1
81 1 46 69 2
81 1 47 71 2
81 1 48 66 1
81 1 48 70 1
81 2 1 3 2
81 2 1 6 4
81 2 1 8 2
81 2 2 2 6
81 2 2 3 4
81 2 2 4 1
81 2 2 6 6
81 2 2 7 1
81 2 2 9 1
81 2 2 10 3
81 2 3 4 1
81 2 3 5 5
81 2 3 6 1
81 2 3 10 2
81 2 4 6 1
81 2 5 6 8
81 2 5 7 3
81 2 5 8 4
81 2 5 9 2
81 2 6 6 4
81 2 6 7 2
81 2 6 9 3
81 2 6 10 1
81 2 7 9 1
81 2 7 10 1
81 2 8 9 2
81 2 9 9 6
81 2 10 10 2
81 3 1 1 1.0
81 3 82 82 1.0
82 1 3 6 4
82 1 3 13 4
82 1 3 14 4
82 1 3 28 4
82 1 3 35 4
82 1 3 36 4
82 1 4 5 2
82 1 5 10 4
82 1 5 23 2
82 1 5 31 4
82 1 6 65 2
82 1 7 16 4
82 1 7 17 4
82 1 7 18 4
82 1 7 46 4
82 1 7 47 4
82 1 7 48 4
82 1 8 15 2
82 1 10 15 4
82 1 10 71 4
82 1 11 19 2
82 1 13 17 4
82 1 13 71 4
82 1 15 29 2
82 1 15 31 4
82 1 16 69 2
82 1 17 71 4
82 1 28 36 4
82 1 31 52 4
82 1 32 52 4
82 1 35 52 4
82 1 36 52 4
82 1 46 48 4
82 1 47 52 4
82 1 48 52 4
82 2 1 3 2
82 2 1 4 2
82 2 1 5 2
82 2 1 6 6
82 2 1 8 2
82 2 1 9 4
82 2 1 10 2
82 2 2 2 4
82 2 2 3 2
82 2 2 5 2
82 2 2 6 4
82 2 2 10 2
82 2 3 3 4
82 2 3 5 6
82 2 3 6 4
82 2 4 6 2
82 2 5 6 4
82 2 6 6 8
82 2 6 9 4
82 2 6 10 4
82 2 8 9 2
82 2 9 9 4
82 2 9 10 4
82 3 1 1 1.0
82 3 83 83 1.0
83 1 1 14 1
83 1 1 18 1
83 1 1 44 1
83 1 1 50 1
83 1 1 65 1
83 1 1 69 1
83 1 3 6 1
83 1 3 13 1
83 1 3 14 3
83 1 3 19 1
83 1 3 35 1
83 1 3 36 1
83 1 3 44 1
83 1 3 51 1
83 1 3 58 1
83 1 3 65 1
83 1 4 5 1
83 1 4 6 1
83 1 4 9 1
83 1 4 10 1
83 1 4 13 2
83 1 4 65 1
83 1 4 71 1
83 1 5 10 1
83 1 5 18 1
83 1 6 9 1
83 1 6 10 1
83 1 6 31 1
83 1 6 65 1
83 1 7 16 1
83 1 7 17 1
83 1 7 18 3
83 1 7 19 1
83 1 7 47 1
83 1 7 48 1
83 1 7 50 1
83 1 7 51 1
83 1 7 67 1
83 1 7 69 1
83 1 8 9 1
83 1 8 10 1
83 1 8 15 1
83 1 8 16 1
83 1 8 17 2
83 1 8 69 1
83 1 8 71 1
83 1 9 14 1
83 1 9 16 1
83 1 9 18 1
83 1 9 24 1
83 1 9 28 1
83 1 9 30 1
83 1 9 36 1
83 1 9 46 1
83 1 9 48 1
83 1 10 13 1
83 1 10 15 1
83 1 10 16 1
83 1 10 17 1
83 1 10 23 1
83 1 10 29 1
83 1 10 65 1
83 1 10 69 1
83 1 11 13 1
83 1 11 14 1
83 1 11 17 1
83 1 11 18 1
83 1 11 19 2
83 1 11 71 2
83 1 13 17 2
83 1 13 18 1
83 1 13 23 1
83 1 13 31 1
83 1 13 65 1
83 1 13 71 1
83 1 14 15 1
83 1 14 17 1
83 1 16 31 1
83 1 16 69 1
83 1 17 29 1
83 1 17 31 1
83 1 17 69 1
83 1 17 71 1
83 1 23 27 1
83 1 23 28 1
83 1 23 31 1
83 1 23 35 1
83 1 23 52 1
83 1 23 65 1
83 1 24 31 1
83 1 24 36 1
83 1 24 65 1
83 1 27 31 1
83 1 27 36 1
83 1 27 52 1
83 1 28 32 1
83 1 28 36 1
83 1 29 31 1
83 1 29 45 1
83 1 29 46 1
83 1 29 47 1
83 1 29 52 1
83 1 29 69 1
83 1 30 31 1
83 1 30 48 1
83 1 30 69 1
83 1 31 36 1
83 1 31 45 1
83 1 31 48 1
83 1 32 36 1
83 1 32 44 1
83 1 32 46 1
83 1 32 48 1
83 1 32 50 1
83 1 32 58 1
83 1 32 67 1
83 1 35 48 1
83 1 35 52 1
83 1 36 44 1
83 1 36 47 1
83 1 36 48 2
83 1 36 51 1
83 1 45 48 1
83 1 45 52 1
83 1 46 48 1
83 1 47 52 1
83 1 48 50 1
83 1 48 51 1
83 2 1 2 1
83 2 1 3 1
83 2 1 4 1
83 2 1 5 2
83 2 1 6 1
83 2 1 8 1
83 2 1 9 1
83 2 2 2 2
83 2 2 3 4
83 2 2 4 1
83 2 2 5 3
83 2 2 6 4
83 2 2 8 1
83 2 2 9 1
83 2 2 10 3
83 2 3 3 2
83 2 3 4 1
83 2 3 5 3
83 2 3 6 3
83 2 3 10 1
83 2 4 6 2
83 2 5 5 2
83 2 5 6 3
83 2 5 8 4
83 2 5 9 2
83 2 5 10 1
83 2 6 6 8
83 2 6 8 2
83 2 6 9 4
83 2 6 10 3
83 2 8 9 3
83 2 8 10 1
83 2 9 9 2
83 2 9 10 2
83 2 10 10 4
83 3 1 1 1.0
83 3 84 84 1.0
84 1 2 6 1
84 1 2 14 1
84 1 2 16 1
84 1 2 18 1
84 1 3 4 1
84 1 3 10 1
84 1 3 13 1
84 1 3 18 2
84 1 3 19 1
84 1 3 42 1
84 1 3 43 1
84 1 3 50 1
84 1 3 51 1
84 1 3 56 1
84 1 3 69 1
84 1 4 4 2
84 1 4 9 1
84 1 4 14 1
84 1 4 17 1
84 1 4 18 1
84 1 4 19 1
84 1 4 69 1
84 1 4 71 1
84 1 6 9 1
84 1 6 17 1
84 1 7 8 1
84 1 7 10 1
84 1 7 14 2
84 1 7 17 1
84 1 7 19 1
84 1 7 42 1
84 1 7 44 1
84 1 7 49 1
84 1 7 51 1
84 1 7 60 1
84 1 7 65 1
84 1 8 8 2
84 1 8 9 1
84 1 8 13 1
84 1 8 14 1
84 1 8 18 1
84 1 8 19 1
84 1 8 65 1
84 1 8 71 1
84 1 9 11 2
84 1 9 13 2
84 1 9 14 1
84 1 9 16 1
84 1 9 17 2
84 1 9 18 1
84 1 9 26 1
84 1 9 28 1
84 1 9 33 1
84 1 9 35 1
84 1 9 38 1
84 1 9 39 1
84 1 9 43 1
84 1 9 44 1
84 1 9 46 1
84 1 9 47 1
84 1 9 49 1
84 1 9 50 1
84 1 10 11 2
84 1 10 14 1
84 1 10 18 1
84 1 11 13 1
84 1 11 14 1
84 1 11 17 1
84 1 11 18 1
84 1 11 65 1
84 1 11 69 1
84 1 13 16 1
84 1 14 21 1
84 1 14 23 1
84 1 14 29 1
84 1 14 31 1
84 1 18 21 1
84 1 18 23 1
84 1 18 29 1
84 1 18 31 1
84 1 19 23 1
84 1 19 29 1
84 1 21 28 1
84 1 21 46 1
84 1 21 58 1
84 1 21 65 1
84 1 21 67 1
84 1 21 69 1
84 1 23 26 1
84 1 23 47 1
84 1 23 55 1
84 1 23 56 1
84 1 23 61 1
84 1 23 69 1
84 1 23 71 1
84 1 24 48 1
84 1 24 69 1
84 1 27 65 1
84 1 27 71 1
84 1 28 48 1
84 1 28 65 1
84 1 29 35 1
84 1 29 38 1
84 1 29 59 1
84 1 29 60 1
84 1 29 61 1
84 1 29 65 1
84 1 29 71 1
84 1 30 36 1
84 1 30 65 1
84 1 31 33 1
84 1 31 39 1
84 1 31 55 1
84 1 31 59 1
84 1 32 34 1
84 1 32 35 1
84 1 32 36 1
84 1 32 40 1
84 1 32 47 1
84 1 32 48 1
84 1 32 63 2
84 1 32 64 1
84 1 32 65 1
84 1 32 68 1
84 1 32 69 1
84 1 34 48 1
84 1 35 65 1
84 1 36 40 1
84 1 36 46 1
84 1 36 57 1
84 1 36 64 1
84 1 45 69 1
84 1 45 71 1
84 1 46 69 1
84 1 47 69 1
84 1 48 66 1
84 1 48 68 1
84 2 1 2 1
84 2 1 3 1
84 2 1 6 1
84 2 1 8 1
84 2 2 2 6
84 2 2 3 4
84 2 2 4 2
84 2 2 5 2
84 2 2 6 2
84 2 2 7 1
84 2 2 8 2
84 2 2 9 1
84 2 2 10 1
84 2 3 3 2
84 2 3 4 1
84 2 3 5 3
84 2 3 6 1
84 2 3 10 1
84 2 4 5 1
84 2 4 6 1
84 2 5 5 4
84 2 5 6 5
84 2 5 8 4
84 2 5 9 1
84 2 5 10 2
84 2 6 6 4
84 2 6 7 1
84 2 6 8 4
84 2 6 9 3
84 2 6 10 4
84 2 7 10 2
84 2 8 9 3
84 2 8 10 2
84 2 9 9 4
84 2 9 10 1
84 2 10 10 2
84 3 1 1 1.0
84 3 85 85 1.0
85 1 1 20 2
85 1 1 52 4
85 1 3 6 4
85 1 3 20 4
85 1 3 28 4
85 1 3 52 4
85 1 4 6 2
85 1 5 65 2
85 1 5 71 4
85 1 6 23 2
85 1 7 16 4
85 1 7 20 4
85 1 7 46 4
85 1 7 52 4
85 1 8 16 2
85 1 9 9 4
85 1 9 13 4
85 1 9 17 4
85 1 9 31 4
85 1 9 35 4
85 1 9 47 4
85 1 10 10 4
85 1 10 13 4
85 1 10 17 4
85 1 10 31 4
85 1 11 20 2
85 1 13 17 4
85 1 13 31 4
85 1 15 69 2
85 1 15 71 4
85 1 16 29 2
85 1 17 31 4
85 1 28 36 4
85 1 35 36 4
85 1 36 36 8
85 1 46 48 4
85 1 47 48 4
85 1 48 48 8
85 2 1 1 4
85 2 1 4 2
85 2 1 5 2
85 2 1 9 4
85 2 2 2 4
85 2 2 3 2
85 2 2 4 2
85 2 2 6 6
85 2 2 8 2
85 2 2 9 2
85 2 3 3 4
85 2 3 5 4
85 2 3 6 6
85 2 4 5 2
85 2 5 6 4
85 2 5 10 6
85 2 6 6 8
85 2 6 9 4
85 2 6 10 4
85 2 8 10 2
85 2 9 10 6
85 3 1 1 1.0
85 3 86 86 1.0
86 1 1 6 1
86 1 1 16 1
86 1 1 58 2
86 1 1 67 2
86 1 3 14 4
86 1 3 44 4
86 1 4 4 4
86 1 4 14 4
86 1 5 9 4
86 1 5 17 2
86 1 7 18 4
86 1 7 50 4
86 1 8 8 4
86 1 8 18 4
86 1 9 15 4
86 1 9 19 4
86 1 9 27 4
86 1 9 45 4
86 1 9 51 4
86 1 9 65 4
86 1 9 69 4
86 1 9 71 4
86 1 10 19 2
86 1 11 14 4
86 1 11 18 4
86 1 13 15 2
86 1 14 23 4
86 1 18 29 4
86 1 19 31 2
86 1 23 24 4
86 1 24 52 4
86 1 27 65 4
86 1 29 30 4
86 1 30 52 4
86 1 32 44 4
86 1 32 50 4
86 1 32 51 4
86 1 32 52 4
86 1 36 58 2
86 1 45 69 4
86 1 48 67 2
86 2 1 2 1
86 2 1 3 1
86 2 1 4 1
86 2 1 5 2
86 2 1 9 1
86 2 1 10 2
86 2 2 3 4
86 2 2 4 2
86 2 2 5 7
86 2 2 6 2
86 2 2 8 4
86 2 2 10 2
86 2 3 3 4
86 2 3 6 2
86 2 4 5 4
86 2 5 5 4
86 2 5 10 5
86 2 6 6 8
86 2 6 8 8
86 2 6 9 2
86 2 8 10 4
86 2 9 10 8
86 3 1 1 1.0
86 3 87 87 1.0
87 1 2 6 1
87 1 2 16 1
87 1 2 20 2
87 1 3 69 4
87 1 4 4 4
87 1 4 20 4
87 1 6 17 2
87 1 7 65 4
87 1 8 8 4
87 1 8 20 4
87 1 9 10 4
87 1 9 13 4
87 1 9 14 4
87 1 9 17 4
87 1 9 18 4
87 1 9 19 4
87 1 9 42 4
87 1 9 43 4
87 1 9 44 4
87 1 9 49 4
87 1 9 50 4
87 1 9 51 4
87 1 10 20 2
87 1 11 14 4
87 1 11 18 4
87 1 13 16 2
87 1 20 21 2
87 1 20 23 4
87 1 20 29 4
87 1 20 31 2
87 1 21 58 2
87 1 21 67 2
87 1 21 71 2
87 1 23 56 4
87 1 24 48 4
87 1 27 65 4
87 1 29 60 4
87 1 30 36 4
87 1 31 61 4
87 1 32 34 4
87 1 32 40 4
87 1 36 57 2
87 1 45 69 4
87 1 48 66 2
87 2 1 2 2
87 2 1 6 2
87 2 2 2 2
87 2 2 3 5
87 2 2 4 3
87 2 2 5 4
87 2 2 7 1
87 2 2 8 4
87 2 2 9 1
87 2 3 4 2
87 2 3 5 2
87 2 4 5 2
87 2 4 6 2
87 2 5 5 8
87 2 5 6 4
87 2 5 10 2
87 2 6 8 4
87 2 6 10 6
87 2 7 10 3
87 2 8 10 8
87 2 9 9 4
87 2 9 10 4
87 2 10 10 4
87 3 1 1 1.0
87 3 88 88 1.0
88 1 3 6 1
88 1 3 14 2
88 1 3 20 3
88 1 3 44 2
88 1 3 52 2
88 1 3 58 1
88 1 3 65 2
88 1 3 71 3
88 1 4 6 2
88 1 4 14 2
88 1 5 65 2
88 1 5 71 1
88 1 6 9 2
88 1 7 16 1
88 1 7 18 2
88 1 7 20 3
88 1 7 50 2
88 1 7 52 2
88 1 7 67 1
88 1 7 69 2
88 1 7 71 3
88 1 8 16 2
88 1 8 18 2
88 1 9 13 2
88 1 9 16 2
88 1 9 17 2
88 1 9 19 2
88 1 9 20 2
88 1 9 28 2
88 1 9 35 2
88 1 9 46 2
88 1 9 47 2
88 1 9 51 2
88 1 9 52 2
88 1 10 13 2
88 1 10 14 2
88 1 10 17 2
88 1 10 18 2
88 1 10 19 2
88 1 11 20 4
88 1 13 17 4
88 1 13 18 2
88 1 14 17 2
88 1 14 23 2
88 1 14 31 2
88 1 15 69 2
88 1 15 71 1
88 1 18 29 2
88 1 18 31 2
88 1 19 31 2
88 1 23 28 2
88 1 24 36 2
88 1 27 36 2
88 1 28 32 2
88 1 28 36 2
88 1 29 46 2
88 1 30 48 2
88 1 31 35 2
88 1 31 47 2
88 1 32 35 2
88 1 32 36 2
88 1 32 46 2
88 1 32 47 2
88 1 32 48 2
88 1 35 36 2
88 1 45 48 2
88 1 46 48 2
88 1 47 48 2
88 2 1 1 2
88 2 1 4 1
88 2 1 5 4
88 2 1 9 1
88 2 2 2 2
88 2 2 3 2
88 2 2 4 3
88 2 2 5 3
88 2 2 6 3
88 2 2 8 2
88 2 2 9 2
88 2 2 10 1
88 2 3 3 4
88 2 3 4 1
88 2 3 5 3
88 2 3 6 4
88 2 3 10 1
88 2 4 5 1
88 2 4 6 1
88 2 5 6 3
88 2 5 9 3
88 2 5 10 1
88 2 6 6 8
88 2 6 8 2
88 2 6 9 4
88 2 6 10 5
88 2 8 10 4
88 2 9 10 5
88 2 10 10 4
88 3 1 1 1.0
88 3 89 89 1.0
89 1 1 65 3
89 1 1 69 3
89 1 4 6 3
89 1 4 20 3
89 1 5 65 3
89 1 8 16 3
89 1 8 20 3
89 1 9 14 6
89 1 9 18 6
89 1 9 19 6
89 1 9 20 6
89 1 9 44 6
89 1 9 50 6
89 1 9 51 6
89 1 9 52 6
89 1 10 20 6
89 1 11 20 6
89 1 13 18 6
89 1 14 17 6
89 1 15 69 3
89 1 20 23 3
89 1 20 29 3
89 1 20 31 6
89 1 23 58 3
89 1 24 32 6
89 1 27 36 6
89 1 29 67 3
89 1 30 32 6
89 1 45 48 6
89 2 1 2 1
89 2 1 5 4
89 2 1 6 3
89 2 2 3 3
89 2 2 4 4
89 2 2 5 6
89 2 2 8 3
89 2 2 9 3
89 2 3 4 3
89 2 3 6 3
89 2 4 5 1
89 2 4 6 3
89 2 5 5 6
89 2 5 9 3
89 2 6 10 9
89 2 8 10 9
89 2 9 10 3
89 2 10 10 12
89 3 1 1 1.0
89 3 90 90 1.0
90 1 5 36 12
90 1 6 6 6
90 1 9 20 24
90 1 9 52 24
90 1 10 20 12
90 1 13 20 12
90 1 15 48 12
90 1 16 16 6
90 1 17 20 12
90 1 20 31 12
90 2 1 5 12
90 2 1 6 4
90 2 1 9 4
90 2 2 4 6
90 2 2 9 6
90 2 3 4 4
90 2 3 10 6
90 2 4 6 4
90 2 6 10 12
90 2 10 10 24
90 3 1 1 1.0
90 3 91 91 1.0
91 1 2 9 36
91 1 9 54 36
91 1 21 41 72
91 2 2 2 18
91 2 2 10 18
91 2 4 4 2
91 2 4 10 6
91 2 5 7 36
91 3 1 1 1.0
91 3 92 92 1.0
92 1 1 9 2
92 1 1 61 4
92 1 2 10 4
92 1 2 12 4
92 1 3 8 4
92 1 3 60 4
92 1 4 7 4
92 1 4 13 4
92 1 5 9 2
92 1 5 11 4
92 1 6 12 2
92 1 7 56 4
92 1 8 17 4
92 1 9 15 2
92 1 9 53 2
92 1 9 57 2
92 1 9 66 2
92 1 11 15 4
92 1 12 16 2
92 1 14 69 4
92 1 18 65 4
92 1 19 62 2
92 1 21 32 4
92 1 21 34 4
92 1 21 40 4
92 1 21 42 4
92 1 22 31 4
92 1 23 37 4
92 1 23 43 4
92 1 25 29 4
92 1 29 49 4
92 1 34 52 4
92 1 36 49 4
92 1 40 52 4
92 1 42 52 4
92 1 43 48 4
92 1 56 65 4
92 1 57 62 2
92 1 60 69 4
92 1 61 71 4
92 1 62 66 2
92 1 62 70 2
92 2 1 2 2
92 2 1 8 4
92 2 1 10 2
92 2 2 3 7
92 2 2 6 4
92 2 2 7 3
92 2 2 9 4
92 2 3 4 1
92 2 3 6 2
92 2 3 10 2
92 2 4 5 2
92 2 4 9 1
92 2 5 5 4
92 2 5 8 8
92 2 5 10 6
92 2 6 6 8
92 2 6 7 8
92 2 6 9 2
92 2 7 10 1
92 2 8 9 4
92 2 9 10 1
92 3 1 1 1.0
92 3 93 93 1.0
93 1 1 10 2
93 1 1 62 4
93 1 2 10 4
93 1 2 14 2
93 1 2 18 2
93 1 3 10 4
93 1 3 62 4
93 1 5 13 6
93 1 6 13 4
93 1 6 14 2
93 1 6 19 1
93 1 6 48 2
93 1 7 10 4
93 1 7 62 4
93 1 10 52 4
93 1 12 36 4
93 1 12 48 4
93 1 12 52 8
93 1 13 13 4
93 1 13 48 4
93 1 14 48 4
93 1 15 17 6
93 1 16 17 4
93 1 16 18 2
93 1 16 19 1
93 1 16 36 2
93 1 17 17 4
93 1 17 36 4
93 1 18 36 4
93 1 19 32 2
93 1 21 32 4
93 1 21 36 4
93 1 21 48 4
93 1 21 62 4
93 1 22 31 4
93 1 25 31 4
93 1 31 37 4
93 1 31 53 2
93 1 31 71 4
93 1 32 70 2
93 2 1 3 2
93 2 1 6 6
93 2 2 2 2
93 2 2 3 5
93 2 2 4 2
93 2 2 5 2
93 2 2 6 4
93 2 2 10 3
93 2 3 4 1
93 2 3 9 5
93 2 3 10 4
93 2 4 9 2
93 2 5 6 6
93 2 5 9 4
93 2 5 10 6
93 2 6 6 8
93 2 6 7 6
93 2 6 9 4
93 2 7 10 2
93 2 9 9 2
93 3 1 1 1.0
93 3 94 94 1.0
94 1 2 9 8
94 1 2 10 4
94 1 2 13 4
94 1 2 17 4
94 1 4 9 8
94 1 6 16 2
94 1 8 9 8
94 1 9 54 8
94 1 9 56 8
94 1 9 60 8
94 1 11 11 8
94 1 21 41 8
94 1 21 42 8
94 1 21 43 8
94 1 21 49 8
94 1 21 61 8
94 1 23 41 8
94 1 29 41 8
94 1 31 54 4
94 1 34 69 8
94 1 36 66 4
94 1 40 65 8
94 1 48 57 4
94 2 2 2 10
94 2 2 3 6
94 2 2 6 4
94 2 2 10 8
94 2 4 4 2
94 2 4 10 4
94 2 5 7 12
94 2 5 8 16
94 2 6 7 4
94 2 6 10 4
94 2 7 9 4
94 2 9 10 2
94 3 1 1 1.0
94 3 95 95 1.0
95 1 2 9 2
95 1 2 10 4
95 1 2 14 2
95 1 2 18 2
95 1 2 19 2
95 1 4 9 4
95 1 4 13 4
95 1 6 9 2
95 1 6 18 2
95 1 8 9 4
95 1 8 17 4
95 1 9 10 4
95 1 9 16 2
95 1 9 54 2
95 1 9 56 4
95 1 9 58 2
95 1 9 60 4
95 1 9 62 4
95 1 9 67 2
95 1 11 13 4
95 1 11 17 4
95 1 12 65 4
95 1 12 69 4
95 1 14 16 2
95 1 21 42 4
95 1 21 44 4
95 1 21 50 4
95 1 21 51 4
95 1 21 61 4
95 1 21 62 4
95 1 23 41 4
95 1 23 43 4
95 1 24 65 4
95 1 27 48 4
95 1 29 41 4
95 1 29 49 4
95 1 30 69 4
95 1 31 41 4
95 1 31 54 4
95 1 32 57 2
95 1 32 66 2
95 1 34 48 4
95 1 36 40 4
95 1 36 45 4
95 2 2 2 8
95 2 2 3 6
95 2 2 4 1
95 2 2 5 1
95 2 2 6 4
95 2 2 10 4
95 2 3 5 2
95 2 3 6 2
95 2 4 4 2
95 2 4 10 3
95 2 5 6 4
95 2 5 7 2
95 2 5 8 12
95 2 5 9 2
95 2 5 10 1
95 2 6 7 6
95 2 6 10 4
95 2 7 9 2
95 2 7 10 2
95 2 8 9 4
95 2 9 10 2
95 2 10 10 2
95 3 1 1 1.0
95 3 96 96 1.0
96 1 2 10 6
96 1 2 20 6
96 1 5 48 6
96 1 6 13 6
96 1 6 20 3
96 1 9 10 12
96 1 9 62 12
96 1 12 36 12
96 1 12 48 12
96 1 13 13 12
96 1 15 36 6
96 1 16 17 6
96 1 16 20 3
96 1 17 17 12
96 1 21 52 12
96 1 21 62 12
96 1 31 41 12
96 1 31 54 6
96 2 1 2 3
96 2 1 10 1
96 2 2 3 6
96 2 2 4 3
96 2 2 6 6
96 2 3 9 6
96 2 3 10 3
96 2 4 4 2
96 2 4 10 2
96 2 5 6 12
96 2 5 9 6
96 2 6 7 6
96 2 6 10 6
96 2 7 10 6
96 2 9 10 3
96 3 1 1 1.0
96 3 97 97 1.0
97 1 5 12 24
97 1 12 15 24
97 1 20 62 24
97 1 41 52 48
97 1 54 62 24
97 2 1 3 4
97 2 1 7 12
97 2 1 9 4
97 2 3 3 12
97 2 4 6 8
97 2 6 10 24
97 2 7 9 12
97 3 1 1 1.0
97 3 98 98 1.0
98 1 5 14 24
98 1 9 52 48
98 1 15 18 24
98 1 19 19 12
98 1 20 32 24
98 2 1 4 4
98 2 1 5 12
98 2 1 10 4
98 2 2 9 12
98 2 3 3 12
98 2 4 10 8
98 2 6 10 24
98 3 1 1 1.0
98 3 99 99 1.0
99 1 1 13 1
99 1 1 17 1
99 1 1 64 2
99 1 1 68 2
99 1 3 12 2
99 1 3 63 2
99 1 4 10 2
99 1 4 12 2
99 1 4 13 2
99 1 4 15 2
99 1 5 8 2
99 1 5 10 1
99 1 5 11 2
99 1 5 12 2
99 1 5 16 1
99 1 5 17 1
99 1 6 12 2
99 1 6 15 1
99 1 7 12 2
99 1 7 63 2
99 1 8 10 2
99 1 8 12 2
99 1 8 17 2
99 1 10 15 1
99 1 11 12 4
99 1 11 15 2
99 1 12 13 2
99 1 12 15 2
99 1 12 16 2
99 1 12 17 2
99 1 13 15 1
99 1 14 62 2
99 1 14 69 2
99 1 18 62 2
99 1 18 65 2
99 1 19 62 2
99 1 23 32 2
99 1 23 34 2
99 1 23 45 2
99 1 23 64 2
99 1 24 31 2
99 1 26 52 2
99 1 26 62 2
99 1 27 29 2
99 1 29 32 2
99 1 29 40 2
99 1 29 68 2
99 1 30 31 2
99 1 31 57 1
99 1 31 66 1
99 1 33 52 2
99 1 33 69 2
99 1 36 41 2
99 1 36 49 2
99 1 36 54 1
99 1 36 67 1
99 1 38 52 2
99 1 38 62 2
99 1 39 52 2
99 1 39 65 2
99 1 41 48 2
99 1 41 52 2
99 1 41 65 2
99 1 41 69 2
99 1 41 71 2
99 1 42 52 2
99 1 43 48 2
99 1 44 62 2
99 1 48 54 1
99 1 48 58 1
99 1 50 62 2
99 1 51 62 2
99 1 52 55 2
99 1 52 59 2
99 1 52 61 2
99 1 54 65 2
99 1 54 69 2
99 1 55 62 2
99 1 56 62 2
99 1 59 62 2
99 1 60 62 2
99 2 1 2 1
99 2 1 3 2
99 2 1 6 1
99 2 1 7 2
99 2 1 8 2
99 2 2 3 4
99 2 2 4 1
99 2 2 6 2
99 2 2 7 2
99 2 2 9 2
99 2 3 3 6
99 2 3 4 1
99 2 3 6 2
99 2 3 10 1
99 2 4 5 1
99 2 4 6 1
99 2 5 5 2
99 2 5 7 4
99 2 5 8 2
99 2 5 9 1
99 2 5 10 2
99 2 6 6 8
99 2 6 7 1
99 2 6 8 8
99 2 6 9 4
99 2 6 10 5
99 2 7 9 2
99 2 7 10 1
99 2 8 9 4
99 2 9 9 2
99 2 9 10 1
99 2 10 10 2
99 3 1 1 1.0
99 3 100 100 1.0
100 1 1 14 1
100 1 1 18 1
100 1 1 65 2
100 1 1 69 2
100 1 3 14 2
100 1 3 65 2
100 1 4 10 2
100 1 4 14 2
100 1 4 36 2
100 1 4 52 2
100 1 5 10 2
100 1 5 13 2
100 1 5 14 3
100 1 5 18 1
100 1 5 19 1
100 1 6 13 2
100 1 6 14 2
100 1 6 32 1
100 1 7 18 2
100 1 7 69 2
100 1 8 10 2
100 1 8 18 2
100 1 8 48 2
100 1 8 52 2
100 1 9 36 2
100 1 9 48 2
100 1 9 52 2
100 1 9 65 2
100 1 9 69 2
100 1 9 71 2
100 1 10 15 2
100 1 10 52 2
100 1 11 14 2
100 1 11 18 2
100 1 11 52 4
100 1 13 14 2
100 1 13 19 2
100 1 13 48 2
100 1 14 15 1
100 1 14 19 1
100 1 14 32 2
100 1 14 48 2
100 1 15 17 2
100 1 15 18 3
100 1 15 19 1
100 1 16 17 2
100 1 16 18 2
100 1 16 32 1
100 1 17 18 2
100 1 17 19 2
100 1 17 36 2
100 1 18 19 1
100 1 18 32 2
100 1 18 36 2
100 1 19 32 2
100 1 23 32 2
100 1 23 36 2
100 1 23 52 2
100 1 23 65 2
100 1 24 31 2
100 1 27 31 2
100 1 29 32 2
100 1 29 48 2
100 1 29 52 2
100 1 29 69 2
100 1 30 31 2
100 1 31 45 2
100 1 31 52 2
100 1 32 44 2
100 1 32 50 2
100 1 32 51 2
100 1 32 58 1
100 1 32 67 1
100 2 1 2 1
100 2 1 3 1
100 2 1 4 1
100 2 1 5 3
100 2 1 6 2
100 2 2 3 2
100 2 2 4 2
100 2 2 5 4
100 2 2 6 3
100 2 2 9 3
100 2 2 10 3
100 2 3 3 6
100 2 3 4 1
100 2 3 9 2
100 2 3 10 3
100 2 4 6 1
100 2 4 9 1
100 2 4 10 1
100 2 5 5 4
100 2 5 6 1
100 2 5 9 3
100 2 5 10 3
100 2 6 6 8
100 2 6 8 6
100 2 6 9 4
100 2 6 10 5
100 2 8 10 2
100 2 9 10 2
100 2 10 10 2
100 3 1 1 1.0
100 3 101 101 1.0
101 1 1 19 2
101 1 1 70 4
101 1 5 12 8
101 1 5 18 4
101 1 6 12 4
101 1 10 10 8
101 1 12 13 8
101 1 12 15 8
101 1 12 16 4
101 1 12 17 8
101 1 14 15 4
101 1 14 62 8
101 1 18 62 8
101 1 19 62 4
101 1 22 62 8
101 1 25 52 8
101 1 31 32 8
101 1 32 54 4
101 1 36 41 8
101 1 37 52 8
101 1 41 48 8
101 1 41 52 8
101 1 53 62 4
101 1 54 62 8
101 2 1 2 2
101 2 1 3 2
101 2 1 7 4
101 2 2 3 2
101 2 2 7 2
101 2 2 9 2
101 2 3 3 8
101 2 3 4 2
101 2 3 6 4
101 2 4 6 4
101 2 5 7 4
101 2 5 9 4
101 2 6 6 16
101 2 6 9 4
101 2 6 10 8
101 2 7 9 8
101 2 7 10 2
101 2 10 10 8
101 3 1 1 1.0
101 3 102 102 1.0
102 1 1 20 2
102 1 1 71 4
102 1 3 52 8
102 1 5 14 8
102 1 5 20 4
102 1 6 14 4
102 1 7 52 8
102 1 9 36 8
102 1 9 48 8
102 1 9 52 8
102 1 10 10 8
102 1 13 14 8
102 1 14 32 8
102 1 15 18 8
102 1 15 20 4
102 1 16 18 4
102 1 17 18 8
102 1 18 32 8
102 1 19 19 8
102 1 19 20 2
102 1 19 32 4
102 1 31 32 8
102 2 1 1 4
102 2 1 4 2
102 2 1 5 4
102 2 1 9 2
102 2 2 4 2
102 2 2 5 2
102 2 2 9 8
102 2 2 10 4
102 2 3 3 8
102 2 3 4 2
102 2 3 10 4
102 2 4 10 4
102 2 5 5 8
102 2 5 10 2
102 2 6 6 16
102 2 6 9 4
102 2 6 10 8
102 2 10 10 8
102 3 1 1 1.0
102 3 103 103 1.0
103 1 2 12 4
103 1 3 7 4
103 1 3 15 4
103 1 3 59 4
103 1 3 66 4
103 1 4 8 4
103 1 4 11 4
103 1 4 12 4
103 1 5 7 4
103 1 5 15 2
103 1 7 55 4
103 1 7 57 4
103 1 8 11 4
103 1 8 12 4
103 1 11 11 4
103 1 12 12 4
103 1 21 34 4
103 1 21 40 4
103 1 23 38 4
103 1 23 39 4
103 1 23 40 4
103 1 26 29 4
103 1 29 33 4
103 1 29 34 4
103 1 42 65 4
103 1 42 69 4
103 1 43 62 4
103 1 43 69 4
103 1 49 62 4
103 1 49 65 4
103 1 52 56 4
103 1 52 60 4
103 1 52 63 4
103 1 56 71 4
103 1 60 71 4
103 1 61 65 4
103 1 61 69 4
103 1 62 64 4
103 1 62 68 4
103 2 1 1 2
103 2 1 4 2
103 2 1 9 4
103 2 2 2 4
103 2 2 3 4
103 2 2 7 4
103 2 2 8 4
103 2 3 3 6
103 2 3 9 4
103 2 5 6 4
103 2 5 8 8
103 2 5 10 4
103 2 6 7 8
103 2 6 8 12
103 2 6 9 4
103 2 9 10 2
103 3 1 1 1.0
103 3 104 104 1.0
104 1 2 12 2
104 1 2 14 1
104 1 2 18 1
104 1 3 8 1
104 1 3 9 1
104 1 3 16 1
104 1 3 17 1
104 1 3 60 1
104 1 3 61 1
104 1 3 67 1
104 1 3 68 1
104 1 4 7 1
104 1 4 8 2
104 1 4 10 1
104 1 4 11 1
104 1 4 12 1
104 1 4 13 1
104 1 4 14 1
104 1 4 18 1
104 1 4 19 1
104 1 5 9 1
104 1 5 11 1
104 1 5 17 1
104 1 6 7 1
104 1 6 11 1
104 1 6 12 1
104 1 6 69 1
104 1 7 9 1
104 1 7 13 1
104 1 7 56 1
104 1 7 58 1
104 1 7 61 1
104 1 7 64 1
104 1 8 10 1
104 1 8 11 1
104 1 8 12 1
104 1 8 14 1
104 1 8 17 1
104 1 8 18 1
104 1 8 19 1
104 1 9 13 1
104 1 9 15 1
104 1 9 17 1
104 1 9 55 1
104 1 9 57 1
104 1 9 59 1
104 1 9 64 1
104 1 9 66 1
104 1 9 68 1
104 1 10 11 2
104 1 10 13 1
104 1 10 17 1
104 1 10 65 1
104 1 10 69 1
104 1 11 13 1
104 1 11 15 1
104 1 11 16 1
104 1 11 17 1
104 1 12 14 1
104 1 12 16 1
104 1 12 18 1
104 1 13 15 1
104 1 13 62 1
104 1 13 69 1
104 1 16 65 1
104 1 17 62 1
104 1 17 65 1
104 1 21 34 1
104 1 21 36 1
104 1 21 40 1
104 1 21 44 1
104 1 21 48 1
104 1 21 50 1
104 1 21 63 2
104 1 23 38 1
104 1 23 39 1
104 1 23 40 1
104 1 23 42 1
104 1 23 43 1
104 1 23 44 1
104 1 23 48 1
104 1 23 51 1
104 1 23 59 1
104 1 23 60 1
104 1 24 52 1
104 1 24 71 1
104 1 26 29 1
104 1 26 31 1
104 1 26 52 1
104 1 26 65 1
104 1 27 62 1
104 1 27 69 1
104 1 29 33 1
104 1 29 34 1
104 1 29 36 1
104 1 29 42 1
104 1 29 49 1
104 1 29 50 1
104 1 29 51 1
104 1 29 55 1
104 1 29 56 1
104 1 30 52 1
104 1 30 71 1
104 1 31 33 1
104 1 31 38 1
104 1 31 39 1
104 1 31 43 1
104 1 31 49 1
104 1 31 65 1
104 1 31 69 1
104 1 32 43 1
104 1 32 49 1
104 1 32 64 1
104 1 32 68 1
104 1 33 36 1
104 1 33 65 1
104 1 34 36 1
104 1 34 52 1
104 1 36 42 1
104 1 36 49 1
104 1 36 56 1
104 1 36 63 1
104 1 38 52 1
104 1 38 69 1
104 1 39 48 1
104 1 39 69 1
104 1 40 48 1
104 1 40 52 1
104 1 42 48 1
104 1 43 48 1
104 1 45 62 1
104 1 45 65 1
104 1 48 60 1
104 1 48 63 1
104 1 55 65 1
104 1 55 71 1
104 1 56 65 1
104 1 57 62 1
104 1 59 69 1
104 1 59 71 1
104 1 60 69 1
104 1 61 65 1
104 1 61 69 1
104 1 62 64 1
104 1 62 66 1
104 1 62 68 1
104 2 1 2 1
104 2 1 3 1
104 2 1 8 1
104 2 1 10 1
104 2 2 2 4
104 2 2 3 4
104 2 2 4 1
104 2 2 5 1
104 2 2 6 2
104 2 2 7 2
104 2 2 8 2
104 2 2 9 1
104 2 3 3 4
104 2 3 4 1
104 2 3 5 1
104 2 3 6 1
104 2 3 9 1
104 2 3 10 1
104 2 4 5 1
104 2 4 9 1
104 2 5 6 5
104 2 5 8 4
104 2 5 9 3
104 2 5 10 3
104 2 6 6 4
104 2 6 7 4
104 2 6 8 8
104 2 6 9 3
104 2 6 10 1
104 2 7 10 2
104 2 8 9 3
104 2 8 10 2
104 2 9 10 2
104 3 1 1 1.0
104 3 105 105 1.0
105 1 2 14 2
105 1 2 18 2
105 1 3 10 2
105 1 3 18 2
105 1 3 62 2
105 1 3 69 2
105 1 4 10 2
105 1 4 18 2
105 1 4 48 2
105 1 4 52 2
105 1 5 13 2
105 1 5 19 1
105 1 6 13 2
105 1 6 14 2
105 1 6 19 2
105 1 6 48 2
105 1 7 10 2
105 1 7 14 2
105 1 7 62 2
105 1 7 65 2
105 1 8 10 2
105 1 8 14 2
105 1 8 36 2
105 1 8 52 2
105 1 10 11 4
105 1 10 36 2
105 1 10 48 2
105 1 11 36 2
105 1 11 48 2
105 1 12 32 2
105 1 12 36 2
105 1 12 48 2
105 1 12 52 2
105 1 13 13 6
105 1 13 14 2
105 1 13 32 2
105 1 13 48 2
105 1 14 14 2
105 1 15 17 2
105 1 15 19 1
105 1 16 17 2
105 1 16 18 2
105 1 16 19 2
105 1 16 36 2
105 1 17 17 6
105 1 17 18 2
105 1 17 32 2
105 1 17 36 2
105 1 18 18 2
105 1 21 36 2
105 1 21 48 2
105 1 21 65 2
105 1 21 69 2
105 1 23 48 2
105 1 23 62 2
105 1 23 69 2
105 1 23 71 2
105 1 26 31 2
105 1 29 36 2
105 1 29 62 2
105 1 29 65 2
105 1 29 71 2
105 1 31 33 2
105 1 31 38 2
105 1 31 39 2
105 1 31 55 2
105 1 31 59 2
105 1 31 65 2
105 1 31 69 2
105 1 32 63 2
105 1 32 64 2
105 1 32 68 2
105 2 1 2 1
105 2 1 3 1
105 2 1 6 2
105 2 2 2 4
105 2 2 3 4
105 2 2 4 2
105 2 2 5 2
105 2 2 6 2
105 2 2 9 1
105 2 2 10 2
105 2 3 3 2
105 2 3 4 2
105 2 3 9 4
105 2 3 10 4
105 2 4 9 1
105 2 5 5 4
105 2 5 6 8
105 2 5 9 2
105 2 5 10 2
105 2 6 6 8
105 2 6 7 2
105 2 6 8 6
105 2 6 9 4
105 2 6 10 2
105 2 7 10 2
105 2 8 10 2
105 2 9 9 4
105 2 9 10 1
105 3 1 1 1.0
105 3 106 106 1.0
106 1 3 15 4
106 1 3 66 4
106 1 4 12 8
106 1 5 7 4
106 1 5 15 8
106 1 7 57 4
106 1 8 12 8
106 1 11 12 8
106 1 12 12 16
106 1 23 40 8
106 1 29 34 8
106 1 41 62 8
106 1 41 65 8
106 1 41 69 8
106 1 42 62 8
106 1 43 62 8
106 1 49 62 8
106 1 52 54 8
106 1 52 56 8
106 1 52 60 8
106 1 54 71 4
106 1 61 62 8
106 2 1 1 2
106 2 1 4 4
106 2 1 9 2
106 2 2 3 4
106 2 2 7 4
106 2 3 3 10
106 2 3 9 2
106 2 5 7 4
106 2 5 10 4
106 2 6 7 12
106 2 6 8 16
106 2 6 9 4
106 2 9 10 8
106 3 1 1 1.0
106 3 107 107 1.0
107 1 3 17 2
107 1 3 68 2
107 1 4 12 2
107 1 4 15 1
107 1 4 18 2
107 1 4 19 1
107 1 5 8 1
107 1 5 11 1
107 1 5 16 2
107 1 5 17 2
107 1 6 12 2
107 1 6 15 2
107 1 6 69 1
107 1 7 13 2
107 1 7 64 2
107 1 8 12 2
107 1 8 14 2
107 1 8 19 1
107 1 10 12 4
107 1 10 13 2
107 1 10 17 2
107 1 10 62 2
107 1 11 12 4
107 1 11 15 1
107 1 12 12 8
107 1 12 13 2
107 1 12 14 2
107 1 12 16 2
107 1 12 17 2
107 1 12 18 2
107 1 13 15 2
107 1 13 62 2
107 1 16 65 1
107 1 17 62 2
107 1 22 52 2
107 1 22 71 2
107 1 23 48 2
107 1 23 63 2
107 1 23 66 1
107 1 23 70 1
107 1 25 62 2
107 1 25 69 2
107 1 26 52 2
107 1 26 62 2
107 1 29 36 2
107 1 29 57 1
107 1 29 63 2
107 1 29 70 1
107 1 31 34 2
107 1 31 40 2
107 1 31 62 2
107 1 31 64 2
107 1 31 68 2
107 1 32 41 2
107 1 32 61 2
107 1 33 36 2
107 1 33 62 2
107 1 36 41 2
107 1 36 54 2
107 1 36 60 2
107 1 37 62 2
107 1 37 65 2
107 1 38 52 2
107 1 38 62 2
107 1 39 48 2
107 1 39 62 2
107 1 41 48 2
107 1 41 62 2
107 1 41 65 2
107 1 41 69 2
107 1 42 62 2
107 1 43 62 2
107 1 48 54 2
107 1 48 56 2
107 1 49 62 2
107 1 52 53 2
107 1 52 55 2
107 1 52 59 2
107 1 54 65 1
107 1 54 69 1
107 1 55 62 2
107 1 59 62 2
107 2 1 2 1
107 2 1 3 2
107 2 1 8 1
107 2 2 2 2
107 2 2 3 3
107 2 2 4 1
107 2 2 6 1
107 2 2 7 2
107 2 3 3 8
107 2 3 4 2
107 2 3 6 2
107 2 3 9 1
107 2 4 5 1
107 2 5 6 4
107 2 5 7 3
107 2 5 9 1
107 2 5 10 1
107 2 6 6 8
107 2 6 7 8
107 2 6 8 6
107 2 6 9 6
107 2 6 10 1
107 2 7 9 1
107 2 7 10 2
107 2 8 9 3
107 2 8 10 2
107 2 9 9 4
107 2 9 10 2
107 2 10 10 4
107 3 1 1 1.0
107 3 108 108 1.0
108 1 3 16 2
108 1 3 67 2
108 1 4 12 4
108 1 4 14 4
108 1 5 9 2
108 1 5 17 4
108 1 6 7 2
108 1 7 58 2
108 1 8 12 4
108 1 8 18 4
108 1 9 15 2
108 1 9 19 2
108 1 9 57 2
108 1 9 62 4
108 1 9 65 4
108 1 9 66 2
108 1 9 69 4
108 1 9 70 2
108 1 10 19 4
108 1 11 14 4
108 1 11 18 4
108 1 12 14 4
108 1 12 18 4
108 1 13 15 4
108 1 22 52 4
108 1 23 40 4
108 1 23 44 4
108 1 24 52 4
108 1 25 65 4
108 1 27 62 4
108 1 29 34 4
108 1 29 50 4
108 1 30 52 4
108 1 31 51 4
108 1 32 42 4
108 1 32 43 4
108 1 32 49 4
108 1 36 56 4
108 1 37 69 4
108 1 45 62 4
108 1 48 60 4
108 1 53 71 2
108 1 61 62 4
108 2 1 2 1
108 2 1 3 2
108 2 1 10 1
108 2 2 3 2
108 2 2 4 2
108 2 2 5 4
108 2 2 6 4
108 2 2 7 2
108 2 2 9 1
108 2 3 3 8
108 2 3 4 1
108 2 3 10 1
108 2 4 5 2
108 2 4 9 1
108 2 5 5 4
108 2 5 6 2
108 2 5 9 2
108 2 5 10 2
108 2 6 7 4
108 2 6 8 12
108 2 6 9 4
108 2 6 10 2
108 2 7 10 2
108 2 8 10 4
108 2 9 10 6
108 3 1 1 1.0
108 3 109 109 1.0
109 1 2 36 1
109 1 2 48 1
109 1 2 52 2
109 1 3 18 2
109 1 3 69 2
109 1 4 14 2
109 1 4 18 2
109 1 4 32 2
109 1 4 52 2
109 1 5 10 1
109 1 5 13 1
109 1 5 18 2
109 1 5 19 2
109 1 6 14 2
109 1 6 19 1
109 1 6 48 1
109 1 7 14 2
109 1 7 65 2
109 1 8 14 2
109 1 8 18 2
109 1 8 32 2
109 1 8 52 2
109 1 9 32 2
109 1 9 36 2
109 1 9 48 2
109 1 9 62 2
109 1 9 65 2
109 1 9 69 2
109 1 10 12 4
109 1 10 15 1
109 1 10 32 2
109 1 11 14 2
109 1 11 18 2
109 1 11 36 2
109 1 11 48 2
109 1 12 14 2
109 1 12 18 2
109 1 13 14 4
109 1 13 19 1
109 1 13 32 2
109 1 14 14 4
109 1 14 15 2
109 1 14 19 2
109 1 15 17 1
109 1 15 19 2
109 1 16 18 2
109 1 16 19 1
109 1 16 36 1
109 1 17 18 4
109 1 17 19 1
109 1 17 32 2
109 1 18 18 4
109 1 18 19 2
109 1 21 52 2
109 1 21 65 2
109 1 21 69 2
109 1 21 71 2
109 1 23 48 2
109 1 23 52 2
109 1 23 62 2
109 1 23 65 2
109 1 29 36 2
109 1 29 52 2
109 1 29 62 2
109 1 29 69 2
109 1 31 34 2
109 1 31 40 2
109 1 31 57 1
109 1 31 62 2
109 1 31 66 1
109 1 32 42 2
109 1 32 43 2
109 1 32 49 2
109 1 32 56 2
109 1 32 60 2
109 1 32 61 2
109 2 1 2 2
109 2 1 3 1
109 2 1 6 1
109 2 2 2 2
109 2 2 3 1
109 2 2 4 2
109 2 2 5 3
109 2 2 6 2
109 2 2 9 3
109 2 2 10 3
109 2 3 3 6
109 2 3 4 3
109 2 3 9 1
109 2 3 10 3
109 2 4 6 1
109 2 4 9 1
109 2 5 5 8
109 2 5 6 4
109 2 5 9 2
109 2 5 10 1
109 2 6 6 8
109 2 6 7 3
109 2 6 8 4
109 2 6 9 4
109 2 6 10 3
109 2 7 10 1
109 2 8 10 4
109 2 9 9 2
109 2 9 10 2
109 2 10 10 4
109 3 1 1 1.0
109 3 110 110 1.0
110 1 2 62 2
110 1 2 71 2
110 1 3 19 2
110 1 3 70 2
110 1 5 12 2
110 1 5 18 4
110 1 6 12 4
110 1 6 62 2
110 1 7 19 2
110 1 7 70 2
110 1 10 14 4
110 1 10 18 4
110 1 10 62 4
110 1 12 13 4
110 1 12 14 4
110 1 12 15 2
110 1 12 16 4
110 1 12 17 4
110 1 12 18 4
110 1 12 19 4
110 1 13 18 4
110 1 13 62 4
110 1 14 15 4
110 1 14 17 4
110 1 16 62 2
110 1 17 62 4
110 1 21 52 4
110 1 21 62 4
110 1 22 32 4
110 1 22 62 4
110 1 25 36 4
110 1 25 52 4
110 1 31 32 4
110 1 31 36 4
110 1 31 48 4
110 1 32 41 4
110 1 32 54 4
110 1 36 41 4
110 1 37 48 4
110 1 37 52 4
110 1 41 48 4
110 1 53 62 4
110 1 54 62 2
110 2 1 2 2
110 2 1 3 1
110 2 1 7 1
110 2 2 3 2
110 2 2 5 2
110 2 2 6 4
110 2 2 7 2
110 2 3 3 6
110 2 3 4 4
110 2 3 6 4
110 2 3 9 1
110 2 4 6 2
110 2 5 6 4
110 2 5 7 2
110 2 5 9 4
110 2 6 6 8
110 2 6 7 2
110 2 6 9 6
110 2 6 10 6
110 2 7 9 5
110 2 7 10 4
110 2 9 9 2
110 2 10 10 8
110 3 1 1 1.0
110 3 111 111 1.0
111 1 1 52 4
111 1 1 71 2
111 1 3 20 2
111 1 3 36 4
111 1 3 52 4
111 1 3 71 2
111 1 5 14 2
111 1 5 20 4
111 1 6 14 4
111 1 6 32 2
111 1 7 20 2
111 1 7 48 4
111 1 7 52 4
111 1 7 71 2
111 1 9 32 4
111 1 9 36 4
111 1 9 48 4
111 1 10 14 4
111 1 10 18 4
111 1 10 32 4
111 1 13 14 4
111 1 13 20 4
111 1 13 32 4
111 1 14 14 8
111 1 14 19 2
111 1 15 18 2
111 1 15 20 4
111 1 16 18 4
111 1 16 32 2
111 1 17 18 4
111 1 17 20 4
111 1 17 32 4
111 1 18 18 8
111 1 18 19 2
111 1 19 19 4
111 1 19 20 4
111 1 31 32 4
111 1 31 36 4
111 1 31 48 4
111 2 1 1 4
111 2 1 4 1
111 2 1 5 3
111 2 1 9 4
111 2 2 4 2
111 2 2 5 2
111 2 2 6 2
111 2 2 9 4
111 2 2 10 6
111 2 3 3 4
111 2 3 4 5
111 2 3 10 5
111 2 4 10 2
111 2 5 5 4
111 2 5 6 6
111 2 5 9 1
111 2 6 6 8
111 2 6 9 4
111 2 6 10 8
111 2 9 10 1
111 2 10 10 8
111 3 1 1 1.0
111 3 112 112 1.0
112 1 1 12 2
112 1 1 63 4
112 1 3 13 4
112 1 3 64 4
112 1 4 8 4
112 1 4 14 4
112 1 5 10 4
112 1 5 12 2
112 1 6 11 4
112 1 6 62 2
112 1 7 17 4
112 1 7 68 4
112 1 8 18 4
112 1 10 15 4
112 1 10 71 4
112 1 11 16 4
112 1 12 15 2
112 1 12 19 2
112 1 13 17 4
112 1 13 69 4
112 1 16 62 2
112 1 17 65 4
112 1 23 30 4
112 1 23 36 4
112 1 24 29 4
112 1 26 36 4
112 1 27 31 4
112 1 29 48 4
112 1 31 45 4
112 1 31 52 4
112 1 32 51 4
112 1 33 52 4
112 1 36 50 4
112 1 38 48 4
112 1 39 52 4
112 1 44 48 4
112 1 55 65 4
112 1 58 62 2
112 1 59 69 4
112 1 62 67 2
112 2 1 3 2
112 2 1 6 4
112 2 1 7 2
112 2 2 2 4
112 2 2 4 2
112 2 2 5 2
112 2 2 6 2
112 2 2 8 4
112 2 2 10 2
112 2 3 3 8
112 2 3 5 4
112 2 3 9 2
112 2 4 6 2
112 2 5 6 6
112 2 5 9 4
112 2 6 8 8
112 2 6 9 4
112 2 6 10 6
112 2 7 9 2
112 2 8 10 4
112 2 9 9 4
112 3 1 1 1.0
112 3 113 113 1.0
113 1 2 12 2
113 1 2 20 2
113 1 4 8 4
113 1 4 20 4
113 1 5 62 2
113 1 5 69 4
113 1 6 11 4
113 1 6 12 2
113 1 8 20 4
113 1 9 9 4
113 1 9 13 4
113 1 9 17 4
113 1 9 61 4
113 1 9 64 4
113 1 9 68 4
113 1 10 10 4
113 1 10 13 4
113 1 10 17 4
113 1 11 16 4
113 1 12 16 2
113 1 12 20 2
113 1 13 17 4
113 1 15 62 2
113 1 15 65 4
113 1 21 52 4
113 1 21 63 4
113 1 23 52 4
113 1 23 60 4
113 1 26 36 4
113 1 29 52 4
113 1 29 56 4
113 1 31 42 4
113 1 31 43 4
113 1 31 49 4
113 1 33 36 4
113 1 34 36 4
113 1 38 48 4
113 1 39 48 4
113 1 40 48 4
113 1 55 65 4
113 1 57 62 2
113 1 59 69 4
113 1 62 66 2
113 2 1 2 2
113 2 1 6 2
113 2 2 2 4
113 2 2 3 2
113 2 2 4 2
113 2 2 7 2
113 2 2 8 4
113 2 3 3 4
113 2 3 4 2
113 2 3 5 4
113 2 3 6 2
113 2 4 9 2
113 2 5 6 4
113 2 5 9 4
113 2 5 10 4
113 2 6 6 8
113 2 6 7 2
113 2 6 8 4
113 2 6 9 6
113 2 7 10 4
113 2 8 10 8
113 2 9 10 2
113 3 1 1 1.0
113 3 114 114 1.0
114 1 2 14 2
114 1 2 18 2
114 1 4 9 2
114 1 4 10 2
114 1 4 13 2
114 1 4 14 2
114 1 4 19 2
114 1 4 65 2
114 1 4 69 2
114 1 6 9 2
114 1 6 18 2
114 1 8 9 2
114 1 8 10 2
114 1 8 17 2
114 1 8 18 2
114 1 8 19 2
114 1 8 65 2
114 1 8 69 2
114 1 9 14 2
114 1 9 16 2
114 1 9 18 2
114 1 9 56 2
114 1 9 58 2
114 1 9 60 2
114 1 9 65 2
114 1 9 67 2
114 1 9 69 2
114 1 10 13 2
114 1 10 17 2
114 1 11 13 2
114 1 11 14 2
114 1 11 17 2
114 1 11 18 2
114 1 11 19 2
114 1 11 65 2
114 1 11 69 2
114 1 13 17 2
114 1 14 16 2
114 1 14 18 2
114 1 21 44 2
114 1 21 50 2
114 1 21 65 2
114 1 21 69 2
114 1 23 42 2
114 1 23 43 2
114 1 23 44 2
114 1 23 48 2
114 1 23 51 2
114 1 23 61 2
114 1 23 65 2
114 1 24 36 2
114 1 24 65 2
114 1 27 32 2
114 1 27 48 2
114 1 29 36 2
114 1 29 42 2
114 1 29 49 2
114 1 29 50 2
114 1 29 51 2
114 1 29 61 2
114 1 29 69 2
114 1 30 48 2
114 1 30 69 2
114 1 31 43 2
114 1 31 49 2
114 1 31 56 2
114 1 31 60 2
114 1 32 34 2
114 1 32 40 2
114 1 32 45 2
114 1 32 57 2
114 1 32 66 2
114 1 34 48 2
114 1 36 40 2
114 1 36 45 2
114 2 2 2 6
114 2 2 3 4
114 2 2 4 2
114 2 2 5 4
114 2 2 6 4
114 2 2 10 2
114 2 3 3 4
114 2 3 5 2
114 2 3 6 2
114 2 4 4 2
114 2 4 10 2
114 2 5 5 4
114 2 5 6 2
114 2 5 8 6
114 2 5 9 2
114 2 5 10 2
114 2 6 6 4
114 2 6 7 2
114 2 6 8 6
114 2 6 9 2
114 2 6 10 2
114 2 7 10 2
114 2 8 9 6
114 2 8 10 2
114 2 9 10 2
114 2 10 10 4
114 3 1 1 1.0
114 3 115 115 1.0
115 1 2 14 1
115 1 2 18 1
115 1 2 20 2
115 1 3 48 2
115 1 3 69 2
115 1 4 10 2
115 1 4 20 2
115 1 4 36 2
115 1 4 48 2
115 1 5 32 1
115 1 5 48 2
115 1 6 13 2
115 1 6 14 1
115 1 6 18 1
115 1 6 19 1
115 1 6 20 2
115 1 7 36 2
115 1 7 65 2
115 1 8 10 2
115 1 8 20 2
115 1 8 36 2
115 1 8 48 2
115 1 9 10 2
115 1 9 14 2
115 1 9 18 2
115 1 9 62 2
115 1 9 65 2
115 1 9 69 2
115 1 10 10 4
115 1 10 13 2
115 1 10 17 2
115 1 11 14 2
115 1 11 18 2
115 1 11 36 2
115 1 11 48 2
115 1 12 32 4
115 1 12 36 2
115 1 12 48 2
115 1 13 13 4
115 1 13 14 4
115 1 13 19 2
115 1 14 16 1
115 1 14 20 1
115 1 15 32 1
115 1 15 36 2
115 1 16 17 2
115 1 16 18 1
115 1 16 19 1
115 1 16 20 2
115 1 17 17 4
115 1 17 18 4
115 1 17 19 2
115 1 18 20 1
115 1 21 52 2
115 1 21 65 2
115 1 21 69 2
115 1 21 71 2
115 1 23 48 2
115 1 23 52 2
115 1 23 62 2
115 1 23 65 2
115 1 29 36 2
115 1 29 52 2
115 1 29 62 2
115 1 29 69 2
115 1 31 42 2
115 1 31 43 2
115 1 31 49 2
115 1 31 56 2
115 1 31 60 2
115 1 31 61 2
115 1 31 62 2
115 1 32 34 2
115 1 32 40 2
115 1 32 57 1
115 1 32 66 1
115 2 1 2 2
115 2 1 6 1
115 2 1 10 1
115 2 2 2 2
115 2 2 3 3
115 2 2 4 3
115 2 2 5 3
115 2 2 6 2
115 2 2 9 2
115 2 2 10 1
115 2 3 3 4
115 2 3 4 1
115 2 3 6 1
115 2 3 9 3
115 2 3 10 3
115 2 4 4 2
115 2 4 10 1
115 2 5 5 8
115 2 5 6 4
115 2 5 9 2
115 2 5 10 1
115 2 6 6 12
115 2 6 7 1
115 2 6 8 4
115 2 6 9 3
115 2 6 10 2
115 2 7 10 3
115 2 8 10 4
115 2 9 9 2
115 2 9 10 3
115 2 10 10 2
115 3 1 1 1.0
115 3 116 116 1.0
116 1 3 12 1
116 1 3 13 1
116 1 3 18 1
116 1 3 19 1
116 1 3 63 1
116 1 3 64 1
116 1 3 69 1
116 1 3 70 1
116 1 4 12 1
116 1 4 13 1
116 1 4 14 2
116 1 4 16 1
116 1 4 17 1
116 1 4 62 1
116 1 4 71 1
116 1 5 10 1
116 1 5 12 1
116 1 5 18 1
116 1 6 8 1
116 1 6 10 1
116 1 6 11 1
116 1 6 12 1
116 1 6 17 1
116 1 6 62 1
116 1 7 12 1
116 1 7 14 1
116 1 7 17 1
116 1 7 19 1
116 1 7 63 1
116 1 7 65 1
116 1 7 68 1
116 1 7 70 1
116 1 8 12 1
116 1 8 13 1
116 1 8 17 1
116 1 8 18 2
116 1 8 62 1
116 1 8 71 1
116 1 10 12 2
116 1 10 13 1
116 1 10 14 1
116 1 10 15 1
116 1 10 16 1
116 1 10 17 1
116 1 10 18 1
116 1 10 65 1
116 1 10 69 1
116 1 11 13 1
116 1 11 14 1
116 1 11 16 1
116 1 11 17 1
116 1 11 18 1
116 1 11 65 1
116 1 11 69 1
116 1 12 13 1
116 1 12 14 1
116 1 12 15 1
116 1 12 16 1
116 1 12 17 1
116 1 12 18 1
116 1 12 19 2
116 1 13 16 1
116 1 13 17 2
116 1 13 18 1
116 1 13 62 1
116 1 13 69 1
116 1 14 15 1
116 1 14 17 1
116 1 16 62 1
116 1 17 62 1
116 1 17 65 1
116 1 22 36 1
116 1 22 48 1
116 1 22 65 1
116 1 22 69 1
116 1 23 34 1
116 1 23 36 1
116 1 23 46 1
116 1 23 47 1
116 1 23 52 1
116 1 23 62 1
116 1 23 64 1
116 1 23 65 1
116 1 25 36 1
116 1 25 52 1
116 1 25 65 1
116 1 25 71 1
116 1 26 32 1
116 1 26 36 1
116 1 28 29 1
116 1 28 31 1
116 1 28 48 1
116 1 28 62 1
116 1 29 35 1
116 1 29 40 1
116 1 29 48 1
116 1 29 52 1
116 1 29 62 1
116 1 29 68 1
116 1 29 69 1
116 1 31 34 1
116 1 31 35 1
116 1 31 36 2
116 1 31 40 1
116 1 31 46 1
116 1 31 47 1
116 1 31 48 2
116 1 31 57 1
116 1 31 66 1
116 1 32 35 1
116 1 32 38 1
116 1 32 43 1
116 1 32 47 1
116 1 32 49 1
116 1 32 56 1
116 1 32 60 1
116 1 33 48 1
116 1 33 52 1
116 1 35 62 1
116 1 36 39 1
116 1 36 42 1
116 1 36 46 1
116 1 36 49 1
116 1 36 55 1
116 1 36 61 1
116 1 37 48 1
116 1 37 52 1
116 1 37 69 1
116 1 37 71 1
116 1 38 48 1
116 1 39 52 1
116 1 42 48 1
116 1 43 48 1
116 1 46 62 1
116 1 47 62 1
116 1 48 59 1
116 1 48 61 1
116 1 53 65 1
116 1 53 69 1
116 1 55 62 1
116 1 56 62 1
116 1 59 62 1
116 1 60 62 1
116 2 1 2 1
116 2 1 3 1
116 2 1 6 1
116 2 1 7 1
116 2 2 2 2
116 2 2 3 3
116 2 2 4 1
116 2 2 5 2
116 2 2 6 3
116 2 2 7 1
116 2 2 8 1
116 2 3 3 6
116 2 3 4 2
116 2 3 5 2
116 2 3 6 2
116 2 3 9 1
116 2 3 10 1
116 2 4 6 1
116 2 5 5 2
116 2 5 6 3
116 2 5 7 1
116 2 5 8 2
116 2 5 9 2
116 2 6 6 8
116 2 6 7 2
116 2 6 8 4
116 2 6 9 7
116 2 6 10 5
116 2 7 9 2
116 2 7 10 1
116 2 8 9 2
116 2 8 10 3
116 2 9 9 4
116 2 10 10 2
116 3 1 1 1.0
116 3 117 117 1.0
117 1 3 14 2
117 1 3 20 2
117 1 3 36 2
117 1 3 52 2
117 1 3 65 4
117 1 3 71 4
117 1 4 14 2
117 1 4 36 2
117 1 5 14 2
117 1 5 20 1
117 1 6 10 2
117 1 6 13 2
117 1 6 14 2
117 1 6 32 2
117 1 7 18 2
117 1 7 20 2
117 1 7 48 2
117 1 7 52 2
117 1 7 69 4
117 1 7 71 4
117 1 8 18 2
117 1 8 48 2
117 1 10 13 2
117 1 10 14 2
117 1 10 16 2
117 1 10 17 2
117 1 10 18 2
117 1 10 36 2
117 1 10 48 2
117 1 11 20 2
117 1 11 52 2
117 1 13 13 2
117 1 13 18 2
117 1 13 19 2
117 1 13 20 2
117 1 13 32 2
117 1 13 48 2
117 1 14 14 2
117 1 14 17 2
117 1 14 19 2
117 1 15 18 2
117 1 15 20 1
117 1 16 17 2
117 1 16 18 2
117 1 16 32 2
117 1 17 17 2
117 1 17 19 2
117 1 17 20 2
117 1 17 32 2
117 1 17 36 2
117 1 18 18 2
117 1 18 19 2
117 1 23 36 4
117 1 28 31 2
117 1 28 32 2
117 1 29 48 4
117 1 31 35 2
117 1 31 36 4
117 1 31 46 2
117 1 31 47 2
117 1 31 48 4
117 1 32 35 2
117 1 32 46 2
117 1 32 47 2
117 2 1 1 2
117 2 1 4 1
117 2 1 5 4
117 2 1 9 1
117 2 2 3 2
117 2 2 4 2
117 2 2 5 4
117 2 2 6 4
117 2 2 9 2
117 2 2 10 2
117 2 3 3 4
117 2 3 4 3
117 2 3 6 2
117 2 3 9 2
117 2 3 10 4
117 2 4 10 1
117 2 5 6 4
117 2 5 9 4
117 2 6 6 8
117 2 6 8 2
117 2 6 9 6
117 2 6 10 8
117 2 8 10 2
117 2 9 10 2
117 2 10 10 2
117 3 1 1 1.0
117 3 118 118 1.0
118 1 3 62 2
118 1 3 69 2
118 1 4 12 2
118 1 4 16 1
118 1 4 20 3
118 1 5 62 2
118 1 5 69 1
118 1 6 8 1
118 1 6 11 1
118 1 6 12 2
118 1 6 17 2
118 1 7 62 2
118 1 7 65 2
118 1 8 12 2
118 1 8 20 3
118 1 9 13 2
118 1 9 17 2
118 1 9 19 2
118 1 9 64 2
118 1 9 68 2
118 1 9 70 2
118 1 10 13 2
118 1 10 14 2
118 1 10 17 2
118 1 10 18 2
118 1 10 19 2
118 1 10 20 2
118 1 11 14 2
118 1 11 16 1
118 1 11 18 2
118 1 12 14 2
118 1 12 16 2
118 1 12 18 2
118 1 12 20 4
118 1 13 16 2
118 1 13 17 4
118 1 13 18 2
118 1 14 17 2
118 1 15 62 2
118 1 15 65 1
118 1 22 36 2
118 1 22 48 2
118 1 23 52 2
118 1 23 63 2
118 1 23 67 1
118 1 23 71 1
118 1 24 48 2
118 1 25 36 2
118 1 25 65 2
118 1 26 32 2
118 1 26 36 2
118 1 27 62 2
118 1 29 52 2
118 1 29 58 1
118 1 29 63 2
118 1 29 71 1
118 1 30 36 2
118 1 31 44 2
118 1 31 50 2
118 1 31 51 2
118 1 31 52 2
118 1 31 64 2
118 1 31 68 2
118 1 32 33 2
118 1 32 38 2
118 1 32 39 2
118 1 33 36 2
118 1 36 55 2
118 1 37 48 2
118 1 37 69 2
118 1 38 48 2
118 1 39 48 2
118 1 45 62 2
118 1 48 59 2
118 1 53 65 1
118 1 53 69 1
118 1 55 62 2
118 1 59 62 2
118 2 1 2 1
118 2 1 6 3
118 2 2 2 2
118 2 2 3 3
118 2 2 4 1
118 2 2 5 2
118 2 2 6 2
118 2 2 7 2
118 2 2 8 1
118 2 3 3 4
118 2 3 4 4
118 2 3 5 3
118 2 3 6 2
118 2 4 9 1
118 2 5 5 2
118 2 5 6 4
118 2 5 9 2
118 2 5 10 1
118 2 6 6 4
118 2 6 7 2
118 2 6 8 4
118 2 6 9 7
118 2 6 10 4
118 2 7 10 4
118 2 8 10 7
118 2 9 9 4
118 2 9 10 2
118 3 1 1 1.0
118 3 119 119 1.0
119 1 3 65 8
119 1 4 14 8
119 1 6 9 4
119 1 7 69 8
119 1 8 18 8
119 1 9 16 4
119 1 9 20 4
119 1 9 58 4
119 1 9 67 4
119 1 9 71 4
119 1 10 19 8
119 1 11 20 8
119 1 13 17 8
119 1 14 18 8
119 1 23 44 8
119 1 24 36 8
119 1 27 32 8
119 1 29 50 8
119 1 30 48 8
119 1 31 51 8
119 1 32 45 8
119 2 1 5 4
119 2 2 2 2
119 2 2 4 4
119 2 2 5 4
119 2 2 6 8
119 2 2 10 2
119 2 3 3 8
119 2 3 5 4
119 2 4 4 2
119 2 4 10 2
119 2 5 9 4
119 2 5 10 4
119 2 6 8 8
119 2 6 9 8
119 2 8 10 8
119 2 10 10 8
119 3 1 1 1.0
119 3 120 120 1.0
120 1 1 36 1
120 1 1 48 1
120 1 1 65 2
120 1 1 69 2
120 1 3 36 2
120 1 3 65 2
120 1 4 14 2
120 1 4 20 2
120 1 4 32 2
120 1 4 36 2
120 1 5 32 2
120 1 5 48 1
120 1 6 10 1
120 1 6 13 1
120 1 6 14 2
120 1 6 20 1
120 1 7 48 2
120 1 7 69 2
120 1 8 18 2
120 1 8 20 2
120 1 8 32 2
120 1 8 48 2
120 1 9 14 2
120 1 9 18 2
120 1 9 20 2
120 1 9 65 2
120 1 9 69 2
120 1 9 71 2
120 1 10 14 2
120 1 10 16 1
120 1 10 18 2
120 1 10 19 2
120 1 10 20 2
120 1 11 20 4
120 1 11 36 2
120 1 11 48 2
120 1 13 14 2
120 1 13 18 2
120 1 13 19 2
120 1 13 20 3
120 1 14 17 2
120 1 14 18 4
120 1 14 19 2
120 1 14 20 2
120 1 15 32 2
120 1 15 36 1
120 1 16 17 1
120 1 16 18 2
120 1 16 20 1
120 1 17 18 2
120 1 17 19 2
120 1 17 20 3
120 1 18 19 2
120 1 18 20 2
120 1 23 32 2
120 1 23 36 2
120 1 23 52 2
120 1 23 65 2
120 1 24 32 2
120 1 27 32 2
120 1 29 32 2
120 1 29 48 2
120 1 29 52 2
120 1 29 69 2
120 1 30 32 2
120 1 31 44 2
120 1 31 50 2
120 1 31 51 2
120 1 31 52 2
120 1 31 58 1
120 1 31 67 1
120 1 32 45 2
120 2 1 2 1
120 2 1 5 3
120 2 1 6 2
120 2 1 9 1
120 2 1 10 1
120 2 2 3 1
120 2 2 4 3
120 2 2 5 4
120 2 2 6 5
120 2 2 9 2
120 2 2 10 2
120 2 3 3 4
120 2 3 4 3
120 2 3 6 1
120 2 3 9 1
120 2 3 10 3
120 2 4 4 2
120 2 4 10 1
120 2 5 5 4
120 2 5 6 1
120 2 5 9 3
120 2 5 10 3
120 2 6 6 4
120 2 6 8 2
120 2 6 9 5
120 2 6 10 6
120 2 8 10 6
120 2 9 10 1
120 2 10 10 4
120 3 1 1 1.0
120 3 121 121 1.0
121 1 1 62 6
121 1 5 62 6
121 1 6 12 6
121 1 9 19 6
121 1 9 70 6
121 1 10 20 12
121 1 12 16 6
121 1 12 20 12
121 1 13 18 12
121 1 14 17 12
121 1 15 62 6
121 1 22 32 12
121 1 25 36 12
121 1 31 52 12
121 1 37 48 12
121 1 53 62 6
121 2 1 6 8
121 2 2 3 3
121 2 2 5 6
121 2 2 7 3
121 2 3 4 7
121 2 3 6 6
121 2 4 9 1
121 2 5 9 6
121 2 6 9 6
121 2 6 10 12
121 2 7 10 9
121 2 9 10 3
121 3 1 1 1.0
121 3 122 122 1.0
122 1 3 36 12
122 1 5 32 6
122 1 6 14 6
122 1 7 48 12
122 1 9 20 6
122 1 9 71 6
122 1 10 20 12
122 1 13 20 12
122 1 14 20 6
122 1 15 32 6
122 1 16 18 6
122 1 17 20 12
122 1 18 20 6
122 1 19 20 6
122 1 31 52 12
122 2 1 5 6
122 2 1 6 6
122 2 1 9 6
122 2 1 10 2
122 2 2 4 3
122 2 2 5 3
122 2 2 10 6
122 2 3 4 6
122 2 3 10 6
122 2 4 4 2
122 2 4 10 1
122 2 5 10 3
122 2 6 9 6
122 2 6 10 12
122 2 10 10 6
122 3 1 1 1.0
122 3 123 123 1.0
123 1 2 13 4
123 1 2 17 4
123 1 4 9 4
123 1 4 10 4
123 1 4 17 4
123 1 6 16 4
123 1 8 9 4
123 1 8 10 4
123 1 8 13 4
123 1 9 12 4
123 1 9 56 4
123 1 9 60 4
123 1 9 63 4
123 1 11 11 8
123 1 11 12 4
123 1 21 43 4
123 1 21 49 4
123 1 21 64 4
123 1 21 68 4
123 1 23 42 4
123 1 23 49 4
123 1 23 61 4
123 1 26 69 4
123 1 29 42 4
123 1 29 43 4
123 1 29 61 4
123 1 31 56 4
123 1 31 60 4
123 1 33 69 4
123 1 34 62 4
123 1 34 69 4
123 1 36 59 4
123 1 36 66 4
123 1 38 65 4
123 1 39 65 4
123 1 40 62 4
123 1 40 65 4
123 1 48 55 4
123 1 48 57 4
123 2 2 2 6
123 2 2 3 8
123 2 2 6 4
123 2 2 10 2
123 2 3 3 4
123 2 4 4 2
123 2 4 10 2
123 2 5 7 8
123 2 5 8 12
123 2 6 6 8
123 2 6 8 8
123 2 6 10 4
123 2 7 9 4
123 2 8 9 4
123 2 9 10 4
123 3 1 1 1.0
123 3 124 124 1.0
124 1 2 13 1
124 1 2 17 1
124 1 2 19 2
124 1 4 10 2
124 1 4 13 2
124 1 4 17 2
124 1 4 18 2
124 1 6 10 1
124 1 6 16 2
124 1 6 17 1
124 1 6 18 2
124 1 8 10 2
124 1 8 13 2
124 1 8 14 2
124 1 8 17 2
124 1 9 10 2
124 1 9 12 4
124 1 9 62 2
124 1 9 63 4
124 1 10 10 4
124 1 10 16 1
124 1 11 12 4
124 1 11 13 2
124 1 11 17 2
124 1 12 13 4
124 1 12 17 4
124 1 12 62 4
124 1 12 65 2
124 1 12 69 2
124 1 13 16 1
124 1 14 16 2
124 1 21 51 2
124 1 21 64 2
124 1 21 68 2
124 1 21 70 2
124 1 22 65 2
124 1 22 69 2
124 1 23 49 2
124 1 23 50 2
124 1 23 62 2
124 1 23 64 2
124 1 24 62 2
124 1 25 48 2
124 1 25 69 2
124 1 26 48 2
124 1 26 62 2
124 1 27 48 2
124 1 29 43 2
124 1 29 44 2
124 1 29 62 2
124 1 29 68 2
124 1 30 62 2
124 1 31 42 2
124 1 31 56 2
124 1 31 58 1
124 1 31 60 2
124 1 31 61 2
124 1 31 62 2
124 1 31 67 1
124 1 32 55 2
124 1 32 59 2
124 1 33 48 2
124 1 33 69 2
124 1 34 62 2
124 1 36 37 2
124 1 36 38 2
124 1 36 39 2
124 1 36 45 2
124 1 36 53 1
124 1 36 59 2
124 1 36 66 1
124 1 37 65 2
124 1 38 62 2
124 1 39 65 2
124 1 40 62 2
124 1 48 53 1
124 1 48 55 2
124 1 48 57 1
124 2 2 2 6
124 2 2 3 7
124 2 2 6 3
124 2 3 3 4
124 2 3 4 1
124 2 3 5 1
124 2 3 6 3
124 2 4 4 2
124 2 4 10 1
124 2 5 6 3
124 2 5 7 7
124 2 5 8 4
124 2 5 10 1
124 2 6 6 12
124 2 6 8 6
124 2 6 9 1
124 2 6 10 4
124 2 7 9 5
124 2 8 9 4
124 2 8 10 2
124 2 9 9 2
124 2 9 10 4
124 3 1 1 1.0
124 3 125 125 1.0
125 1 2 19 4
125 1 6 18 8
125 1 10 10 16
125 1 12 13 16
125 1 12 17 16
125 1 12 62 16
125 1 14 16 8
125 1 21 70 8
125 1 22 62 16
125 1 25 48 16
125 1 31 62 16
125 1 32 53 8
125 1 36 37 16
125 2 2 2 8
125 2 2 3 4
125 2 3 3 8
125 2 3 6 8
125 2 4 4 4
125 2 5 7 8
125 2 5 10 4
125 2 6 6 32
125 2 7 9 12
125 2 9 10 8
125 3 1 1 1.0
125 3 126 126 1.0
126 1 2 20 4
126 1 3 48 16
126 1 6 20 8
126 1 7 36 16
126 1 10 10 16
126 1 12 32 16
126 1 13 14 16
126 1 16 20 8
126 1 17 18 16
126 1 19 19 8
126 1 20 20 4
126 1 21 71 8
126 1 31 62 16
126 2 1 2 4
126 2 1 10 4
126 2 2 4 4
126 2 2 9 8
126 2 3 3 8
126 2 3 10 8
126 2 4 4 4
126 2 5 5 16
126 2 6 6 32
126 2 7 10 4
126 2 9 10 8
126 3 1 1 1.0
126 3 127 127 1.0
127 1 5 15 18
127 1 12 12 72
127 1 41 62 72
127 1 52 54 36
127 2 1 1 2
127 2 1 4 6
127 2 3 3 18
127 2 6 7 36
127 2 9 10 18
127 3 1 1 1.0
127 3 128 128 1.0
128 1 5 16 3
128 1 5 17 6
128 1 6 15 3
128 1 9 62 12
128 1 10 19 6
128 1 12 12 24
128 1 12 14 12
128 1 12 18 12
128 1 13 15 6
128 1 22 52 12
128 1 25 62 12
128 1 31 70 6
128 1 32 41 12
128 1 36 54 6
128 1 37 62 12
128 1 41 62 12
128 1 48 54 6
128 1 52 53 6
128 2 1 2 1
128 2 1 3 3
128 2 2 4 1
128 2 2 6 6
128 2 3 3 12
128 2 3 4 3
128 2 4 5 2
128 2 5 6 6
128 2 6 7 18
128 2 6 9 6
128 2 7 10 6
128 2 9 9 6
128 2 9 10 6
128 2 10 10 6
128 3 1 1 1.0
128 3 129 129 1.0
129 1 2 32 6
129 1 2 52 6
129 1 5 18 6
129 1 5 19 3
129 1 9 32 12
129 1 9 62 12
129 1 12 14 12
129 1 12 18 12
129 1 14 14 12
129 1 14 15 6
129 1 14 19 6
129 1 15 19 3
129 1 18 18 12
129 1 18 19 6
129 1 21 52 12
129 1 21 62 12
129 1 32 41 12
129 1 32 54 6
129 2 1 2 3
129 2 1 3 1
129 2 2 6 6
129 2 2 9 3
129 2 2 10 6
129 2 3 3 6
129 2 3 4 6
129 2 4 6 2
129 2 4 9 1
129 2 5 6 12
129 2 5 9 6
129 2 6 7 6
129 2 7 10 6
129 2 9 10 3
129 2 10 10 12
129 3 1 1 1.0
129 3 130 130 1.0
130 1 1 52 18
130 1 5 20 9
130 1 9 32 36
130 1 14 14 36
130 1 15 20 9
130 1 18 18 36
130 1 19 20 18
130 2 1 1 6
130 2 1 4 1
130 2 1 9 9
130 2 2 10 18
130 2 3 4 9
130 2 4 10 3
130 2 5 6 18
130 2 10 10 18
130 3 1 1 1.0
130 3 131 131 1.0
131 1 4 17 2
131 1 4 18 2
131 1 4 19 2
131 1 4 62 2
131 1 4 69 2
131 1 6 16 2
131 1 6 17 2
131 1 6 18 2
131 1 8 13 2
131 1 8 14 2
131 1 8 19 2
131 1 8 62 2
131 1 8 65 2
131 1 10 12 4
131 1 10 13 2
131 1 10 14 2
131 1 10 17 2
131 1 10 18 2
131 1 11 12 2
131 1 11 13 2
131 1 11 17 2
131 1 11 62 4
131 1 12 12 4
131 1 12 13 2
131 1 12 14 4
131 1 12 17 2
131 1 12 18 4
131 1 12 19 2
131 1 13 16 2
131 1 13 17 2
131 1 14 16 2
131 1 14 18 2
131 1 22 36 2
131 1 22 48 2
131 1 22 65 2
131 1 22 69 2
131 1 23 48 2
131 1 23 62 2
131 1 23 68 2
131 1 23 69 2
131 1 23 70 2
131 1 25 32 2
131 1 25 48 2
131 1 25 62 2
131 1 25 69 2
131 1 26 48 2
131 1 26 62 2
131 1 29 36 2
131 1 29 62 2
131 1 29 64 2
131 1 29 65 2
131 1 29 70 2
131 1 31 63 4
131 1 31 64 2
131 1 31 65 2
131 1 31 68 2
131 1 31 69 2
131 1 32 33 2
131 1 32 37 2
131 1 32 39 2
131 1 32 55 2
131 1 32 59 2
131 1 33 62 2
131 1 36 37 2
131 1 36 38 2
131 1 36 53 2
131 1 36 59 2
131 1 37 62 2
131 1 37 65 2
131 1 38 62 2
131 1 39 62 2
131 1 48 53 2
131 1 48 55 2
131 2 2 2 6
131 2 2 3 4
131 2 2 6 4
131 2 3 3 8
131 2 3 4 2
131 2 3 5 2
131 2 3 6 2
131 2 4 4 2
131 2 5 6 6
131 2 5 7 2
131 2 5 8 2
131 2 5 10 2
131 2 6 6 12
131 2 6 7 6
131 2 6 8 2
131 2 6 9 2
131 2 6 10 2
131 2 7 9 2
131 2 7 10 2
131 2 8 9 6
131 2 8 10 2
131 2 9 9 4
131 2 9 10 4
131 3 1 1 1.0
131 3 132 132 1.0
132 1 2 36 2
132 1 2 48 2
132 1 3 32 2
132 1 3 48 2
132 1 3 62 2
132 1 3 69 2
132 1 4 18 2
132 1 4 20 2
132 1 4 32 2
132 1 4 48 2
132 1 6 18 2
132 1 6 19 2
132 1 6 20 1
132 1 7 32 2
132 1 7 36 2
132 1 7 62 2
132 1 7 65 2
132 1 8 14 2
132 1 8 20 2
132 1 8 32 2
132 1 8 36 2
132 1 10 12 2
132 1 10 13 2
132 1 10 14 2
132 1 10 17 2
132 1 10 18 2
132 1 11 14 2
132 1 11 18 2
132 1 11 32 4
132 1 12 14 2
132 1 12 18 2
132 1 12 20 2
132 1 13 13 2
132 1 13 14 2
132 1 13 18 2
132 1 13 19 2
132 1 14 14 6
132 1 14 16 2
132 1 14 17 2
132 1 14 19 2
132 1 14 20 2
132 1 16 19 2
132 1 16 20 1
132 1 17 17 2
132 1 17 18 2
132 1 17 19 2
132 1 18 18 6
132 1 18 19 2
132 1 18 20 2
132 1 21 36 2
132 1 21 48 2
132 1 21 65 2
132 1 21 69 2
132 1 23 48 2
132 1 23 62 2
132 1 23 69 2
132 1 23 71 2
132 1 26 32 2
132 1 29 36 2
132 1 29 62 2
132 1 29 65 2
132 1 29 71 2
132 1 31 63 2
132 1 31 64 2
132 1 31 65 2
132 1 31 68 2
132 1 31 69 2
132 1 32 33 2
132 1 32 38 2
132 1 32 39 2
132 1 32 55 2
132 1 32 59 2
132 2 1 2 1
132 2 1 6 2
132 2 1 10 1
132 2 2 2 4
132 2 2 3 2
132 2 2 4 1
132 2 2 5 2
132 2 2 6 2
132 2 2 9 2
132 2 2 10 4
132 2 3 3 4
132 2 3 4 4
132 2 3 6 2
132 2 3 9 2
132 2 3 10 1
132 2 4 4 2
132 2 5 5 4
132 2 5 6 8
132 2 5 9 2
132 2 5 10 2
132 2 6 6 8
132 2 6 7 2
132 2 6 8 2
132 2 6 9 2
132 2 6 10 2
132 2 7 10 2
132 2 8 10 6
132 2 9 9 4
132 2 9 10 3
132 3 1 1 1.0
132 3 133 133 1.0
133 1 2 65 2
133 1 2 69 2
133 1 4 13 2
133 1 4 14 2
133 1 4 18 2
133 1 4 19 2
133 1 4 62 2
133 1 4 65 2
133 1 6 10 2
133 1 6 18 2
133 1 8 14 2
133 1 8 17 2
133 1 8 18 2
133 1 8 19 2
133 1 8 62 2
133 1 8 69 2
133 1 9 12 2
133 1 9 14 2
133 1 9 18 2
133 1 9 63 2
133 1 9 65 2
133 1 9 69 2
133 1 10 14 2
133 1 10 16 2
133 1 10 18 2
133 1 11 14 2
133 1 11 18 2
133 1 11 19 4
133 1 11 65 2
133 1 11 69 2
133 1 12 13 2
133 1 12 17 2
133 1 12 19 2
133 1 13 18 4
133 1 14 16 2
133 1 14 17 4
133 1 14 18 4
133 1 21 36 2
133 1 21 48 2
133 1 21 65 2
133 1 21 69 2
133 1 23 32 2
133 1 23 36 2
133 1 23 50 2
133 1 23 51 2
133 1 23 64 2
133 1 23 65 2
133 1 24 32 2
133 1 24 62 2
133 1 26 32 2
133 1 27 32 2
133 1 27 48 2
133 1 29 32 2
133 1 29 44 2
133 1 29 48 2
133 1 29 51 2
133 1 29 68 2
133 1 29 69 2
133 1 30 32 2
133 1 30 62 2
133 1 31 44 2
133 1 31 50 2
133 1 31 58 2
133 1 31 67 2
133 1 32 38 2
133 1 32 45 2
133 1 32 55 2
133 1 32 59 2
133 1 33 48 2
133 1 36 39 2
133 1 36 45 2
133 2 2 2 4
133 2 2 3 4
133 2 2 4 1
133 2 2 5 5
133 2 2 6 6
133 2 3 3 4
133 2 3 4 2
133 2 3 6 4
133 2 4 4 2
133 2 4 10 1
133 2 5 5 4
133 2 5 6 2
133 2 5 7 2
133 2 5 8 2
133 2 5 9 2
133 2 5 10 3
133 2 6 6 4
133 2 6 8 4
133 2 6 9 2
133 2 6 10 6
133 2 7 9 2
133 2 8 9 6
133 2 8 10 4
133 2 9 10 2
133 2 10 10 2
133 3 1 1 1.0
133 3 134 134 1.0
134 1 2 62 4
134 1 2 65 2
134 1 2 69 2
134 1 4 19 2
134 1 4 62 4
134 1 6 18 4
134 1 8 19 2
134 1 8 62 4
134 1 10 14 4
134 1 10 18 4
134 1 11 19 2
134 1 11 62 4
134 1 12 13 4
134 1 12 14 4
134 1 12 17 4
134 1 12 18 4
134 1 12 19 8
134 1 13 18 4
134 1 14 16 4
134 1 14 17 4
134 1 14 18 12
134 1 21 32 4
134 1 21 36 4
134 1 21 48 4
134 1 21 62 4
134 1 22 32 4
134 1 22 62 4
134 1 23 32 4
134 1 23 70 2
134 1 25 32 4
134 1 25 48 4
134 1 29 32 4
134 1 29 70 2
134 1 31 65 4
134 1 31 69 4
134 1 32 37 4
134 1 32 53 4
134 1 36 37 4
134 2 2 2 4
134 2 2 3 2
134 2 2 5 2
134 2 2 6 10
134 2 3 3 8
134 2 3 4 2
134 2 3 6 4
134 2 4 4 4
134 2 5 6 4
134 2 5 7 2
134 2 5 9 2
134 2 5 10 8
134 2 6 6 8
134 2 6 7 2
134 2 6 10 4
134 2 7 9 6
134 2 7 10 2
134 2 8 9 4
134 2 9 10 4
134 3 1 1 1.0
134 3 135 135 1.0
135 1 1 36 4
135 1 1 48 4
135 1 1 65 2
135 1 1 69 2
135 1 3 32 4
135 1 3 48 4
135 1 4 20 2
135 1 4 32 4
135 1 6 20 4
135 1 7 32 4
135 1 7 36 4
135 1 8 20 2
135 1 8 32 4
135 1 10 14 4
135 1 10 18 4
135 1 11 20 2
135 1 11 32 4
135 1 13 14 4
135 1 13 20 4
135 1 14 14 8
135 1 14 18 4
135 1 14 19 4
135 1 14 20 4
135 1 16 20 4
135 1 17 18 4
135 1 17 20 4
135 1 18 18 8
135 1 18 19 4
135 1 18 20 4
135 1 19 19 4
135 1 19 20 2
135 1 20 20 4
135 1 23 32 4
135 1 23 71 2
135 1 29 32 4
135 1 29 71 2
135 1 31 65 4
135 1 31 69 4
135 2 1 2 2
135 2 1 5 2
135 2 1 6 2
135 2 1 9 2
135 2 1 10 4
135 2 2 4 2
135 2 2 6 4
135 2 2 9 4
135 2 2 10 6
135 2 3 3 4
135 2 3 4 4
135 2 3 10 4
135 2 4 4 4
135 2 5 5 4
135 2 5 6 6
135 2 5 9 2
135 2 5 10 4
135 2 6 6 8
135 2 6 10 4
135 2 8 10 4
135 2 9 10 4
135 3 1 1 1.0
135 3 136 136 1.0
136 1 3 62 8
136 1 6 16 2
136 1 6 17 4
136 1 7 62 8
136 1 10 19 8
136 1 10 20 4
136 1 12 12 8
136 1 12 14 8
136 1 12 18 8
136 1 12 20 8
136 1 13 16 4
136 1 13 17 8
136 1 14 18 8
136 1 22 36 8
136 1 22 48 8
136 1 25 32 8
136 1 25 62 8
136 1 31 70 8
136 1 31 71 4
136 1 32 37 8
136 1 36 53 4
136 1 37 62 8
136 1 48 53 4
136 2 1 6 4
136 2 2 2 2
136 2 2 3 2
136 2 2 6 8
136 2 3 3 8
136 2 3 4 4
136 2 3 5 4
136 2 4 4 2
136 2 5 6 4
136 2 5 10 4
136 2 6 7 8
136 2 6 9 8
136 2 6 10 4
136 2 7 10 8
136 2 9 9 8
136 2 9 10 2
136 3 1 1 1.0
136 3 137 137 1.0
137 1 1 32 2
137 1 1 62 4
137 1 2 32 4
137 1 2 36 2
137 1 2 48 2
137 1 3 32 4
137 1 3 62 4
137 1 6 18 2
137 1 6 19 1
137 1 7 32 4
137 1 7 62 4
137 1 10 19 2
137 1 10 20 4
137 1 12 14 4
137 1 12 18 4
137 1 12 20 8
137 1 13 18 4
137 1 13 19 2
137 1 14 14 4
137 1 14 16 2
137 1 14 17 4
137 1 14 18 8
137 1 14 19 4
137 1 14 20 6
137 1 16 19 1
137 1 17 19 2
137 1 18 18 4
137 1 18 19 4
137 1 18 20 6
137 1 21 32 4
137 1 21 36 4
137 1 21 48 4
137 1 21 62 4
137 1 22 32 4
137 1 25 32 4
137 1 31 70 2
137 1 31 71 4
137 1 32 37 4
137 1 32 53 2
137 2 1 6 6
137 2 1 10 2
137 2 2 2 2
137 2 2 3 1
137 2 2 5 2
137 2 2 6 6
137 2 2 9 2
137 2 2 10 5
137 2 3 3 4
137 2 3 4 5
137 2 3 6 2
137 2 3 9 1
137 2 4 4 4
137 2 5 6 4
137 2 5 9 4
137 2 5 10 8
137 2 6 7 2
137 2 6 9 2
137 2 6 10 4
137 2 7 10 6
137 2 9 9 2
137 2 9 10 2
137 3 1 1 1.0
137 3 138 138 1.0
138 1 1 36 6
138 1 1 48 6
138 1 3 32 12
138 1 6 20 3
138 1 7 32 12
138 1 10 20 6
138 1 13 20 6
138 1 14 14 12
138 1 14 20 12
138 1 16 20 3
138 1 17 20 6
138 1 18 18 12
138 1 18 20 12
138 1 19 20 12
138 1 20 20 12
138 1 31 71 6
138 2 1 2 1
138 2 1 5 2
138 2 1 6 6
138 2 1 9 6
138 2 1 10 9
138 2 2 4 1
138 2 2 10 12
138 2 3 4 6
138 2 3 10 3
138 2 4 4 6
138 2 5 6 6
138 2 5 10 6
138 2 6 10 6
138 2 9 10 3
138 3 1 1 1.0
138 3 139 139 1.0
139 1 2 62 24
139 1 12 19 24
139 1 14 18 48
139 1 21 32 48
139 2 2 6 24
139 2 3 3 12
139 2 4 4 8
139 2 5 10 24
139 2 7 9 12
139 3 1 1 1.0
139 3 140 140 1.0
140 1 1 32 16
140 1 1 62 8
140 1 2 32 8
140 1 12 20 8
140 1 14 18 16
140 1 14 19 8
140 1 14 20 16
140 1 18 19 8
140 1 18 20 16
140 1 19 19 4
140 1 20 20 8
140 1 21 32 16
140 2 1 6 8
140 2 1 10 8
140 2 2 6 8
140 2 2 9 4
140 2 2 10 8
140 2 3 3 4
140 2 3 4 4
140 2 4 4 8
140 2 5 9 4
140 2 5 10 16
140 2 7 10 4
140 3 1 1 1.0
140 3 141 141 1.0
141 1 1 32 24
141 1 14 20 24
141 1 18 20 24
141 1 19 20 12
141 1 20 20 48
141 2 1 6 8
141 2 1 9 4
141 2 1 10 24
141 2 2 10 12
141 2 3 4 4
141 2 4 4 12
141 2 5 10 12
141 3 1 1 1.0
141 3 142 142 1.0
142 1 20 20 180
142 2 1 10 60
142 2 4 4 20
142 3 1 1 1.0
142 3 143 143 1.0
143 1 1 21 24
143 1 2 21 16
143 1 2 22 8
143 1 2 25 8
143 1 2 37 8
143 1 2 53 4
143 1 3 21 16
143 1 7 21 16
143 1 21 21 16
143 1 70 70 4
143 1 71 71 8
143 2 1 5 16
143 2 2 5 20
143 2 2 6 8
143 2 2 7 12
143 2 2 9 4
143 2 3 7 4
143 2 5 5 8
143 2 7 7 4
143 3 1 1 1.0
143 3 144 144 1.0
144 1 2 21 24
144 1 2 41 24
144 1 2 54 12
144 1 9 21 48
144 1 21 21 48
144 2 2 5 24
144 2 2 7 12
144 2 2 10 12
144 2 4 7 4
144 2 5 5 24
144 2 7 7 12
144 3 1 1 1.0
144 3 145 145 1.0
145 1 1 22 24
145 1 5 25 24
145 1 15 37 24
145 1 20 70 12
145 1 52 52 48
145 1 53 53 12
145 2 1 6 24
145 2 1 7 12
145 2 2 10 12
145 2 3 5 12
145 2 4 7 4
145 2 9 9 12
145 3 1 1 1.0
145 3 146 146 1.0
146 1 1 21 4
146 1 1 22 6
146 1 1 23 4
146 1 1 25 2
146 1 1 29 4
146 1 1 37 2
146 1 1 53 2
146 1 2 21 4
146 1 2 22 4
146 1 2 24 2
146 1 2 27 2
146 1 2 30 2
146 1 2 45 2
146 1 3 23 4
146 1 3 25 4
146 1 4 21 4
146 1 4 25 4
146 1 5 21 4
146 1 5 37 2
146 1 7 29 4
146 1 7 37 4
146 1 8 21 4
146 1 8 37 4
146 1 11 25 4
146 1 11 37 4
146 1 15 21 4
146 1 15 25 2
146 1 21 22 4
146 1 21 53 4
146 1 22 53 2
146 1 44 70 2
146 1 50 70 2
146 1 51 70 2
146 1 52 65 4
146 1 52 69 4
146 1 52 71 4
146 1 58 70 1
146 1 65 65 4
146 1 67 70 1
146 1 69 69 4
146 2 1 5 6
146 2 1 6 6
146 2 1 7 2
146 2 1 9 2
146 2 2 4 1
146 2 2 5 9
146 2 2 6 6
146 2 2 7 6
146 2 2 8 6
146 2 2 10 2
146 2 3 5 6
146 2 3 7 3
146 2 5 6 4
146 2 5 7 1
146 2 5 9 4
146 2 6 9 2
146 2 7 8 2
146 2 7 9 1
146 2 7 10 1
146 3 1 1 1.0
146 3 147 147 1.0
147 1 1 22 8
147 1 1 31 8
147 1 1 41 4
147 1 1 54 4
147 1 2 22 4
147 1 2 32 4
147 1 5 25 8
147 1 5 41 4
147 1 6 25 4
147 1 10 21 8
147 1 13 25 8
147 1 14 70 4
147 1 15 37 8
147 1 15 41 4
147 1 16 37 4
147 1 17 37 8
147 1 18 70 4
147 1 19 70 2
147 1 21 22 8
147 1 36 52 8
147 1 48 52 8
147 1 52 52 8
147 1 53 53 8
147 1 53 54 2
147 2 1 6 8
147 2 1 7 4
147 2 1 10 4
147 2 2 6 8
147 2 2 7 6
147 2 2 9 2
147 2 2 10 4
147 2 3 5 8
147 2 3 7 4
147 2 4 5 2
147 2 4 7 2
147 2 5 6 8
147 2 5 7 2
147 2 7 10 2
147 2 9 9 8
147 2 9 10 2
147 3 1 1 1.0
147 3 148 148 1.0
148 1 1 21 4
148 1 1 53 2
148 1 2 21 4
148 1 2 22 4
148 1 2 25 4
148 1 2 26 2
148 1 2 33 2
148 1 2 37 4
148 1 2 38 2
148 1 2 39 2
148 1 2 53 4
148 1 2 55 2
148 1 2 59 2
148 1 3 21 8
148 1 3 29 4
148 1 3 37 4
148 1 4 21 4
148 1 4 37 4
148 1 7 21 8
148 1 7 23 4
148 1 7 25 4
148 1 8 21 4
148 1 8 25 4
148 1 11 21 8
148 1 21 21 12
148 1 21 22 4
148 1 21 23 4
148 1 21 29 4
148 1 22 22 4
148 1 63 70 2
148 1 64 70 2
148 1 65 69 4
148 1 65 71 4
148 1 68 70 2
148 1 69 71 4
148 2 1 5 6
148 2 1 9 2
148 2 2 5 12
148 2 2 6 6
148 2 2 7 6
148 2 2 8 6
148 2 2 9 6
148 2 3 5 2
148 2 3 7 6
148 2 5 5 12
148 2 5 6 4
148 2 6 6 4
148 2 6 7 2
148 2 7 7 4
148 2 7 8 2
148 3 1 1 1.0
148 3 149 149 1.0
149 1 1 21 2
149 1 1 53 4
149 1 2 22 4
149 1 2 34 2
149 1 2 40 2
149 1 2 53 2
149 1 2 57 1
149 1 2 66 1
149 1 3 29 4
149 1 3 37 4
149 1 4 25 4
149 1 4 37 4
149 1 5 21 2
149 1 5 37 4
149 1 7 23 4
149 1 7 25 4
149 1 8 25 4
149 1 8 37 4
149 1 11 25 4
149 1 11 37 4
149 1 12 21 8
149 1 12 25 4
149 1 12 37 4
149 1 15 21 2
149 1 15 25 4
149 1 21 22 8
149 1 21 53 2
149 1 22 22 8
149 1 22 53 4
149 1 23 23 4
149 1 29 29 4
149 1 42 70 2
149 1 43 70 2
149 1 49 70 2
149 1 52 62 4
149 1 52 65 4
149 1 52 69 4
149 1 56 70 2
149 1 60 70 2
149 1 61 70 2
149 1 62 65 4
149 1 62 69 4
149 1 62 71 4
149 2 1 5 4
149 2 1 9 4
149 2 2 4 1
149 2 2 5 2
149 2 2 6 4
149 2 2 7 7
149 2 2 8 4
149 2 2 9 3
149 2 2 10 1
149 2 3 5 6
149 2 3 7 7
149 2 5 6 8
149 2 5 9 2
149 2 6 6 8
149 2 6 7 2
149 2 6 9 4
149 2 7 7 2
149 2 7 8 4
149 2 7 10 2
149 3 1 1 1.0
149 3 150 150 1.0
150 1 1 22 2
150 1 1 54 4
150 1 2 22 4
150 1 2 36 2
150 1 2 48 2
150 1 3 31 4
150 1 3 41 4
150 1 5 25 2
150 1 5 41 4
150 1 6 25 4
150 1 6 70 1
150 1 7 31 4
150 1 7 41 4
150 1 10 25 4
150 1 10 37 4
150 1 10 70 2
150 1 13 25 4
150 1 13 41 4
150 1 13 70 2
150 1 14 21 4
150 1 14 25 4
150 1 15 37 2
150 1 15 41 4
150 1 16 37 4
150 1 16 70 1
150 1 17 37 4
150 1 17 41 4
150 1 17 70 2
150 1 18 21 4
150 1 18 37 4
150 1 19 25 2
150 1 19 37 2
150 1 21 22 4
150 1 21 54 4
150 1 22 22 8
150 1 22 53 2
150 1 31 70 2
150 1 32 52 4
150 1 32 71 4
150 1 36 36 4
150 1 36 52 4
150 1 48 48 4
150 1 48 52 4
150 1 53 53 4
150 1 53 54 4
150 2 1 6 2
150 2 1 7 2
150 2 1 10 4
150 2 2 2 2
150 2 2 5 2
150 2 2 6 6
150 2 2 7 5
150 2 2 9 2
150 2 2 10 1
150 2 3 5 4
150 2 3 7 9
150 2 4 5 4
150 2 4 7 1
150 2 5 6 4
150 2 5 10 4
150 2 6 6 8
150 2 6 7 4
150 2 6 9 2
150 2 7 9 1
150 2 7 10 2
150 2 9 9 4
150 2 9 10 4
150 3 1 1 1.0
150 3 151 151 1.0
151 1 2 21 4
151 1 2 22 2
151 1 2 25 2
151 1 2 37 2
151 1 2 41 4
151 1 2 42 2
151 1 2 43 2
151 1 2 49 2
151 1 2 53 2
151 1 2 54 4
151 1 2 56 2
151 1 2 60 2
151 1 2 61 2
151 1 4 21 4
151 1 4 41 4
151 1 6 37 2
151 1 8 21 4
151 1 8 41 4
151 1 9 21 8
151 1 9 23 4
151 1 9 25 4
151 1 9 29 4
151 1 9 37 4
151 1 10 21 4
151 1 11 25 4
151 1 11 37 4
151 1 13 21 4
151 1 16 25 2
151 1 17 21 4
151 1 21 21 8
151 1 21 22 8
151 1 21 23 4
151 1 21 29 4
151 1 21 31 4
151 1 21 53 4
151 1 22 54 2
151 1 34 70 2
151 1 36 69 4
151 1 40 70 2
151 1 48 65 4
151 1 57 70 1
151 1 65 65 4
151 1 66 70 1
151 1 69 69 4
151 2 2 3 1
151 2 2 5 10
151 2 2 6 4
151 2 2 7 7
151 2 2 8 4
151 2 2 9 2
151 2 2 10 6
151 2 3 5 4
151 2 3 7 2
151 2 4 7 3
151 2 5 5 8
151 2 5 6 8
151 2 5 9 4
151 2 6 10 2
151 2 7 7 6
151 2 7 8 4
151 2 7 9 1
151 2 7 10 1
151 3 1 1 1.0
151 3 152 152 1.0
152 1 1 22 4
152 1 1 54 2
152 1 2 21 4
152 1 2 22 4
152 1 2 28 2
152 1 2 35 2
152 1 2 46 2
152 1 2 47 2
152 1 3 23 4
152 1 3 25 4
152 1 3 31 4
152 1 3 41 4
152 1 4 25 4
152 1 6 21 4
152 1 7 29 4
152 1 7 31 4
152 1 7 37 4
152 1 7 41 4
152 1 8 37 4
152 1 10 25 4
152 1 10 37 4
152 1 11 41 4
152 1 13 21 4
152 1 13 37 4
152 1 16 21 4
152 1 17 21 4
152 1 17 25 4
152 1 21 21 4
152 1 21 53 4
152 1 21 54 4
152 1 22 22 4
152 1 22 53 4
152 1 28 70 2
152 1 35 70 2
152 1 36 65 4
152 1 36 71 4
152 1 46 70 2
152 1 47 70 2
152 1 48 69 4
152 1 48 71 4
152 2 1 6 4
152 2 1 7 2
152 2 1 10 2
152 2 2 3 2
152 2 2 5 8
152 2 2 6 8
152 2 2 7 4
152 2 2 8 2
152 2 2 9 2
152 2 3 5 4
152 2 3 7 6
152 2 4 5 2
152 2 5 5 4
152 2 5 9 4
152 2 5 10 4
152 2 6 6 4
152 2 6 7 4
152 2 6 9 4
152 2 7 8 2
152 2 7 9 2
152 3 1 1 1.0
152 3 153 153 1.0
153 1 2 21 2
153 1 2 22 4
153 1 2 44 2
153 1 2 50 2
153 1 2 51 2
153 1 2 54 2
153 1 2 58 1
153 1 2 67 1
153 1 4 25 4
153 1 4 41 4
153 1 6 21 2
153 1 8 37 4
153 1 8 41 4
153 1 9 23 4
153 1 9 25 4
153 1 9 29 4
153 1 9 31 4
153 1 9 37 4
153 1 9 41 4
153 1 10 41 4
153 1 11 41 8
153 1 13 37 4
153 1 14 21 4
153 1 14 37 4
153 1 16 21 2
153 1 17 25 4
153 1 18 21 4
153 1 18 25 4
153 1 19 21 4
153 1 21 22 4
153 1 21 53 4
153 1 21 54 6
153 1 22 53 4
153 1 22 54 4
153 1 23 23 4
153 1 24 70 2
153 1 27 70 2
153 1 29 29 4
153 1 30 70 2
153 1 32 65 4
153 1 32 69 4
153 1 36 65 4
153 1 45 70 2
153 1 48 69 4
153 2 2 2 4
153 2 2 3 1
153 2 2 5 5
153 2 2 6 4
153 2 2 7 6
153 2 2 8 2
153 2 2 9 1
153 2 2 10 3
153 2 3 5 4
153 2 3 7 4
153 2 4 5 2
153 2 4 7 3
153 2 5 6 4
153 2 5 7 1
153 2 5 9 4
153 2 5 10 6
153 2 6 7 2
153 2 6 9 4
153 2 6 10 4
153 2 7 8 6
153 2 7 10 2
153 3 1 1 1.0
153 3 154 154 1.0
154 1 2 22 6
154 1 2 52 6
154 1 5 70 3
154 1 6 25 6
154 1 9 31 12
154 1 9 41 12
154 1 10 41 12
154 1 13 41 12
154 1 15 70 3
154 1 16 37 6
154 1 17 41 12
154 1 20 21 12
154 1 20 25 6
154 1 20 37 6
154 1 21 54 12
154 1 22 54 6
154 1 36 36 12
154 1 48 48 12
154 1 53 54 6
154 2 1 2 3
154 2 1 7 1
154 2 2 6 6
154 2 2 7 6
154 2 2 9 3
154 2 3 7 9
154 2 4 5 6
154 2 4 7 3
154 2 5 10 12
154 2 6 7 6
154 2 6 10 6
154 2 7 10 3
154 2 9 10 6
154 3 1 1 1.0
154 3 155 155 1.0
155 1 2 41 8
155 1 2 54 8
155 1 2 62 8
155 1 6 41 8
155 1 10 21 16
155 1 12 70 8
155 1 13 25 16
155 1 16 41 8
155 1 17 37 16
155 1 21 22 16
155 1 21 31 16
155 1 36 48 16
155 1 53 53 8
155 1 54 54 4
155 2 2 6 8
155 2 2 7 8
155 2 2 10 8
155 2 3 5 8
155 2 3 7 4
155 2 4 7 4
155 2 5 6 16
155 2 7 7 8
155 2 7 9 4
155 2 9 9 8
155 2 10 10 4
155 3 1 1 1.0
155 3 156 156 1.0
156 1 1 53 6
156 1 5 37 12
156 1 12 25 24
156 1 12 37 24
156 1 15 25 12
156 1 22 22 24
156 1 22 53 12
156 1 41 70 12
156 1 52 62 24
156 1 54 70 6
156 1 62 62 24
156 2 1 5 2
156 2 1 9 6
156 2 2 4 2
156 2 2 7 6
156 2 3 5 6
156 2 3 7 12
156 2 6 6 24
156 2 6 9 12
156 2 7 7 12
156 2 7 10 6
156 3 1 1 1.0
156 3 157 157 1.0
157 1 1 54 6
157 1 5 41 12
157 1 9 70 12
157 1 14 25 24
157 1 15 41 12
157 1 18 37 24
157 1 19 41 12
157 1 22 22 24
157 1 32 52 24
157 1 53 54 12
157 2 1 7 2
157 2 1 10 6
157 2 2 5 6
157 2 2 7 6
157 2 3 7 12
157 2 4 5 6
157 2 4 7 2
157 2 6 6 24
157 2 7 10 6
157 2 9 10 12
157 3 1 1 1.0
157 3 158 158 1.0
158 1 2 53 4
158 1 2 54 2
158 1 2 63 2
158 1 2 64 2
158 1 2 68 2
158 1 4 37 4
158 1 4 41 4
158 1 6 37 4
158 1 8 25 4
158 1 8 41 4
158 1 10 25 4
158 1 10 37 4
158 1 11 25 4
158 1 11 37 4
158 1 12 21 4
158 1 12 25 4
158 1 12 37 4
158 1 12 41 4
158 1 13 21 4
158 1 13 37 4
158 1 16 25 4
158 1 17 21 4
158 1 17 25 4
158 1 21 21 4
158 1 21 22 4
158 1 21 53 4
158 1 22 22 12
158 1 22 53 4
158 1 22 54 4
158 1 23 29 4
158 1 23 31 4
158 1 26 70 2
158 1 29 31 4
158 1 33 70 2
158 1 36 62 4
158 1 36 69 4
158 1 38 70 2
158 1 39 70 2
158 1 48 62 4
158 1 48 65 4
158 1 55 70 2
158 1 59 70 2
158 1 62 65 4
158 1 62 69 4
158 2 2 3 2
158 2 2 5 4
158 2 2 6 2
158 2 2 7 4
158 2 2 8 2
158 2 2 9 4
158 2 2 10 2
158 2 3 5 4
158 2 3 7 8
158 2 4 7 2
158 2 5 5 4
158 2 5 6 4
158 2 5 9 4
158 2 6 6 12
158 2 6 7 2
158 2 6 9 4
158 2 6 10 4
158 2 7 7 4
158 2 7 8 6
158 2 7 9 2
158 3 1 1 1.0
158 3 159 159 1.0
159 1 2 54 4
159 1 2 65 2
159 1 2 69 2
159 1 4 41 4
159 1 4 70 2
159 1 6 41 4
159 1 8 41 4
159 1 8 70 2
159 1 10 25 4
159 1 10 37 4
159 1 11 41 4
159 1 11 70 2
159 1 13 25 4
159 1 13 41 4
159 1 14 21 4
159 1 14 25 4
159 1 14 37 4
159 1 14 41 4
159 1 16 41 4
159 1 17 37 4
159 1 17 41 4
159 1 18 21 4
159 1 18 25 4
159 1 18 37 4
159 1 18 41 4
159 1 19 25 4
159 1 19 37 4
159 1 21 22 4
159 1 21 54 4
159 1 22 22 8
159 1 22 53 4
159 1 22 54 4
159 1 23 31 4
159 1 23 70 2
159 1 29 31 4
159 1 29 70 2
159 1 32 36 4
159 1 32 48 4
159 1 32 65 4
159 1 32 69 4
159 1 36 48 4
159 1 53 53 4
159 1 53 54 2
159 1 54 54 4
159 2 2 2 4
159 2 2 5 2
159 2 2 6 2
159 2 2 7 6
159 2 2 10 4
159 2 3 5 4
159 2 3 7 8
159 2 4 5 2
159 2 4 7 4
159 2 5 6 4
159 2 5 7 2
159 2 5 10 4
159 2 6 6 8
159 2 6 7 2
159 2 6 9 4
159 2 6 10 4
159 2 7 8 4
159 2 7 9 2
159 2 9 9 4
159 2 9 10 2
159 2 10 10 4
159 3 1 1 1.0
159 3 160 160 1.0
160 1 2 53 2
160 1 2 70 2
160 1 6 37 4
160 1 10 41 8
160 1 12 25 8
160 1 12 37 8
160 1 12 41 16
160 1 13 37 8
160 1 14 37 8
160 1 16 25 4
160 1 17 25 8
160 1 18 25 8
160 1 19 21 4
160 1 21 53 4
160 1 22 22 8
160 1 22 53 8
160 1 22 54 12
160 1 22 70 4
160 1 25 70 4
160 1 31 31 8
160 1 32 62 8
160 1 36 62 8
160 1 37 70 4
160 1 48 62 8
160 1 53 70 2
160 1 62 62 8
160 2 2 2 4
160 2 2 3 2
160 2 2 5 2
160 2 2 7 2
160 2 2 9 2
160 2 3 5 4
160 2 3 7 10
160 2 4 7 4
160 2 5 7 2
160 2 5 9 4
160 2 6 6 8
160 2 6 7 4
160 2 6 9 8
160 2 6 10 12
160 2 7 7 12
160 2 7 9 2
160 3 1 1 1.0
160 3 161 161 1.0
161 1 2 54 2
161 1 2 71 2
161 1 3 70 4
161 1 6 41 4
161 1 7 70 4
161 1 10 41 8
161 1 13 41 8
161 1 14 25 8
161 1 14 41 8
161 1 16 41 4
161 1 17 41 8
161 1 18 37 8
161 1 18 41 8
161 1 19 41 8
161 1 20 21 4
161 1 20 25 8
161 1 20 37 8
161 1 20 41 4
161 1 21 54 4
161 1 22 22 8
161 1 22 54 8
161 1 31 31 8
161 1 32 36 8
161 1 32 48 8
161 1 53 54 8
161 1 54 54 8
161 2 1 2 2
161 2 1 7 2
161 2 2 5 2
161 2 2 7 6
161 2 2 10 2
161 2 3 7 10
161 2 4 5 4
161 2 4 7 6
161 2 5 7 2
161 2 5 10 4
161 2 6 6 8
161 2 6 7 4
161 2 6 10 8
161 2 7 9 2
161 2 9 10 8
161 2 10 10 8
161 3 1 1 1.0
161 3 162 162 1.0
162 1 2 70 4
162 1 12 41 16
162 1 14 37 16
162 1 14 41 16
162 1 18 25 16
162 1 18 41 16
162 1 19 25 8
162 1 19 37 8
162 1 21 70 8
162 1 22 53 8
162 1 22 54 16
162 1 32 32 16
162 1 32 62 16
162 1 53 53 4
162 1 54 54 8
162 2 2 2 8
162 2 2 7 4
162 2 3 5 4
162 2 3 7 8
162 2 4 7 8
162 2 5 7 8
162 2 6 9 8
162 2 6 10 16
162 2 7 7 8
162 2 9 9 4
162 2 10 10 8
162 3 1 1 1.0
162 3 163 163 1.0
163 1 1 70 6
163 1 14 41 24
163 1 18 41 24
163 1 19 41 12
163 1 20 25 12
163 1 20 37 12
163 1 20 41 24
163 1 22 54 12
163 1 32 32 24
163 1 53 54 6
163 1 54 54 24
163 2 1 2 2
163 2 1 7 6
163 2 2 7 6
163 2 3 7 6
163 2 4 5 2
163 2 4 7 12
163 2 5 7 6
163 2 6 10 12
163 2 9 10 6
163 2 10 10 24
163 3 1 1 1.0
163 3 164 164 1.0
164 1 20 41 120
164 1 54 54 60
164 2 1 7 20
164 2 4 7 20
164 2 10 10 60
164 3 1 1 1.0
164 3 165 165 1.0
165 1 1 25 6
165 1 1 37 6
165 1 3 22 12
165 1 3 25 12
165 1 5 22 6
165 1 5 53 3
165 1 7 22 12
165 1 7 37 12
165 1 15 22 6
165 1 15 53 3
165 1 25 25 12
165 1 25 53 6
165 1 37 37 12
165 1 37 53 6
165 1 52 70 12
165 1 52 71 6
165 1 70 71 6
165 2 1 5 3
165 2 1 6 8
165 2 1 7 12
165 2 1 9 1
165 2 2 5 6
165 2 2 6 12
165 2 3 4 1
165 2 3 6 6
165 2 3 9 3
165 2 3 10 3
165 2 5 7 6
165 2 5 9 3
165 2 7 9 6
165 3 1 1 1.0
165 3 166 166 1.0
166 1 1 23 2
166 1 1 25 4
166 1 1 29 2
166 1 1 37 4
166 1 2 23 4
166 1 2 25 4
166 1 2 29 4
166 1 2 37 4
166 1 3 21 8
166 1 3 22 4
166 1 3 37 4
166 1 3 53 4
166 1 4 22 4
166 1 4 53 2
166 1 7 21 8
166 1 7 22 4
166 1 7 25 4
166 1 7 53 4
166 1 8 22 4
166 1 8 53 2
166 1 11 22 4
166 1 11 53 2
166 1 21 25 8
166 1 21 37 8
166 1 22 25 4
166 1 22 37 4
166 1 25 37 4
166 1 65 70 4
166 1 65 71 2
166 1 69 70 4
166 1 69 71 2
166 1 70 70 4
166 1 70 71 2
166 1 71 71 4
166 2 1 5 6
166 2 1 6 2
166 2 1 7 2
166 2 1 9 2
166 2 2 5 8
166 2 2 6 8
166 2 2 7 8
166 2 2 9 6
166 2 3 6 4
166 2 3 8 4
166 2 3 9 2
166 2 5 5 8
166 2 5 6 2
166 2 5 7 6
166 2 6 7 4
166 2 7 7 4
166 3 1 1 1.0
166 3 167 167 1.0
167 1 1 31 2
167 1 1 41 4
167 1 2 25 2
167 1 2 31 4
167 1 2 37 2
167 1 3 22 4
167 1 3 25 4
167 1 3 41 4
167 1 3 54 4
167 1 6 22 2
167 1 6 53 1
167 1 7 22 4
167 1 7 37 4
167 1 7 41 4
167 1 7 54 4
167 1 9 21 4
167 1 9 25 4
167 1 9 37 4
167 1 10 22 4
167 1 10 53 2
167 1 13 22 4
167 1 13 53 2
167 1 16 22 2
167 1 16 53 1
167 1 17 22 4
167 1 17 53 2
167 1 21 25 4
167 1 21 37 4
167 1 21 41 4
167 1 22 25 4
167 1 22 37 4
167 1 25 25 4
167 1 25 41 4
167 1 25 53 4
167 1 25 54 2
167 1 36 70 4
167 1 36 71 2
167 1 37 37 4
167 1 37 41 4
167 1 37 53 4
167 1 37 54 2
167 1 48 70 4
167 1 48 71 2
167 1 70 70 4
167 1 70 71 4
167 2 1 6 2
167 2 1 7 4
167 2 1 10 2
167 2 2 5 5
167 2 2 6 6
167 2 2 7 6
167 2 2 9 1
167 2 2 10 4
167 2 3 3 2
167 2 3 6 6
167 2 3 9 3
167 2 4 6 2
167 2 4 9 1
167 2 5 5 4
167 2 5 6 2
167 2 5 7 8
167 2 5 9 2
167 2 5 10 1
167 2 6 7 4
167 2 7 7 4
167 2 7 9 4
167 2 7 10 2
167 3 1 1 1.0
167 3 168 168 1.0
168 1 3 37 16
168 1 3 53 8
168 1 7 25 16
168 1 7 53 8
168 1 12 22 16
168 1 12 53 8
168 1 22 25 16
168 1 22 37 16
168 1 25 37 16
168 1 62 70 16
168 1 62 71 8
168 1 70 70 8
168 1 71 71 4
168 2 1 5 4
168 2 1 9 4
168 2 2 7 8
168 2 2 9 8
168 2 3 6 8
168 2 3 7 4
168 2 3 9 4
168 2 5 5 4
168 2 5 6 8
168 2 6 7 16
168 2 7 7 8
168 3 1 1 1.0
168 3 169 169 1.0
169 1 3 41 8
169 1 3 54 4
169 1 7 41 8
169 1 7 54 4
169 1 9 25 8
169 1 9 37 8
169 1 9 41 8
169 1 14 22 8
169 1 14 53 4
169 1 18 22 8
169 1 18 53 4
169 1 19 22 4
169 1 19 53 2
169 1 22 25 8
169 1 22 37 8
169 1 25 41 8
169 1 25 53 4
169 1 25 54 8
169 1 32 70 8
169 1 32 71 4
169 1 37 41 8
169 1 37 53 4
169 1 37 54 8
169 1 41 41 8
169 1 70 70 8
169 1 70 71 2
169 2 1 7 2
169 2 1 10 2
169 2 2 3 2
169 2 2 5 2
169 2 2 7 8
169 2 2 10 4
169 2 3 5 2
169 2 3 6 4
169 2 3 9 2
169 2 4 6 4
169 2 4 9 2
169 2 5 6 4
169 2 5 7 2
169 2 5 9 2
169 2 5 10 4
169 2 6 7 8
169 2 7 7 8
169 2 7 9 4
169 2 7 10 8
169 3 1 1 1.0
169 3 170 170 1.0
170 1 9 41 48
170 1 20 22 24
170 1 20 53 12
170 1 25 54 24
170 1 37 54 24
170 1 41 41 48
170 1 70 70 12
170 2 1 3 4
170 2 2 7 12
170 2 4 6 8
170 2 4 9 4
170 2 5 10 12
170 2 7 7 12
170 2 7 10 24
170 3 1 1 1.0
170 3 171 171 1.0
171 1 1 41 18
171 1 5 54 9
171 1 9 22 36
171 1 15 54 9
171 1 25 25 36
171 1 37 37 36
171 1 41 53 18
171 1 52 70 18
171 2 1 7 9
171 2 1 10 3
171 2 2 6 18
171 2 3 10 9
171 2 4 4 2
171 2 4 10 3
171 2 5 7 18
171 2 7 9 9
171 3 1 1 1.0
171 3 172 172 1.0
172 1 1 24 12
172 1 1 30 12
172 1 5 27 12
172 1 15 45 12
172 1 20 44 12
172 1 20 50 12
172 1 20 51 12
172 1 20 52 24
172 1 58 58 6
172 1 67 67 6
172 2 1 6 12
172 2 1 8 12
172 2 1 10 12
172 2 2 10 12
172 2 3 5 6
172 2 4 8 4
172 2 4 9 6
172 2 5 10 6
172 3 1 1 1.0
172 3 173 173 1.0
173 1 1 26 3
173 1 1 33 3
173 1 1 38 3
173 1 1 39 3
173 1 3 22 6
173 1 3 30 6
173 1 5 25 6
173 1 5 26 3
173 1 5 33 3
173 1 5 55 3
173 1 7 22 6
173 1 7 24 6
173 1 15 37 6
173 1 15 38 3
173 1 15 39 3
173 1 15 59 3
173 1 20 64 3
173 1 20 68 3
173 1 20 70 6
173 1 25 27 6
173 1 37 45 6
173 1 44 52 6
173 1 50 52 6
173 1 51 52 6
173 1 52 52 12
173 1 53 55 3
173 1 53 59 3
173 1 58 63 3
173 1 63 67 3
173 1 64 71 3
173 1 68 71 3
173 2 1 6 9
173 2 1 7 6
173 2 1 8 9
173 2 2 6 6
173 2 2 10 6
173 2 3 5 3
173 2 3 6 3
173 2 3 9 3
173 2 3 10 3
173 2 4 7 3
173 2 4 8 1
173 2 5 6 3
173 2 5 7 3
173 2 5 8 3
173 2 6 10 3
173 2 8 9 3
173 2 9 9 6
173 3 1 1 1.0
173 3 174 174 1.0
174 1 1 34 6
174 1 1 40 6
174 1 3 30 12
174 1 5 57 3
174 1 7 24 12
174 1 15 66 3
174 1 20 42 6
174 1 20 43 6
174 1 20 44 12
174 1 20 49 6
174 1 20 50 12
174 1 20 51 12
174 1 20 52 6
174 1 27 27 12
174 1 45 45 12
174 1 56 58 6
174 1 60 67 6
174 1 61 71 6
174 2 1 6 6
174 2 1 7 3
174 2 1 8 12
174 2 1 10 3
174 2 2 10 12
174 2 3 9 3
174 2 3 10 3
174 2 4 7 1
174 2 4 8 6
174 2 4 9 3
174 2 5 8 6
174 2 5 10 6
174 2 6 10 6
174 3 1 1 1.0
174 3 175 175 1.0
175 1 1 27 6
175 1 1 45 6
175 1 3 24 12
175 1 3 27 12
175 1 5 24 6
175 1 7 30 12
175 1 7 45 12
175 1 15 30 6
175 1 20 58 3
175 1 20 67 3
175 1 20 71 6
175 1 44 44 12
175 1 44 58 6
175 1 50 50 12
175 1 50 67 6
175 1 51 52 12
175 1 51 71 6
175 2 1 4 1
175 2 1 5 3
175 2 1 8 12
175 2 1 10 8
175 2 2 5 6
175 2 2 6 12
175 2 3 6 6
175 2 3 10 3
175 2 4 5 3
175 2 4 10 1
175 2 5 8 6
175 2 8 9 6
175 2 9 10 3
175 3 1 1 1.0
175 3 176 176 1.0
176 1 1 42 6
176 1 1 43 6
176 1 1 49 6
176 1 5 56 6
176 1 9 22 12
176 1 9 24 12
176 1 9 30 12
176 1 15 60 6
176 1 20 57 3
176 1 20 66 3
176 1 20 70 6
176 1 25 27 12
176 1 34 67 6
176 1 37 45 12
176 1 40 58 6
176 1 44 44 12
176 1 50 50 12
176 1 51 52 12
176 1 53 61 6
176 2 1 3 1
176 2 1 6 2
176 2 1 7 3
176 2 1 8 6
176 2 2 6 12
176 2 2 10 6
176 2 3 10 6
176 2 4 7 3
176 2 4 9 1
176 2 4 10 3
176 2 5 7 6
176 2 5 8 12
176 2 8 9 6
176 2 10 10 6
176 3 1 1 1.0
176 3 177 177 1.0
177 1 1 28 3
177 1 1 35 3
177 1 1 46 3
177 1 1 47 3
177 1 3 24 6
177 1 3 32 6
177 1 5 27 6
177 1 5 28 3
177 1 5 35 3
177 1 7 30 6
177 1 7 32 6
177 1 14 44 6
177 1 14 52 6
177 1 15 45 6
177 1 15 46 3
177 1 15 47 3
177 1 18 50 6
177 1 18 52 6
177 1 19 52 6
177 1 20 28 3
177 1 20 35 3
177 1 20 46 3
177 1 20 47 3
177 1 20 51 6
177 1 20 52 6
177 1 28 58 3
177 1 35 71 3
177 1 46 67 3
177 1 47 71 3
177 2 1 3 1
177 2 1 6 7
177 2 1 8 6
177 2 1 9 4
177 2 1 10 6
177 2 2 6 6
177 2 2 10 6
177 2 3 5 3
177 2 3 6 3
177 2 3 9 3
177 2 3 10 3
177 2 4 6 1
177 2 4 8 3
177 2 4 9 3
177 2 5 6 6
177 2 5 8 3
177 2 6 10 3
177 2 9 10 3
177 3 1 1 1.0
177 3 178 178 1.0
178 1 1 44 6
178 1 1 50 6
178 1 1 51 6
178 1 5 58 3
178 1 9 24 12
178 1 9 30 12
178 1 9 32 12
178 1 14 44 12
178 1 15 67 3
178 1 18 50 12
178 1 19 52 6
178 1 20 27 6
178 1 20 45 6
178 1 20 51 12
178 1 24 58 6
178 1 27 27 12
178 1 30 67 6
178 1 45 45 12
178 2 1 2 2
178 2 1 5 1
178 2 1 8 6
178 2 1 9 3
178 2 2 6 6
178 2 2 10 12
178 2 3 9 3
178 2 3 10 3
178 2 4 5 1
178 2 4 8 6
178 2 4 10 3
178 2 5 6 6
178 2 5 8 12
178 2 10 10 12
178 3 1 1 1.0
178 3 179 179 1.0
179 1 3 25 8
179 1 3 26 8
179 1 3 33 8
179 1 5 22 8
179 1 5 30 4
179 1 7 37 8
179 1 7 38 8
179 1 7 39 8
179 1 15 22 8
179 1 15 24 4
179 1 25 55 8
179 1 27 53 4
179 1 37 59 8
179 1 44 71 4
179 1 45 53 4
179 1 50 71 4
179 1 51 71 4
179 1 52 64 8
179 1 52 68 8
179 1 52 70 8
179 1 58 67 2
179 1 63 63 8
179 2 1 6 4
179 2 1 7 8
179 2 1 8 8
179 2 2 5 4
179 2 2 6 8
179 2 3 4 2
179 2 3 6 8
179 2 3 10 4
179 2 5 5 2
179 2 5 8 4
179 2 5 9 2
179 2 6 6 8
179 2 7 9 8
179 2 8 9 4
179 2 10 10 2
179 3 1 1 1.0
179 3 180 180 1.0
180 1 1 25 2
180 1 1 33 3
180 1 1 37 2
180 1 1 39 3
180 1 1 55 1
180 1 1 59 1
180 1 3 22 2
180 1 3 25 2
180 1 3 29 2
180 1 3 37 2
180 1 3 38 2
180 1 3 55 2
180 1 4 22 2
180 1 4 25 2
180 1 4 29 2
180 1 4 30 2
180 1 5 22 2
180 1 5 38 1
180 1 5 53 2
180 1 5 59 1
180 1 7 22 2
180 1 7 23 2
180 1 7 25 2
180 1 7 26 2
180 1 7 37 2
180 1 7 59 2
180 1 8 22 2
180 1 8 23 2
180 1 8 24 2
180 1 8 37 2
180 1 11 22 4
180 1 11 25 2
180 1 11 37 2
180 1 15 22 2
180 1 15 26 1
180 1 15 53 2
180 1 15 55 1
180 1 22 23 2
180 1 22 27 2
180 1 22 29 2
180 1 22 45 2
180 1 23 25 2
180 1 25 25 4
180 1 25 26 2
180 1 25 33 2
180 1 25 53 2
180 1 25 59 2
180 1 26 53 1
180 1 29 37 2
180 1 33 53 1
180 1 37 37 4
180 1 37 38 2
180 1 37 39 2
180 1 37 53 2
180 1 37 55 2
180 1 38 53 1
180 1 39 53 1
180 1 44 70 2
180 1 50 70 2
180 1 51 70 2
180 1 52 64 2
180 1 52 65 2
180 1 52 68 2
180 1 52 69 2
180 1 52 70 2
180 1 52 71 2
180 1 58 68 1
180 1 63 65 2
180 1 63 69 2
180 1 63 71 2
180 1 64 67 1
180 1 64 69 2
180 1 64 71 1
180 1 65 68 2
180 1 65 70 2
180 1 68 71 1
180 1 69 70 2
180 2 1 5 2
180 2 1 6 3
180 2 1 7 3
180 2 1 8 2
180 2 1 9 2
180 2 2 5 2
180 2 2 6 6
180 2 2 7 4
180 2 2 8 4
180 2 2 9 2
180 2 3 4 1
180 2 3 5 1
180 2 3 6 4
180 2 3 8 3
180 2 3 9 2
180 2 3 10 2
180 2 5 6 4
180 2 5 7 6
180 2 5 8 1
180 2 5 9 2
180 2 6 6 4
180 2 6 7 2
180 2 6 8 2
180 2 6 9 1
180 2 7 8 2
180 2 7 9 3
180 2 8 9 1
180 2 8 10 1
180 3 1 1 1.0
180 3 181 181 1.0
181 1 1 41 4
181 1 1 61 2
181 1 3 33 4
181 1 3 41 4
181 1 5 54 4
181 1 5 60 2
181 1 6 30 2
181 1 7 39 4
181 1 7 41 4
181 1 9 22 4
181 1 9 26 4
181 1 9 38 4
181 1 10 22 4
181 1 13 22 4
181 1 15 54 4
181 1 15 56 2
181 1 16 24 2
181 1 17 22 4
181 1 22 31 4
181 1 25 25 8
181 1 25 26 4
181 1 25 33 4
181 1 25 55 4
181 1 27 54 2
181 1 34 71 2
181 1 36 68 4
181 1 37 37 8
181 1 37 38 4
181 1 37 39 4
181 1 37 59 4
181 1 40 71 2
181 1 41 53 4
181 1 41 55 4
181 1 41 59 4
181 1 42 53 2
181 1 43 53 2
181 1 44 70 2
181 1 45 54 2
181 1 48 64 4
181 1 49 53 2
181 1 50 70 2
181 1 51 70 2
181 1 52 64 4
181 1 52 68 4
181 1 52 70 4
181 1 57 67 1
181 1 58 66 1
181 1 63 63 8
181 2 1 7 4
181 2 1 8 2
181 2 1 10 2
181 2 2 6 6
181 2 2 7 2
181 2 2 8 4
181 2 3 3 2
181 2 3 6 6
181 2 3 10 4
181 2 4 4 2
181 2 4 10 2
181 2 5 7 7
181 2 5 8 4
181 2 5 10 1
181 2 6 6 8
181 2 6 7 4
181 2 7 8 2
181 2 7 9 9
181 2 8 9 2
181 2 8 10 2
181 2 9 10 1
181 3 1 1 1.0
181 3 182 182 1.0
182 1 1 24 4
182 1 1 30 4
182 1 1 31 4
182 1 1 32 4
182 1 1 42 2
182 1 1 56 2
182 1 1 60 2
182 1 1 61 2
182 1 2 24 2
182 1 2 30 2
182 1 2 32 4
182 1 5 27 4
182 1 5 43 2
182 1 6 27 2
182 1 10 21 4
182 1 13 27 4
182 1 14 50 4
182 1 14 51 4
182 1 14 52 4
182 1 15 45 4
182 1 15 49 2
182 1 16 45 2
182 1 17 45 4
182 1 18 44 4
182 1 18 51 4
182 1 18 52 4
182 1 19 44 2
182 1 19 50 2
182 1 19 51 2
182 1 20 34 2
182 1 20 36 4
182 1 20 40 2
182 1 20 44 4
182 1 20 48 4
182 1 20 50 4
182 1 20 52 4
182 1 21 24 4
182 1 21 30 4
182 1 21 32 4
182 1 57 58 1
182 1 58 58 4
182 1 66 67 1
182 1 67 67 4
182 2 1 6 6
182 2 1 8 4
182 2 1 10 6
182 2 2 6 6
182 2 2 8 6
182 2 2 9 2
182 2 2 10 6
182 2 3 5 4
182 2 3 7 1
182 2 3 8 2
182 2 3 9 1
182 2 4 5 1
182 2 4 8 2
182 2 4 9 4
182 2 4 10 1
182 2 5 6 4
182 2 5 8 2
182 2 5 9 1
182 2 5 10 8
182 2 7 10 3
182 3 1 1 1.0
182 3 183 183 1.0
183 1 3 26 4
183 1 3 33 4
183 1 3 34 4
183 1 5 22 2
183 1 5 25 2
183 1 5 26 4
183 1 5 30 4
183 1 5 33 4
183 1 5 34 2
183 1 7 38 4
183 1 7 39 4
183 1 7 40 4
183 1 15 22 2
183 1 15 24 4
183 1 15 37 2
183 1 15 38 4
183 1 15 39 4
183 1 15 40 2
183 1 20 61 2
183 1 20 64 4
183 1 20 68 4
183 1 20 70 2
183 1 25 57 2
183 1 27 55 4
183 1 37 66 2
183 1 42 52 4
183 1 42 71 2
183 1 43 52 4
183 1 43 71 2
183 1 44 52 4
183 1 45 59 4
183 1 49 52 4
183 1 49 71 2
183 1 50 52 4
183 1 51 52 4
183 1 52 61 4
183 1 52 64 4
183 1 52 68 4
183 1 53 57 1
183 1 53 66 1
183 1 55 55 4
183 1 56 63 4
183 1 56 67 2
183 1 58 60 2
183 1 59 59 4
183 1 60 63 4
183 2 1 6 2
183 2 1 7 6
183 2 1 8 12
183 2 2 6 4
183 2 2 10 2
183 2 3 4 1
183 2 3 5 1
183 2 3 6 6
183 2 3 10 5
183 2 4 7 2
183 2 4 8 2
183 2 5 6 2
183 2 5 7 1
183 2 5 8 2
183 2 6 6 8
183 2 6 10 4
183 2 7 9 3
183 2 8 9 8
183 2 9 9 2
183 2 10 10 4
183 3 1 1 1.0
183 3 184 184 1.0
184 1 3 34 12
184 1 5 30 6
184 1 7 40 12
184 1 15 24 6
184 1 20 41 6
184 1 20 42 12
184 1 20 43 12
184 1 20 44 6
184 1 20 49 12
184 1 20 50 6
184 1 20 51 6
184 1 27 57 6
184 1 41 71 6
184 1 45 66 6
184 1 52 61 12
184 1 54 58 3
184 1 54 67 3
184 1 56 56 12
184 1 60 60 12
184 2 1 6 2
184 2 1 7 6
184 2 1 8 12
184 2 2 10 6
184 2 3 4 1
184 2 3 10 6
184 2 4 7 3
184 2 4 8 6
184 2 4 9 1
184 2 5 7 3
184 2 5 10 3
184 2 6 10 12
184 2 8 9 6
184 2 10 10 6
184 3 1 1 1.0
184 3 185 185 1.0
185 1 1 27 2
185 1 1 34 3
185 1 1 40 3
185 1 1 45 2
185 1 1 57 1
185 1 1 66 1
185 1 3 24 2
185 1 3 27 2
185 1 3 29 2
185 1 3 40 2
185 1 3 45 2
185 1 3 57 2
185 1 4 24 2
185 1 4 27 2
185 1 4 29 2
185 1 4 30 2
185 1 5 24 2
185 1 5 40 1
185 1 7 23 2
185 1 7 27 2
185 1 7 30 2
185 1 7 34 2
185 1 7 45 2
185 1 7 66 2
185 1 8 23 2
185 1 8 24 2
185 1 8 30 2
185 1 8 45 2
185 1 11 24 2
185 1 11 27 2
185 1 11 30 2
185 1 11 45 2
185 1 15 30 2
185 1 15 34 1
185 1 20 56 1
185 1 20 58 2
185 1 20 60 1
185 1 20 65 2
185 1 20 67 2
185 1 20 69 2
185 1 20 71 2
185 1 23 24 2
185 1 23 27 2
185 1 24 27 2
185 1 29 30 2
185 1 29 45 2
185 1 30 45 2
185 1 42 44 2
185 1 42 50 2
185 1 42 58 1
185 1 42 67 1
185 1 43 44 2
185 1 43 52 2
185 1 43 58 1
185 1 43 71 1
185 1 44 44 4
185 1 44 51 2
185 1 44 56 2
185 1 44 58 2
185 1 49 50 2
185 1 49 52 2
185 1 49 67 1
185 1 49 71 1
185 1 50 50 4
185 1 50 51 2
185 1 50 60 2
185 1 50 67 2
185 1 51 51 4
185 1 51 52 2
185 1 51 65 2
185 1 51 69 2
185 1 56 65 2
185 1 56 71 1
185 1 58 61 1
185 1 60 69 2
185 1 60 71 1
185 1 61 65 2
185 1 61 67 1
185 1 61 69 2
185 2 1 4 1
185 2 1 5 2
185 2 1 7 2
185 2 1 8 3
185 2 1 9 1
185 2 1 10 3
185 2 2 5 2
185 2 2 6 4
185 2 2 8 8
185 2 2 9 2
185 2 2 10 2
185 2 3 5 1
185 2 3 6 4
185 2 3 8 2
185 2 3 10 2
185 2 4 5 2
185 2 4 6 1
185 2 4 10 1
185 2 5 6 1
185 2 5 7 1
185 2 5 8 6
185 2 5 10 3
185 2 6 6 4
185 2 6 8 4
185 2 7 9 1
185 2 8 8 4
185 2 8 9 3
185 2 8 10 2
185 2 9 10 2
185 3 1 1 1.0
185 3 186 186 1.0
186 1 1 43 2
186 1 1 49 2
186 1 1 64 1
186 1 1 68 1
186 1 3 33 2
186 1 3 34 2
186 1 3 42 2
186 1 3 49 2
186 1 5 56 2
186 1 5 63 1
186 1 6 30 2
186 1 7 39 2
186 1 7 40 2
186 1 7 42 2
186 1 7 43 2
186 1 9 24 2
186 1 9 26 2
186 1 9 30 2
186 1 9 34 2
186 1 9 38 2
186 1 9 40 2
186 1 10 24 2
186 1 10 30 2
186 1 13 22 2
186 1 13 30 2
186 1 15 60 2
186 1 15 63 1
186 1 16 24 2
186 1 17 22 2
186 1 17 24 2
186 1 20 55 1
186 1 20 57 2
186 1 20 59 1
186 1 20 64 2
186 1 20 66 2
186 1 20 68 2
186 1 20 70 2
186 1 24 31 2
186 1 25 27 2
186 1 25 57 2
186 1 26 27 2
186 1 26 67 1
186 1 26 71 1
186 1 27 33 2
186 1 27 55 2
186 1 27 56 2
186 1 30 31 2
186 1 33 67 1
186 1 33 71 1
186 1 34 60 2
186 1 34 67 2
186 1 36 61 2
186 1 36 68 2
186 1 37 45 2
186 1 37 66 2
186 1 38 45 2
186 1 38 58 1
186 1 38 71 1
186 1 39 45 2
186 1 39 58 1
186 1 39 71 1
186 1 40 56 2
186 1 40 58 2
186 1 42 44 2
186 1 42 50 2
186 1 43 44 2
186 1 43 52 2
186 1 44 44 4
186 1 44 51 2
186 1 45 59 2
186 1 45 60 2
186 1 48 61 2
186 1 48 64 2
186 1 49 50 2
186 1 49 52 2
186 1 50 50 4
186 1 50 51 2
186 1 51 51 4
186 1 51 52 2
186 1 53 64 1
186 1 53 68 1
186 1 55 61 2
186 1 55 67 1
186 1 56 63 2
186 1 58 59 1
186 1 59 61 2
186 1 60 63 2
186 2 1 3 1
186 2 1 6 1
186 2 1 7 3
186 2 1 8 3
186 2 2 6 4
186 2 2 8 6
186 2 2 10 2
186 2 3 3 2
186 2 3 6 3
186 2 3 10 4
186 2 4 7 2
186 2 4 8 1
186 2 4 9 1
186 2 4 10 2
186 2 5 6 1
186 2 5 7 4
186 2 5 8 7
186 2 6 6 4
186 2 6 8 4
186 2 6 10 3
186 2 7 9 3
186 2 8 8 4
186 2 8 9 5
186 2 8 10 2
186 2 9 10 1
186 2 10 10 4
186 3 1 1 1.0
186 3 187 187 1.0
187 1 1 28 2
187 1 1 36 2
187 1 1 44 1
187 1 1 46 2
187 1 1 48 2
187 1 1 50 1
187 1 1 58 1
187 1 1 67 1
187 1 3 24 2
187 1 3 31 2
187 1 3 47 2
187 1 3 48 2
187 1 4 24 2
187 1 4 32 2
187 1 5 27 2
187 1 5 28 2
187 1 5 44 1
187 1 5 51 1
187 1 6 27 2
187 1 6 52 2
187 1 7 30 2
187 1 7 31 2
187 1 7 35 2
187 1 7 36 2
187 1 8 30 2
187 1 8 32 2
187 1 10 23 2
187 1 10 29 2
187 1 10 44 2
187 1 10 50 2
187 1 11 32 4
187 1 13 27 2
187 1 13 35 2
187 1 13 44 2
187 1 13 52 2
187 1 14 35 2
187 1 14 36 2
187 1 14 44 2
187 1 14 51 2
187 1 15 45 2
187 1 15 46 2
187 1 15 50 1
187 1 15 51 1
187 1 16 45 2
187 1 16 52 2
187 1 17 45 2
187 1 17 47 2
187 1 17 50 2
187 1 17 52 2
187 1 18 47 2
187 1 18 48 2
187 1 18 50 2
187 1 18 51 2
187 1 19 51 2
187 1 19 52 2
187 1 20 24 1
187 1 20 28 2
187 1 20 30 1
187 1 20 36 2
187 1 20 46 2
187 1 20 48 2
187 1 20 52 2
187 1 23 24 2
187 1 24 71 1
187 1 27 58 1
187 1 27 71 1
187 1 28 58 2
187 1 29 30 2
187 1 30 71 1
187 1 31 65 2
187 1 31 69 2
187 1 35 65 2
187 1 45 67 1
187 1 45 71 1
187 1 46 67 2
187 1 47 69 2
187 2 1 2 1
187 2 1 3 1
187 2 1 5 1
187 2 1 6 2
187 2 1 8 1
187 2 1 9 3
187 2 1 10 3
187 2 2 6 4
187 2 2 8 4
187 2 2 9 3
187 2 2 10 4
187 2 3 5 2
187 2 3 6 4
187 2 3 8 3
187 2 3 9 2
187 2 3 10 2
187 2 4 5 1
187 2 4 6 1
187 2 4 8 1
187 2 4 9 2
187 2 4 10 1
187 2 5 5 2
187 2 5 6 5
187 2 5 8 2
187 2 5 10 3
187 2 6 6 8
187 2 6 8 2
187 2 6 9 2
187 2 8 10 3
187 2 9 10 2
187 3 1 1 1.0
187 3 188 188 1.0
188 1 1 51 4
188 1 1 70 2
188 1 3 34 4
188 1 3 50 4
188 1 6 30 2
188 1 7 40 4
188 1 7 44 4
188 1 9 32 4
188 1 9 34 4
188 1 9 40 4
188 1 10 32 4
188 1 13 30 4
188 1 14 42 4
188 1 14 43 4
188 1 14 44 4
188 1 16 24 2
188 1 17 24 4
188 1 18 42 4
188 1 18 49 4
188 1 18 50 4
188 1 19 44 2
188 1 19 50 2
188 1 19 51 2
188 1 20 25 2
188 1 20 27 4
188 1 20 37 2
188 1 20 43 4
188 1 20 45 4
188 1 20 49 4
188 1 20 51 4
188 1 22 58 2
188 1 22 67 2
188 1 24 56 4
188 1 25 71 2
188 1 27 57 4
188 1 27 58 2
188 1 30 60 4
188 1 31 32 4
188 1 36 61 4
188 1 37 71 2
188 1 45 66 4
188 1 45 67 2
188 1 48 61 4
188 1 53 58 1
188 1 53 67 1
188 1 56 56 4
188 1 60 60 4
188 2 1 2 2
188 2 1 7 2
188 2 1 8 4
188 2 2 6 2
188 2 2 8 4
188 2 2 9 2
188 2 2 10 4
188 2 3 3 2
188 2 3 8 2
188 2 3 9 1
188 2 3 10 4
188 2 4 5 1
188 2 4 7 2
188 2 4 8 4
188 2 4 10 2
188 2 5 5 2
188 2 5 6 2
188 2 5 7 4
188 2 5 8 4
188 2 5 9 1
188 2 6 6 8
188 2 6 10 6
188 2 8 9 4
188 2 8 10 2
188 2 9 10 1
188 2 10 10 8
188 3 1 1 1.0
188 3 189 189 1.0
189 1 1 24 1
189 1 1 26 2
189 1 1 27 3
189 1 1 30 1
189 1 1 38 2
189 1 1 45 3
189 1 2 23 2
189 1 2 27 2
189 1 2 29 2
189 1 2 45 2
189 1 3 21 2
189 1 3 23 4
189 1 3 24 2
189 1 3 26 2
189 1 3 39 2
189 1 3 45 2
189 1 3 55 2
189 1 4 22 2
189 1 4 23 2
189 1 4 24 2
189 1 4 25 2
189 1 5 21 2
189 1 5 45 1
189 1 7 21 2
189 1 7 27 2
189 1 7 29 4
189 1 7 30 2
189 1 7 33 2
189 1 7 38 2
189 1 7 59 2
189 1 8 22 2
189 1 8 29 2
189 1 8 30 2
189 1 8 37 2
189 1 11 24 2
189 1 11 30 2
189 1 11 33 2
189 1 11 39 2
189 1 15 21 2
189 1 15 27 1
189 1 21 27 2
189 1 21 45 2
189 1 21 55 2
189 1 21 59 2
189 1 24 25 2
189 1 24 53 1
189 1 30 37 2
189 1 30 53 1
189 1 44 63 2
189 1 44 64 2
189 1 44 65 4
189 1 44 67 1
189 1 44 71 1
189 1 50 58 1
189 1 50 63 2
189 1 50 68 2
189 1 50 69 4
189 1 50 71 1
189 1 51 58 1
189 1 51 65 2
189 1 51 67 1
189 1 51 69 2
189 1 51 70 2
189 1 51 71 2
189 1 52 58 2
189 1 52 67 2
189 1 52 71 2
189 1 58 71 1
189 1 64 65 2
189 1 67 71 1
189 1 68 69 2
189 2 1 4 1
189 2 1 5 3
189 2 1 6 3
189 2 1 8 4
189 2 1 10 1
189 2 2 4 1
189 2 2 5 5
189 2 2 6 6
189 2 2 7 4
189 2 2 8 4
189 2 2 9 2
189 2 2 10 2
189 2 3 5 3
189 2 3 6 4
189 2 3 8 3
189 2 5 5 2
189 2 5 8 7
189 2 5 9 3
189 2 5 10 1
189 2 6 7 2
189 2 6 8 2
189 2 6 9 3
189 2 7 8 2
189 2 8 9 1
189 2 8 10 1
189 2 9 10 1
189 3 1 1 1.0
189 3 190 190 1.0
190 1 1 35 1
190 1 1 43 2
190 1 1 47 1
190 1 1 49 2
190 1 3 25 2
190 1 3 26 4
190 1 3 42 2
190 1 3 49 2
190 1 3 56 2
190 1 4 25 2
190 1 4 31 2
190 1 5 22 2
190 1 5 46 1
190 1 6 22 2
190 1 7 37 2
190 1 7 38 4
190 1 7 42 2
190 1 7 43 2
190 1 7 60 2
190 1 8 31 2
190 1 8 37 2
190 1 9 23 2
190 1 9 25 2
190 1 9 29 2
190 1 9 33 2
190 1 9 37 2
190 1 9 39 2
190 1 10 24 2
190 1 10 30 2
190 1 11 33 2
190 1 11 39 2
190 1 13 22 2
190 1 13 30 2
190 1 15 22 2
190 1 15 28 1
190 1 16 22 2
190 1 17 22 2
190 1 17 24 2
190 1 22 27 2
190 1 22 45 2
190 1 23 25 2
190 1 25 55 4
190 1 25 56 2
190 1 25 61 2
190 1 27 53 2
190 1 28 53 1
190 1 28 67 1
190 1 28 71 1
190 1 29 37 2
190 1 34 63 2
190 1 34 69 2
190 1 35 53 1
190 1 35 67 1
190 1 35 71 1
190 1 36 64 2
190 1 36 70 2
190 1 37 59 4
190 1 37 60 2
190 1 37 61 2
190 1 40 63 2
190 1 40 65 2
190 1 44 64 2
190 1 44 65 2
190 1 45 53 2
190 1 46 53 1
190 1 46 58 1
190 1 46 71 1
190 1 47 53 1
190 1 47 58 1
190 1 47 71 1
190 1 48 68 2
190 1 48 70 2
190 1 50 68 2
190 1 50 69 2
190 1 51 70 2
190 1 51 71 2
190 1 52 57 2
190 1 52 66 2
190 1 52 70 2
190 2 1 3 1
190 2 1 6 2
190 2 1 7 2
190 2 1 8 3
190 2 2 5 2
190 2 2 6 6
190 2 2 7 4
190 2 2 8 2
190 2 2 10 2
190 2 3 3 2
190 2 3 4 1
190 2 3 5 1
190 2 3 6 5
190 2 3 9 1
190 2 3 10 2
190 2 4 6 2
190 2 5 6 3
190 2 5 7 2
190 2 5 8 6
190 2 5 9 2
190 2 6 8 4
190 2 6 9 1
190 2 6 10 3
190 2 7 8 2
190 2 7 9 4
190 2 7 10 2
190 2 8 9 3
190 2 9 9 2
190 3 1 1 1.0
190 3 191 191 1.0
191 1 3 37 4
191 1 3 38 4
191 1 3 39 4
191 1 3 45 4
191 1 3 55 4
191 1 5 53 2
191 1 5 66 1
191 1 7 25 4
191 1 7 26 4
191 1 7 27 4
191 1 7 33 4
191 1 7 59 4
191 1 12 22 8
191 1 12 24 4
191 1 12 30 4
191 1 15 53 2
191 1 15 57 1
191 1 22 27 4
191 1 22 45 4
191 1 24 25 4
191 1 25 26 4
191 1 25 59 4
191 1 30 37 4
191 1 33 33 4
191 1 34 53 2
191 1 37 38 4
191 1 37 55 4
191 1 39 39 4
191 1 40 53 2
191 1 42 71 2
191 1 43 67 2
191 1 44 63 4
191 1 44 64 4
191 1 49 58 2
191 1 50 63 4
191 1 50 68 4
191 1 51 62 4
191 1 51 70 4
191 1 52 58 2
191 1 52 67 2
191 1 52 71 2
191 1 56 71 2
191 1 60 71 2
191 1 61 71 2
191 1 62 64 4
191 1 62 68 4
191 1 62 70 4
191 2 1 4 1
191 2 1 5 2
191 2 1 6 2
191 2 1 8 2
191 2 1 9 1
191 2 2 7 4
191 2 2 8 4
191 2 2 9 4
191 2 3 4 1
191 2 3 6 6
191 2 3 7 3
191 2 3 9 2
191 2 3 10 2
191 2 5 6 2
191 2 5 8 4
191 2 5 9 2
191 2 5 10 2
191 2 6 7 8
191 2 6 8 8
191 2 6 9 2
191 2 7 8 4
191 2 7 10 1
191 2 8 9 2
191 2 9 10 1
191 3 1 1 1.0
191 3 192 192 1.0
192 1 3 41 4
192 1 3 49 4
192 1 5 54 2
192 1 5 67 1
192 1 7 41 4
192 1 7 43 4
192 1 9 26 4
192 1 9 33 4
192 1 9 38 4
192 1 9 39 4
192 1 9 41 4
192 1 9 42 4
192 1 14 22 4
192 1 14 30 4
192 1 15 54 2
192 1 15 58 1
192 1 18 22 4
192 1 18 24 4
192 1 19 22 4
192 1 24 71 2
192 1 25 26 4
192 1 25 55 4
192 1 25 56 4
192 1 27 54 4
192 1 27 67 2
192 1 30 71 2
192 1 32 64 4
192 1 32 68 4
192 1 33 33 4
192 1 34 63 4
192 1 37 38 4
192 1 37 59 4
192 1 37 60 4
192 1 39 39 4
192 1 40 63 4
192 1 41 55 4
192 1 41 59 4
192 1 41 61 4
192 1 44 53 2
192 1 44 64 4
192 1 45 54 4
192 1 45 58 2
192 1 50 53 2
192 1 50 68 4
192 1 51 53 2
192 1 51 70 4
192 1 52 57 2
192 1 52 66 2
192 1 52 70 2
192 2 1 3 1
192 2 1 7 2
192 2 1 10 1
192 2 2 3 2
192 2 2 6 2
192 2 2 7 4
192 2 2 8 4
192 2 3 5 1
192 2 3 6 4
192 2 3 10 2
192 2 4 4 2
192 2 4 6 2
192 2 4 10 2
192 2 5 6 2
192 2 5 8 6
192 2 5 10 3
192 2 6 7 4
192 2 6 8 4
192 2 6 10 2
192 2 7 8 4
192 2 7 9 6
192 2 7 10 4
192 2 8 9 2
192 2 8 10 4
192 2 9 9 2
192 3 1 1 1.0
192 3 193 193 1.0
193 1 1 26 2
193 1 1 35 2
193 1 1 38 2
193 1 1 43 1
193 1 1 47 2
193 1 1 49 1
193 1 1 56 1
193 1 1 60 1
193 1 3 22 2
193 1 3 31 2
193 1 3 39 2
193 1 3 46 2
193 1 4 22 2
193 1 4 32 2
193 1 5 25 2
193 1 5 26 2
193 1 5 42 1
193 1 5 49 1
193 1 5 55 2
193 1 5 61 1
193 1 6 25 2
193 1 7 22 2
193 1 7 28 2
193 1 7 31 2
193 1 7 33 2
193 1 8 22 2
193 1 8 32 2
193 1 10 23 2
193 1 10 29 2
193 1 11 24 2
193 1 11 30 2
193 1 13 25 2
193 1 13 33 2
193 1 14 64 2
193 1 14 70 2
193 1 15 37 2
193 1 15 38 2
193 1 15 42 1
193 1 15 43 1
193 1 15 59 2
193 1 15 61 1
193 1 16 37 2
193 1 17 37 2
193 1 17 39 2
193 1 18 68 2
193 1 18 70 2
193 1 19 70 2
193 1 22 23 2
193 1 22 29 2
193 1 25 27 2
193 1 25 28 2
193 1 25 35 2
193 1 28 52 2
193 1 28 63 2
193 1 34 58 1
193 1 34 71 1
193 1 35 52 2
193 1 35 69 2
193 1 36 44 2
193 1 36 52 2
193 1 37 45 2
193 1 37 46 2
193 1 37 47 2
193 1 40 67 1
193 1 40 71 1
193 1 46 52 2
193 1 46 63 2
193 1 47 52 2
193 1 47 65 2
193 1 48 50 2
193 1 48 52 2
193 1 51 52 2
193 1 52 52 4
193 1 53 55 2
193 1 53 56 1
193 1 53 59 2
193 1 53 60 1
193 1 57 71 1
193 1 64 65 2
193 1 66 71 1
193 1 68 69 2
193 2 1 3 1
193 2 1 6 5
193 2 1 7 1
193 2 1 8 4
193 2 1 10 1
193 2 2 6 6
193 2 2 7 4
193 2 2 9 2
193 2 2 10 2
193 2 3 5 2
193 2 3 6 4
193 2 3 7 2
193 2 3 8 2
193 2 3 9 2
193 2 3 10 2
193 2 4 5 1
193 2 4 7 1
193 2 4 8 1
193 2 5 6 2
193 2 5 7 2
193 2 5 8 5
193 2 5 9 1
193 2 5 10 1
193 2 6 6 8
193 2 6 7 2
193 2 6 9 3
193 2 8 9 2
193 2 8 10 2
193 2 9 9 4
193 2 9 10 1
193 3 1 1 1.0
193 3 194 194 1.0
194 1 1 34 2
194 1 1 35 2
194 1 1 40 2
194 1 1 47 2
194 1 1 63 2
194 1 1 64 1
194 1 1 68 1
194 1 3 30 2
194 1 3 32 2
194 1 3 40 2
194 1 3 46 2
194 1 4 30 2
194 1 4 32 2
194 1 5 57 2
194 1 5 64 1
194 1 7 24 2
194 1 7 28 2
194 1 7 32 2
194 1 7 34 2
194 1 8 24 2
194 1 8 32 2
194 1 11 24 2
194 1 11 30 2
194 1 14 42 2
194 1 14 43 2
194 1 14 44 2
194 1 14 50 2
194 1 14 51 2
194 1 14 52 2
194 1 15 66 2
194 1 15 68 1
194 1 18 42 2
194 1 18 44 2
194 1 18 49 2
194 1 18 50 2
194 1 18 51 2
194 1 18 52 2
194 1 19 44 2
194 1 19 50 2
194 1 19 51 2
194 1 20 26 1
194 1 20 28 2
194 1 20 33 1
194 1 20 35 2
194 1 20 38 1
194 1 20 39 1
194 1 20 43 2
194 1 20 44 2
194 1 20 46 2
194 1 20 47 2
194 1 20 49 2
194 1 20 50 2
194 1 20 51 2
194 1 20 52 2
194 1 23 30 2
194 1 23 32 2
194 1 24 29 2
194 1 26 58 1
194 1 27 27 4
194 1 27 28 2
194 1 27 35 2
194 1 28 56 2
194 1 29 32 2
194 1 33 71 1
194 1 35 69 2
194 1 38 67 1
194 1 39 71 1
194 1 45 45 4
194 1 45 46 2
194 1 45 47 2
194 1 46 60 2
194 1 47 65 2
194 1 55 58 1
194 1 55 71 1
194 1 56 58 2
194 1 59 67 1
194 1 59 71 1
194 1 60 67 2
194 1 61 65 2
194 1 61 69 2
194 2 1 3 1
194 2 1 6 4
194 2 1 7 2
194 2 1 8 3
194 2 1 10 2
194 2 2 6 4
194 2 2 8 4
194 2 2 9 2
194 2 2 10 4
194 2 3 8 3
194 2 3 9 3
194 2 3 10 4
194 2 4 6 1
194 2 4 7 1
194 2 4 8 3
194 2 4 9 2
194 2 5 6 3
194 2 5 7 1
194 2 5 8 6
194 2 5 9 2
194 2 5 10 2
194 2 6 6 4
194 2 6 8 2
194 2 6 10 4
194 2 8 10 3
194 2 9 10 2
194 3 1 1 1.0
194 3 195 195 1.0
195 1 1 51 6
195 1 3 26 4
195 1 3 50 4
195 1 5 26 4
195 1 5 50 2
195 1 6 22 2
195 1 6 25 2
195 1 7 38 4
195 1 7 44 4
195 1 9 31 4
195 1 9 33 4
195 1 9 39 4
195 1 10 31 4
195 1 10 32 4
195 1 13 30 4
195 1 13 33 4
195 1 14 64 4
195 1 15 38 4
195 1 15 44 2
195 1 16 22 2
195 1 16 37 2
195 1 17 24 4
195 1 17 39 4
195 1 18 68 4
195 1 19 70 2
195 1 24 63 4
195 1 24 67 2
195 1 25 58 2
195 1 27 52 4
195 1 27 55 4
195 1 27 71 2
195 1 30 58 2
195 1 30 63 4
195 1 36 44 4
195 1 36 64 4
195 1 37 67 2
195 1 45 52 4
195 1 45 59 4
195 1 45 71 2
195 1 48 50 4
195 1 48 68 4
195 1 51 52 4
195 1 53 58 1
195 1 53 67 1
195 1 55 55 4
195 1 59 59 4
195 2 1 2 2
195 2 1 8 6
195 2 2 6 6
195 2 2 7 4
195 2 2 9 2
195 2 3 3 2
195 2 3 6 4
195 2 3 7 2
195 2 3 9 1
195 2 3 10 4
195 2 4 5 1
195 2 4 6 2
195 2 4 8 2
195 2 5 5 2
195 2 5 8 8
195 2 5 9 1
195 2 5 10 2
195 2 6 6 8
195 2 6 10 6
195 2 7 10 2
195 2 8 9 8
195 2 9 10 1
195 3 1 1 1.0
195 3 196 196 1.0
196 1 3 40 8
196 1 3 45 8
196 1 3 57 4
196 1 7 27 8
196 1 7 34 8
196 1 7 66 4
196 1 12 24 8
196 1 12 30 8
196 1 20 54 2
196 1 20 58 4
196 1 20 67 4
196 1 20 71 2
196 1 24 27 8
196 1 30 45 8
196 1 41 58 4
196 1 41 67 4
196 1 41 71 4
196 1 42 42 8
196 1 43 44 8
196 1 44 56 8
196 1 49 50 8
196 1 50 60 8
196 1 51 51 8
196 1 51 62 8
196 1 54 71 4
196 1 61 62 8
196 2 1 4 2
196 2 1 5 2
196 2 1 7 2
196 2 1 10 2
196 2 2 8 8
196 2 2 9 4
196 2 3 6 4
196 2 3 7 2
196 2 3 10 4
196 2 4 5 2
196 2 4 10 2
196 2 5 7 4
196 2 5 10 4
196 2 6 8 16
196 2 7 9 2
196 2 7 10 2
196 2 8 8 8
196 2 9 10 4
196 3 1 1 1.0
196 3 197 197 1.0
197 1 3 49 8
197 1 7 43 8
197 1 9 34 8
197 1 9 40 8
197 1 9 42 8
197 1 14 30 8
197 1 18 24 8
197 1 19 22 4
197 1 20 53 2
197 1 20 57 4
197 1 20 66 4
197 1 20 70 2
197 1 22 71 4
197 1 25 57 4
197 1 25 67 4
197 1 27 56 8
197 1 32 61 8
197 1 34 60 8
197 1 37 58 4
197 1 37 66 4
197 1 40 56 8
197 1 42 42 8
197 1 43 44 8
197 1 45 60 8
197 1 49 50 8
197 1 51 51 8
197 1 53 70 2
197 1 61 61 8
197 2 1 3 2
197 2 1 7 2
197 2 2 3 2
197 2 2 8 8
197 2 2 10 2
197 2 3 6 4
197 2 4 7 2
197 2 4 9 2
197 2 4 10 4
197 2 5 6 4
197 2 5 7 6
197 2 5 10 2
197 2 6 8 8
197 2 7 9 6
197 2 8 8 8
197 2 8 10 8
197 2 10 10 8
197 3 1 1 1.0
197 3 198 198 1.0
198 1 3 40 4
198 1 3 46 4
198 1 3 47 4
198 1 3 48 4
198 1 5 57 2
198 1 5 70 1
198 1 6 52 2
198 1 7 28 4
198 1 7 34 4
198 1 7 35 4
198 1 7 36 4
198 1 10 42 4
198 1 12 24 4
198 1 12 30 4
198 1 12 32 8
198 1 13 44 4
198 1 14 35 4
198 1 14 43 4
198 1 15 66 2
198 1 15 70 1
198 1 16 52 2
198 1 17 50 4
198 1 18 47 4
198 1 18 49 4
198 1 19 51 4
198 1 20 22 2
198 1 20 28 4
198 1 20 46 4
198 1 20 52 2
198 1 22 71 2
198 1 25 58 2
198 1 25 71 2
198 1 27 28 4
198 1 28 56 4
198 1 31 62 4
198 1 35 35 4
198 1 35 62 4
198 1 37 67 2
198 1 37 71 2
198 1 45 46 4
198 1 46 60 4
198 1 47 47 4
198 1 47 62 4
198 1 53 71 2
198 1 61 62 4
198 2 1 2 1
198 2 1 3 2
198 2 1 6 2
198 2 1 7 1
198 2 1 10 2
198 2 2 8 4
198 2 2 9 5
198 2 3 6 2
198 2 3 7 1
198 2 3 8 4
198 2 3 9 2
198 2 3 10 6
198 2 4 6 2
198 2 4 7 1
198 2 4 9 2
198 2 5 5 4
198 2 5 6 2
198 2 5 7 2
198 2 5 9 2
198 2 6 6 16
198 2 6 8 8
198 2 6 9 2
198 2 7 10 3
198 2 9 10 4
198 3 1 1 1.0
198 3 199 199 1.0
199 1 2 58 1
199 1 2 67 1
199 1 2 71 2
199 1 3 50 4
199 1 3 51 4
199 1 6 44 2
199 1 7 44 4
199 1 7 51 4
199 1 9 34 4
199 1 9 36 4
199 1 9 40 4
199 1 9 44 4
199 1 9 48 4
199 1 9 50 4
199 1 10 42 4
199 1 13 44 4
199 1 14 27 4
199 1 14 30 4
199 1 14 32 4
199 1 14 43 4
199 1 16 50 2
199 1 17 50 4
199 1 18 24 4
199 1 18 32 4
199 1 18 45 4
199 1 18 49 4
199 1 19 24 2
199 1 19 30 2
199 1 19 51 4
199 1 20 21 2
199 1 20 27 4
199 1 20 45 4
199 1 20 51 2
199 1 21 58 2
199 1 21 67 2
199 1 21 71 2
199 1 24 24 4
199 1 24 56 4
199 1 27 57 2
199 1 27 58 4
199 1 30 30 4
199 1 30 60 4
199 1 31 32 4
199 1 32 61 4
199 1 45 66 2
199 1 45 67 4
199 2 1 2 2
199 2 1 8 2
199 2 2 3 1
199 2 2 5 3
199 2 2 8 4
199 2 2 9 5
199 2 2 10 3
199 2 3 6 2
199 2 3 8 4
199 2 3 10 2
199 2 4 5 2
199 2 4 7 1
199 2 4 8 2
199 2 4 10 4
199 2 5 5 8
199 2 5 7 3
199 2 5 10 2
199 2 6 6 8
199 2 6 8 4
199 2 6 10 4
199 2 8 9 4
199 2 8 10 4
199 2 10 10 8
199 3 1 1 1.0
199 3 200 200 1.0
200 1 1 32 2
200 1 1 42 4
200 1 2 27 2
200 1 2 31 4
200 1 2 45 2
200 1 3 24 4
200 1 3 27 4
200 1 3 43 4
200 1 3 56 4
200 1 6 24 2
200 1 7 30 4
200 1 7 45 4
200 1 7 49 4
200 1 7 60 4
200 1 9 21 4
200 1 9 27 4
200 1 9 45 4
200 1 10 22 4
200 1 13 24 4
200 1 14 67 2
200 1 14 71 2
200 1 16 30 2
200 1 17 30 4
200 1 18 58 2
200 1 18 71 2
200 1 19 58 1
200 1 19 67 1
200 1 21 27 4
200 1 21 45 4
200 1 21 61 4
200 1 24 25 4
200 1 30 37 4
200 1 32 53 2
200 1 34 50 4
200 1 36 51 4
200 1 40 44 4
200 1 44 44 4
200 1 44 57 2
200 1 44 58 4
200 1 48 51 4
200 1 50 50 4
200 1 50 66 2
200 1 50 67 4
200 1 51 70 2
200 1 51 71 4
200 2 1 6 2
200 2 1 8 4
200 2 1 10 2
200 2 2 4 1
200 2 2 5 5
200 2 2 6 4
200 2 2 7 2
200 2 2 8 4
200 2 2 10 6
200 2 3 5 1
200 2 3 6 6
200 2 3 9 1
200 2 3 10 1
200 2 4 5 2
200 2 4 6 2
200 2 5 5 4
200 2 5 8 8
200 2 5 10 2
200 2 6 7 4
200 2 7 8 2
200 2 8 9 4
200 2 8 10 2
200 2 9 9 2
200 2 9 10 2
200 3 1 1 1.0
200 3 201 201 1.0
201 1 3 42 4
201 1 3 43 4
201 1 3 56 4
201 1 6 67 1
201 1 7 42 4
201 1 7 49 4
201 1 7 60 4
201 1 9 25 4
201 1 9 27 4
201 1 9 37 4
201 1 9 43 4
201 1 9 45 4
201 1 9 49 4
201 1 10 71 2
201 1 13 67 2
201 1 14 22 4
201 1 14 24 4
201 1 16 58 1
201 1 17 58 2
201 1 18 22 4
201 1 18 30 4
201 1 19 24 2
201 1 19 30 2
201 1 22 27 4
201 1 22 45 4
201 1 24 25 4
201 1 25 56 4
201 1 25 61 4
201 1 27 53 2
201 1 30 37 4
201 1 31 71 2
201 1 32 51 4
201 1 32 70 4
201 1 34 34 4
201 1 34 50 4
201 1 36 53 2
201 1 37 60 4
201 1 37 61 4
201 1 40 40 4
201 1 40 44 4
201 1 44 57 4
201 1 44 58 2
201 1 45 53 2
201 1 48 53 2
201 1 50 66 4
201 1 50 67 2
201 1 51 70 4
201 1 51 71 2
201 2 1 6 2
201 2 1 8 2
201 2 2 3 1
201 2 2 5 2
201 2 2 7 4
201 2 2 8 4
201 2 2 10 5
201 2 3 4 1
201 2 3 5 4
201 2 3 6 2
201 2 3 10 2
201 2 4 5 1
201 2 4 6 4
201 2 5 6 4
201 2 5 8 2
201 2 5 9 1
201 2 5 10 2
201 2 6 7 4
201 2 6 8 4
201 2 7 8 4
201 2 7 10 4
201 2 8 9 4
201 2 8 10 4
201 2 9 9 4
201 2 9 10 1
201 3 1 1 1.0
201 3 202 202 1.0
202 1 5 67 3
202 1 9 41 12
202 1 9 42 12
202 1 9 43 12
202 1 9 49 12
202 1 15 58 3
202 1 20 22 12
202 1 20 24 6
202 1 20 30 6
202 1 25 56 12
202 1 27 54 6
202 1 34 34 12
202 1 37 60 12
202 1 40 40 12
202 1 41 61 12
202 1 44 57 6
202 1 45 54 6
202 1 50 66 6
202 1 51 70 6
202 1 52 53 6
202 2 1 3 3
202 2 1 10 1
202 2 2 7 6
202 2 2 8 6
202 2 3 5 3
202 2 4 4 2
202 2 4 6 6
202 2 4 10 2
202 2 5 6 6
202 2 5 10 3
202 2 7 8 6
202 2 7 10 12
202 2 8 10 12
202 2 9 9 6
202 3 1 1 1.0
202 3 203 203 1.0
203 1 3 27 8
203 1 3 28 8
203 1 3 35 8
203 1 5 24 8
203 1 5 32 4
203 1 7 45 8
203 1 7 46 8
203 1 7 47 8
203 1 14 58 4
203 1 14 71 4
203 1 15 30 8
203 1 15 32 4
203 1 18 67 4
203 1 18 71 4
203 1 19 71 4
203 1 28 44 8
203 1 35 52 8
203 1 46 50 8
203 1 47 52 8
203 1 51 52 8
203 2 1 6 4
203 2 1 8 8
203 2 1 9 4
203 2 1 10 4
203 2 2 5 4
203 2 2 6 8
203 2 3 5 4
203 2 3 6 8
203 2 3 10 4
203 2 4 5 2
203 2 4 10 2
203 2 5 5 2
203 2 6 6 8
203 2 6 9 4
203 2 8 9 8
203 2 10 10 2
203 3 1 1 1.0
203 3 204 204 1.0
204 1 1 42 4
204 1 1 62 2
204 1 3 35 4
204 1 3 43 4
204 1 5 56 4
204 1 5 62 2
204 1 6 32 2
204 1 7 47 4
204 1 7 49 4
204 1 9 22 4
204 1 9 28 4
204 1 9 46 4
204 1 10 22 4
204 1 12 58 2
204 1 12 67 2
204 1 12 71 4
204 1 13 24 4
204 1 14 57 2
204 1 14 70 2
204 1 15 60 4
204 1 15 62 2
204 1 16 32 2
204 1 17 30 4
204 1 18 66 2
204 1 18 70 2
204 1 19 70 2
204 1 22 31 4
204 1 25 27 4
204 1 25 28 4
204 1 25 35 4
204 1 28 40 4
204 1 28 44 4
204 1 34 46 4
204 1 35 48 4
204 1 35 52 4
204 1 36 47 4
204 1 37 45 4
204 1 37 46 4
204 1 37 47 4
204 1 46 50 4
204 1 47 52 4
204 1 51 52 4
204 1 53 61 4
204 1 53 62 2
204 2 1 6 4
204 2 1 8 4
204 2 2 6 6
204 2 2 7 2
204 2 2 9 2
204 2 2 10 2
204 2 3 5 3
204 2 3 6 6
204 2 3 7 2
204 2 3 10 5
204 2 4 7 1
204 2 4 9 1
204 2 4 10 2
204 2 5 7 3
204 2 5 8 4
204 2 5 9 2
204 2 6 6 8
204 2 6 7 4
204 2 6 9 2
204 2 6 10 2
204 2 8 9 8
204 2 9 10 1
204 3 1 1 1.0
204 3 205 205 1.0
205 1 3 28 4
205 1 3 35 4
205 1 3 36 4
205 1 5 24 2
205 1 5 27 2
205 1 5 28 4
205 1 5 32 4
205 1 5 35 4
205 1 5 36 2
205 1 6 44 2
205 1 6 58 1
205 1 7 46 4
205 1 7 47 4
205 1 7 48 4
205 1 10 52 4
205 1 10 71 2
205 1 13 52 4
205 1 13 71 2
205 1 14 28 4
205 1 14 52 4
205 1 15 30 2
205 1 15 32 4
205 1 15 45 2
205 1 15 46 4
205 1 15 47 4
205 1 15 48 2
205 1 16 50 2
205 1 16 67 1
205 1 17 52 4
205 1 17 71 2
205 1 18 46 4
205 1 18 52 4
205 1 19 52 4
205 1 20 31 2
205 1 20 35 4
205 1 20 47 4
205 1 20 51 2
205 1 28 28 4
205 1 31 52 4
205 1 35 52 4
205 1 46 46 4
205 1 47 52 4
205 2 1 5 2
205 2 1 6 6
205 2 1 8 4
205 2 1 9 6
205 2 1 10 2
205 2 2 5 1
205 2 2 6 4
205 2 2 9 1
205 2 2 10 2
205 2 3 5 3
205 2 3 6 6
205 2 3 9 4
205 2 3 10 5
205 2 4 6 2
205 2 4 8 2
205 2 4 9 1
205 2 4 10 1
205 2 5 6 2
205 2 6 6 8
205 2 6 9 4
205 2 6 10 4
205 2 8 9 2
205 2 10 10 4
205 3 1 1 1.0
205 3 206 206 1.0
206 1 1 44 2
206 1 1 50 2
206 1 1 65 1
206 1 1 69 1
206 1 3 35 2
206 1 3 36 2
206 1 3 44 2
206 1 3 51 2
206 1 4 58 1
206 1 4 71 1
206 1 5 58 2
206 1 5 65 1
206 1 6 32 2
206 1 6 44 2
206 1 7 47 2
206 1 7 48 2
206 1 7 50 2
206 1 7 51 2
206 1 8 67 1
206 1 8 71 1
206 1 9 24 2
206 1 9 28 2
206 1 9 30 2
206 1 9 36 2
206 1 9 46 2
206 1 9 48 2
206 1 10 24 2
206 1 10 30 2
206 1 10 44 2
206 1 10 50 2
206 1 11 71 2
206 1 13 24 2
206 1 13 32 2
206 1 13 44 2
206 1 13 52 2
206 1 14 27 2
206 1 14 28 2
206 1 14 44 2
206 1 14 51 2
206 1 15 67 2
206 1 15 69 1
206 1 16 32 2
206 1 16 50 2
206 1 17 30 2
206 1 17 32 2
206 1 17 50 2
206 1 17 52 2
206 1 18 45 2
206 1 18 46 2
206 1 18 50 2
206 1 18 51 2
206 1 19 51 2
206 1 19 52 2
206 1 20 23 1
206 1 20 27 2
206 1 20 29 1
206 1 20 35 2
206 1 20 45 2
206 1 20 47 2
206 1 20 51 2
206 1 23 58 1
206 1 24 28 2
206 1 24 31 2
206 1 24 58 2
206 1 27 27 4
206 1 27 28 2
206 1 27 35 2
206 1 29 67 1
206 1 30 31 2
206 1 30 46 2
206 1 30 67 2
206 1 31 36 2
206 1 31 48 2
206 1 35 48 2
206 1 36 47 2
206 1 45 45 4
206 1 45 46 2
206 1 45 47 2
206 2 1 2 1
206 2 1 5 2
206 2 1 6 1
206 2 1 8 2
206 2 1 9 2
206 2 2 5 2
206 2 2 6 4
206 2 2 8 2
206 2 2 9 3
206 2 2 10 4
206 2 3 5 1
206 2 3 6 3
206 2 3 8 2
206 2 3 9 2
206 2 3 10 5
206 2 4 5 1
206 2 4 6 1
206 2 4 8 3
206 2 4 10 2
206 2 5 5 2
206 2 5 6 2
206 2 5 8 5
206 2 5 9 1
206 2 6 6 4
206 2 6 8 4
206 2 6 9 2
206 2 6 10 5
206 2 8 9 2
206 2 9 10 1
206 2 10 10 4
206 3 1 1 1.0
206 3 207 207 1.0
207 1 1 36 1
207 1 1 44 2
207 1 1 48 1
207 1 1 50 2
207 1 3 27 2
207 1 3 28 4
207 1 3 44 2
207 1 3 51 2
207 1 3 58 2
207 1 4 27 2
207 1 4 31 2
207 1 5 24 2
207 1 5 48 1
207 1 6 24 2
207 1 6 71 1
207 1 7 45 2
207 1 7 46 4
207 1 7 50 2
207 1 7 51 2
207 1 7 67 2
207 1 8 31 2
207 1 8 45 2
207 1 9 23 2
207 1 9 27 2
207 1 9 29 2
207 1 9 35 2
207 1 9 45 2
207 1 9 47 2
207 1 10 24 2
207 1 10 30 2
207 1 10 58 1
207 1 10 67 1
207 1 11 35 2
207 1 11 47 2
207 1 13 24 2
207 1 13 32 2
207 1 13 58 1
207 1 13 71 1
207 1 14 58 2
207 1 14 65 2
207 1 15 30 2
207 1 15 36 1
207 1 16 30 2
207 1 16 71 1
207 1 17 30 2
207 1 17 32 2
207 1 17 67 1
207 1 17 71 1
207 1 18 67 2
207 1 18 69 2
207 1 19 71 2
207 1 23 27 2
207 1 24 27 2
207 1 24 44 2
207 1 24 65 2
207 1 27 44 2
207 1 27 52 2
207 1 28 44 4
207 1 29 45 2
207 1 30 45 2
207 1 30 50 2
207 1 30 69 2
207 1 31 58 1
207 1 31 67 1
207 1 35 36 2
207 1 35 44 2
207 1 36 51 2
207 1 45 50 2
207 1 45 52 2
207 1 46 50 4
207 1 47 48 2
207 1 47 50 2
207 1 48 51 2
207 1 51 51 4
207 1 51 52 2
207 2 1 2 1
207 2 1 5 1
207 2 1 8 2
207 2 1 9 3
207 2 1 10 1
207 2 2 5 3
207 2 2 6 4
207 2 2 8 6
207 2 2 10 4
207 2 3 5 4
207 2 3 6 5
207 2 3 9 1
207 2 3 10 3
207 2 4 5 1
207 2 4 6 3
207 2 4 10 1
207 2 5 6 4
207 2 5 8 2
207 2 5 9 2
207 2 5 10 1
207 2 6 8 4
207 2 6 9 3
207 2 6 10 3
207 2 8 8 4
207 2 8 9 4
207 2 8 10 2
207 3 1 1 1.0
207 3 208 208 1.0
208 1 3 42 2
208 1 3 43 2
208 1 3 50 2
208 1 3 51 2
208 1 4 67 1
208 1 4 71 1
208 1 5 56 2
208 1 5 69 1
208 1 7 42 2
208 1 7 44 2
208 1 7 49 2
208 1 7 51 2
208 1 8 58 1
208 1 8 71 1
208 1 9 26 2
208 1 9 28 2
208 1 9 33 2
208 1 9 35 2
208 1 9 38 2
208 1 9 39 2
208 1 9 43 2
208 1 9 44 2
208 1 9 46 2
208 1 9 47 2
208 1 9 49 2
208 1 9 50 2
208 1 11 58 1
208 1 11 67 1
208 1 14 22 2
208 1 14 24 2
208 1 14 30 2
208 1 14 32 2
208 1 14 57 2
208 1 14 64 2
208 1 15 60 2
208 1 15 65 1
208 1 18 22 2
208 1 18 24 2
208 1 18 30 2
208 1 18 32 2
208 1 18 66 2
208 1 18 68 2
208 1 19 24 2
208 1 19 30 2
208 1 19 70 2
208 1 23 67 1
208 1 23 71 1
208 1 24 40 2
208 1 24 63 2
208 1 25 28 2
208 1 25 58 2
208 1 26 27 2
208 1 27 44 2
208 1 27 52 2
208 1 27 55 2
208 1 27 56 2
208 1 28 40 2
208 1 28 44 2
208 1 29 58 1
208 1 29 71 1
208 1 30 34 2
208 1 30 63 2
208 1 32 35 2
208 1 32 47 2
208 1 32 64 2
208 1 32 68 2
208 1 33 35 2
208 1 34 46 2
208 1 35 44 2
208 1 37 46 2
208 1 37 67 2
208 1 38 45 2
208 1 39 47 2
208 1 45 50 2
208 1 45 52 2
208 1 45 59 2
208 1 45 60 2
208 1 46 50 2
208 1 47 50 2
208 1 51 51 4
208 1 51 52 2
208 1 53 65 1
208 1 53 69 1
208 1 55 61 2
208 1 59 61 2
208 2 1 2 1
208 2 1 6 1
208 2 1 8 2
208 2 2 3 1
208 2 2 5 1
208 2 2 6 2
208 2 2 7 2
208 2 2 8 4
208 2 2 9 2
208 2 2 10 1
208 2 3 5 3
208 2 3 6 2
208 2 3 7 2
208 2 3 10 4
208 2 4 6 2
208 2 4 8 1
208 2 4 9 1
208 2 4 10 2
208 2 5 5 2
208 2 5 6 2
208 2 5 8 3
208 2 5 9 2
208 2 5 10 1
208 2 6 6 4
208 2 6 7 2
208 2 6 8 4
208 2 6 9 1
208 2 6 10 4
208 2 7 10 2
208 2 8 8 4
208 2 8 9 6
208 2 8 10 4
208 3 1 1 1.0
208 3 209 209 1.0
209 1 1 52 6
209 1 3 28 4
209 1 3 52 4
209 1 5 28 4
209 1 5 44 2
209 1 5 52 6
209 1 5 58 1
209 1 5 71 2
209 1 6 24 2
209 1 6 27 2
209 1 7 46 4
209 1 7 52 4
209 1 9 31 4
209 1 9 35 4
209 1 9 47 4
209 1 10 31 4
209 1 10 32 4
209 1 13 32 4
209 1 13 35 4
209 1 14 28 4
209 1 14 35 4
209 1 14 36 4
209 1 15 46 4
209 1 15 50 2
209 1 15 52 6
209 1 15 67 1
209 1 15 71 2
209 1 16 30 2
209 1 16 45 2
209 1 17 32 4
209 1 17 47 4
209 1 18 46 4
209 1 18 47 4
209 1 18 48 4
209 1 19 51 2
209 1 19 52 4
209 1 28 28 4
209 1 35 36 4
209 1 46 46 4
209 1 47 48 4
209 2 1 1 4
209 2 1 5 1
209 2 1 9 7
209 2 2 6 4
209 2 2 8 4
209 2 2 9 2
209 2 2 10 2
209 2 3 5 2
209 2 3 6 4
209 2 3 8 2
209 2 3 9 5
209 2 3 10 5
209 2 4 5 1
209 2 4 6 4
209 2 4 10 1
209 2 5 6 6
209 2 5 10 2
209 2 6 6 8
209 2 6 9 4
209 2 6 10 6
209 2 8 10 2
209 3 1 1 1.0
209 3 210 210 1.0
210 1 3 44 8
210 1 3 58 4
210 1 7 50 8
210 1 7 67 4
210 1 9 27 8
210 1 9 45 8
210 1 9 51 8
210 1 9 58 4
210 1 9 67 4
210 1 9 71 4
210 1 14 24 8
210 1 14 58 4
210 1 18 30 8
210 1 18 67 4
210 1 19 32 4
210 1 19 71 2
210 1 24 27 8
210 1 24 44 8
210 1 27 44 8
210 1 30 45 8
210 1 30 50 8
210 1 32 51 8
210 1 45 50 8
210 1 51 51 8
210 2 1 5 2
210 2 1 9 2
210 2 2 5 6
210 2 2 8 8
210 2 2 10 6
210 2 3 5 4
210 2 3 10 4
210 2 4 5 2
210 2 4 6 4
210 2 4 10 2
210 2 5 9 2
210 2 5 10 4
210 2 6 8 8
210 2 6 9 4
210 2 8 8 8
210 2 8 10 8
210 3 1 1 1.0
210 3 211 211 1.0
211 1 3 67 4
211 1 7 58 4
211 1 9 42 8
211 1 9 43 8
211 1 9 44 8
211 1 9 49 8
211 1 9 50 8
211 1 9 51 8
211 1 14 57 4
211 1 18 66 4
211 1 19 70 2
211 1 20 22 4
211 1 20 24 8
211 1 20 30 8
211 1 20 32 4
211 1 24 40 8
211 1 25 58 4
211 1 27 44 8
211 1 27 56 8
211 1 30 34 8
211 1 37 67 4
211 1 45 50 8
211 1 45 60 8
211 1 51 51 8
211 1 53 71 2
211 1 61 61 8
211 2 1 3 2
211 2 1 10 2
211 2 2 5 4
211 2 2 7 2
211 2 2 8 8
211 2 2 9 2
211 2 3 5 2
211 2 3 7 2
211 2 4 6 4
211 2 4 9 2
211 2 4 10 4
211 2 5 5 4
211 2 5 6 4
211 2 5 9 2
211 2 6 10 4
211 2 7 10 4
211 2 8 8 8
211 2 8 10 16
211 3 1 1 1.0
211 3 212 212 1.0
212 1 3 44 4
212 1 3 52 4
212 1 3 58 2
212 1 3 71 2
212 1 5 44 4
212 1 5 52 2
212 1 5 58 2
212 1 5 71 1
212 1 7 50 4
212 1 7 52 4
212 1 7 67 2
212 1 7 71 2
212 1 9 28 4
212 1 9 35 4
212 1 9 46 4
212 1 9 47 4
212 1 9 51 4
212 1 9 52 4
212 1 14 24 4
212 1 14 27 4
212 1 14 28 4
212 1 14 32 4
212 1 14 35 4
212 1 15 50 4
212 1 15 52 2
212 1 15 67 2
212 1 15 71 1
212 1 18 30 4
212 1 18 32 4
212 1 18 45 4
212 1 18 46 4
212 1 18 47 4
212 1 19 32 4
212 1 19 51 4
212 1 19 52 2
212 1 24 28 4
212 1 27 28 4
212 1 30 46 4
212 1 32 35 4
212 1 32 47 4
212 1 35 35 4
212 1 45 46 4
212 1 47 47 4
212 2 1 1 2
212 2 1 5 3
212 2 1 9 3
212 2 2 5 2
212 2 2 6 2
212 2 2 8 4
212 2 2 9 4
212 2 2 10 2
212 2 3 5 3
212 2 3 8 4
212 2 3 9 2
212 2 3 10 6
212 2 4 5 1
212 2 4 6 4
212 2 4 10 2
212 2 5 6 2
212 2 5 9 2
212 2 5 10 1
212 2 6 6 8
212 2 6 8 4
212 2 6 9 4
212 2 6 10 6
212 2 8 10 4
212 3 1 1 1.0
212 3 213 213 1.0
213 1 1 58 3
213 1 1 67 3
213 1 5 44 6
213 1 9 44 12
213 1 9 50 12
213 1 9 51 12
213 1 9 52 12
213 1 14 27 12
213 1 15 50 6
213 1 18 45 12
213 1 19 51 6
213 1 20 24 6
213 1 20 30 6
213 1 20 32 12
213 1 24 24 12
213 1 27 58 6
213 1 30 30 12
213 1 45 67 6
213 2 1 3 1
213 2 1 5 3
213 2 1 9 1
213 2 1 10 3
213 2 2 5 6
213 2 2 8 6
213 2 2 9 6
213 2 3 8 6
213 2 4 5 3
213 2 4 6 2
213 2 4 10 6
213 2 5 5 6
213 2 6 10 12
213 2 8 10 12
213 3 1 1 1.0
213 3 214 214 1.0
214 1 2 23 6
214 1 2 29 6
214 1 2 41 12
214 1 4 54 6
214 1 8 54 6
214 1 9 21 12
214 1 9 22 12
214 1 9 53 12
214 1 11 54 6
214 1 21 25 12
214 1 21 37 12
214 1 21 41 12
214 1 22 41 12
214 1 25 37 12
214 1 65 70 6
214 1 69 70 6
214 2 2 5 6
214 2 2 6 6
214 2 2 7 6
214 2 2 9 6
214 2 2 10 6
214 2 3 10 6
214 2 4 8 4
214 2 5 5 12
214 2 5 7 12
214 2 6 7 6
214 2 7 7 12
214 3 1 1 1.0
214 3 215 215 1.0
215 1 1 23 1
215 1 1 25 1
215 1 1 29 1
215 1 1 37 1
215 1 1 55 1
215 1 1 59 1
215 1 2 23 1
215 1 2 24 1
215 1 2 25 1
215 1 2 26 1
215 1 2 27 1
215 1 2 29 1
215 1 2 30 1
215 1 2 33 1
215 1 2 37 1
215 1 2 38 1
215 1 2 39 1
215 1 2 45 1
215 1 3 21 1
215 1 3 22 2
215 1 3 23 1
215 1 3 25 1
215 1 3 29 1
215 1 3 30 1
215 1 3 33 1
215 1 3 38 1
215 1 3 39 1
215 1 3 53 1
215 1 3 59 1
215 1 4 21 2
215 1 4 22 1
215 1 4 23 1
215 1 4 26 1
215 1 4 33 1
215 1 4 37 1
215 1 4 45 1
215 1 4 53 1
215 1 4 55 1
215 1 5 21 1
215 1 5 29 1
215 1 5 37 1
215 1 7 21 1
215 1 7 22 2
215 1 7 23 1
215 1 7 24 1
215 1 7 26 1
215 1 7 29 1
215 1 7 33 1
215 1 7 37 1
215 1 7 39 1
215 1 7 53 1
215 1 7 55 1
215 1 8 21 2
215 1 8 22 1
215 1 8 25 1
215 1 8 27 1
215 1 8 29 1
215 1 8 38 1
215 1 8 39 1
215 1 8 53 1
215 1 8 59 1
215 1 11 21 2
215 1 11 23 1
215 1 11 25 1
215 1 11 26 1
215 1 11 29 1
215 1 11 37 1
215 1 11 38 1
215 1 11 55 1
215 1 11 59 1
215 1 15 21 1
215 1 15 23 1
215 1 15 25 1
215 1 21 23 1
215 1 21 25 1
215 1 21 26 2
215 1 21 27 1
215 1 21 29 1
215 1 21 33 1
215 1 21 37 1
215 1 21 38 2
215 1 21 39 1
215 1 21 45 1
215 1 21 55 1
215 1 21 59 1
215 1 22 24 1
215 1 22 25 1
215 1 22 30 1
215 1 22 37 1
215 1 22 55 1
215 1 22 59 1
215 1 23 25 1
215 1 23 53 1
215 1 24 37 1
215 1 25 30 1
215 1 25 39 1
215 1 25 45 1
215 1 27 37 1
215 1 29 37 1
215 1 29 53 1
215 1 33 37 1
215 1 44 68 1
215 1 44 69 1
215 1 44 70 1
215 1 44 71 1
215 1 50 64 1
215 1 50 65 1
215 1 50 70 1
215 1 50 71 1
215 1 51 64 1
215 1 51 65 1
215 1 51 68 1
215 1 51 69 1
215 1 52 63 2
215 1 52 65 2
215 1 52 69 2
215 1 58 69 1
215 1 58 70 1
215 1 63 64 1
215 1 63 65 1
215 1 63 68 1
215 1 63 69 1
215 1 64 65 1
215 1 64 70 1
215 1 64 71 1
215 1 65 65 2
215 1 65 67 1
215 1 65 71 1
215 1 67 70 1
215 1 68 69 1
215 1 68 70 1
215 1 68 71 1
215 1 69 69 2
215 1 69 71 1
215 2 1 5 2
215 2 1 6 2
215 2 1 7 1
215 2 1 8 1
215 2 1 9 2
215 2 2 4 1
215 2 2 5 5
215 2 2 6 5
215 2 2 7 3
215 2 2 8 7
215 2 2 9 2
215 2 2 10 1
215 2 3 5 2
215 2 3 6 2
215 2 3 7 2
215 2 3 8 3
215 2 3 9 2
215 2 5 5 4
215 2 5 6 4
215 2 5 7 2
215 2 5 8 3
215 2 5 9 2
215 2 6 6 2
215 2 6 7 2
215 2 6 8 2
215 2 6 9 2
215 2 6 10 1
215 2 7 7 2
215 2 7 8 2
215 2 7 9 1
215 2 7 10 1
215 2 8 8 2
215 3 1 1 1.0
215 3 216 216 1.0
216 1 1 31 2
216 1 1 41 2
216 1 1 61 2
216 1 2 26 1
216 1 2 31 2
216 1 2 32 2
216 1 2 33 1
216 1 2 38 1
216 1 2 39 1
216 1 3 22 2
216 1 3 30 2
216 1 3 54 2
216 1 3 60 2
216 1 5 25 2
216 1 5 33 2
216 1 5 41 2
216 1 6 26 1
216 1 6 33 1
216 1 6 55 1
216 1 7 22 2
216 1 7 24 2
216 1 7 54 2
216 1 7 56 2
216 1 10 21 2
216 1 10 22 2
216 1 10 53 2
216 1 13 25 2
216 1 13 26 2
216 1 13 55 2
216 1 14 68 2
216 1 14 70 2
216 1 15 37 2
216 1 15 39 2
216 1 15 41 2
216 1 16 38 1
216 1 16 39 1
216 1 16 59 1
216 1 17 37 2
216 1 17 38 2
216 1 17 59 2
216 1 18 64 2
216 1 18 70 2
216 1 19 64 1
216 1 19 68 1
216 1 21 26 2
216 1 21 31 2
216 1 21 33 2
216 1 21 38 2
216 1 21 39 2
216 1 21 41 2
216 1 21 42 2
216 1 22 25 2
216 1 22 32 2
216 1 22 37 2
216 1 24 37 2
216 1 25 27 2
216 1 25 30 2
216 1 25 43 2
216 1 27 41 2
216 1 34 52 2
216 1 36 50 2
216 1 36 51 2
216 1 36 52 2
216 1 37 45 2
216 1 37 49 2
216 1 40 52 2
216 1 41 45 2
216 1 44 48 2
216 1 44 52 2
216 1 48 51 2
216 1 48 52 2
216 1 50 52 2
216 1 53 55 2
216 1 53 59 2
216 1 54 55 1
216 1 54 59 1
216 1 57 63 1
216 1 58 63 2
216 1 63 66 1
216 1 63 67 2
216 1 64 70 1
216 1 64 71 2
216 1 68 70 1
216 1 68 71 2
216 2 1 6 2
216 2 1 7 2
216 2 1 8 2
216 2 1 10 2
216 2 2 6 5
216 2 2 7 2
216 2 2 8 5
216 2 2 10 4
216 2 3 5 2
216 2 3 6 4
216 2 3 7 2
216 2 3 8 1
216 2 3 9 3
216 2 4 6 1
216 2 4 7 2
216 2 4 9 1
216 2 5 6 6
216 2 5 7 4
216 2 5 8 4
216 2 6 7 3
216 2 6 9 1
216 2 6 10 2
216 2 7 7 2
216 2 7 8 1
216 2 7 10 2
216 2 8 9 2
216 2 8 10 1
216 2 9 9 4
216 2 9 10 1
216 3 1 1 1.0
216 3 217 217 1.0
217 1 2 25 2
217 1 2 33 2
217 1 2 37 2
217 1 2 39 2
217 1 2 55 2
217 1 2 59 2
217 1 3 21 2
217 1 3 29 2
217 1 3 37 4
217 1 3 53 2
217 1 3 59 2
217 1 4 22 2
217 1 4 29 2
217 1 4 37 2
217 1 4 38 2
217 1 4 53 2
217 1 4 59 2
217 1 7 21 2
217 1 7 23 2
217 1 7 25 4
217 1 7 53 2
217 1 7 55 2
217 1 8 22 2
217 1 8 23 2
217 1 8 25 2
217 1 8 26 2
217 1 8 53 2
217 1 8 55 2
217 1 11 21 4
217 1 11 22 4
217 1 11 53 4
217 1 21 23 2
217 1 21 25 4
217 1 21 29 2
217 1 21 33 2
217 1 21 37 4
217 1 21 39 2
217 1 22 23 2
217 1 22 25 2
217 1 22 26 2
217 1 22 29 2
217 1 22 33 2
217 1 22 37 2
217 1 22 38 2
217 1 22 39 2
217 1 23 37 4
217 1 25 29 4
217 1 25 37 4
217 1 25 38 2
217 1 26 37 2
217 1 63 70 4
217 1 63 71 2
217 1 64 68 2
217 1 64 69 2
217 1 64 70 2
217 1 65 68 2
217 1 65 69 6
217 1 65 70 2
217 1 65 71 2
217 1 68 70 2
217 1 69 70 2
217 1 69 71 2
217 2 1 5 2
217 2 1 9 2
217 2 2 5 4
217 2 2 6 4
217 2 2 7 4
217 2 2 8 4
217 2 2 9 8
217 2 3 6 2
217 2 3 7 2
217 2 3 8 6
217 2 3 9 2
217 2 5 5 10
217 2 5 6 4
217 2 5 7 4
217 2 6 6 6
217 2 6 7 6
217 2 6 8 2
217 2 7 7 6
217 2 7 8 2
217 2 8 8 2
217 3 1 1 1.0
217 3 218 218 1.0
218 1 3 37 2
218 1 3 53 2
218 1 3 59 4
218 1 4 33 2
218 1 4 37 2
218 1 4 53 1
218 1 4 66 1
218 1 5 29 1
218 1 5 37 2
218 1 7 25 2
218 1 7 53 2
218 1 7 55 4
218 1 8 25 2
218 1 8 39 2
218 1 8 53 1
218 1 8 57 1
218 1 11 25 2
218 1 11 37 2
218 1 11 53 2
218 1 12 22 4
218 1 12 26 2
218 1 12 38 2
218 1 12 53 4
218 1 12 55 2
218 1 12 59 2
218 1 15 23 1
218 1 15 25 2
218 1 22 25 4
218 1 22 26 2
218 1 22 33 2
218 1 22 34 2
218 1 22 37 4
218 1 22 38 2
218 1 22 39 2
218 1 22 40 2
218 1 22 55 2
218 1 22 59 2
218 1 23 37 2
218 1 23 39 2
218 1 23 53 1
218 1 24 37 2
218 1 25 29 2
218 1 25 30 2
218 1 25 37 4
218 1 25 38 4
218 1 25 39 2
218 1 25 45 2
218 1 26 37 4
218 1 27 37 2
218 1 29 33 2
218 1 29 53 1
218 1 33 37 2
218 1 42 70 2
218 1 43 68 2
218 1 44 69 2
218 1 49 64 2
218 1 50 65 2
218 1 51 62 2
218 1 52 62 2
218 1 52 63 4
218 1 56 70 2
218 1 58 69 1
218 1 60 70 2
218 1 61 70 2
218 1 62 64 2
218 1 62 65 2
218 1 62 68 2
218 1 62 69 2
218 1 62 70 2
218 1 62 71 2
218 1 63 64 2
218 1 63 68 2
218 1 64 70 2
218 1 65 67 1
218 1 65 71 1
218 1 68 70 2
218 1 69 71 1
218 2 1 5 1
218 2 1 9 3
218 2 2 4 1
218 2 2 5 1
218 2 2 7 2
218 2 2 8 4
218 2 2 9 4
218 2 3 6 3
218 2 3 7 5
218 2 3 8 3
218 2 3 9 4
218 2 5 5 4
218 2 5 6 5
218 2 5 9 1
218 2 6 6 4
218 2 6 7 8
218 2 6 8 6
218 2 6 9 3
218 2 6 10 1
218 2 7 7 4
218 2 7 8 7
218 2 7 10 2
218 3 1 1 1.0
218 3 219 219 1.0
219 1 3 41 2
219 1 3 54 2
219 1 3 60 2
219 1 3 61 2
219 1 5 33 1
219 1 5 41 2
219 1 6 33 2
219 1 6 68 1
219 1 7 41 2
219 1 7 54 2
219 1 7 56 2
219 1 7 61 2
219 1 10 25 2
219 1 10 37 2
219 1 10 70 2
219 1 13 25 2
219 1 13 41 2
219 1 13 68 2
219 1 14 22 2
219 1 14 26 2
219 1 14 53 2
219 1 14 55 2
219 1 15 39 1
219 1 15 41 2
219 1 16 39 2
219 1 16 64 1
219 1 17 37 2
219 1 17 41 2
219 1 17 64 2
219 1 18 22 2
219 1 18 38 2
219 1 18 53 2
219 1 18 59 2
219 1 19 26 1
219 1 19 38 1
219 1 19 55 1
219 1 19 59 1
219 1 22 25 2
219 1 22 26 2
219 1 22 33 2
219 1 22 36 2
219 1 22 37 2
219 1 22 38 2
219 1 22 39 2
219 1 22 48 2
219 1 24 37 2
219 1 25 30 2
219 1 25 31 2
219 1 25 41 2
219 1 25 42 2
219 1 25 43 2
219 1 25 54 2
219 1 25 60 2
219 1 26 53 1
219 1 27 41 2
219 1 31 37 2
219 1 31 70 2
219 1 32 51 2
219 1 32 52 2
219 1 32 70 2
219 1 32 71 2
219 1 33 53 1
219 1 34 36 2
219 1 34 52 2
219 1 36 50 2
219 1 37 41 2
219 1 37 42 2
219 1 37 49 2
219 1 37 54 2
219 1 37 56 2
219 1 38 53 1
219 1 39 53 1
219 1 40 48 2
219 1 40 52 2
219 1 41 43 2
219 1 41 45 2
219 1 41 49 2
219 1 44 48 2
219 1 53 55 1
219 1 53 59 1
219 1 54 55 2
219 1 54 59 2
219 1 57 63 2
219 1 58 63 1
219 1 63 66 2
219 1 63 67 1
219 1 64 70 2
219 1 64 71 1
219 1 68 70 2
219 1 68 71 1
219 2 1 7 1
219 2 1 8 1
219 2 1 10 2
219 2 2 3 1
219 2 2 6 2
219 2 2 7 2
219 2 2 8 3
219 2 2 10 2
219 2 3 5 3
219 2 3 6 1
219 2 3 7 4
219 2 3 8 3
219 2 3 9 1
219 2 4 6 2
219 2 4 7 1
219 2 4 9 2
219 2 5 6 3
219 2 5 7 1
219 2 5 8 1
219 2 5 10 2
219 2 6 6 4
219 2 6 7 8
219 2 6 8 2
219 2 6 9 3
219 2 6 10 1
219 2 7 7 4
219 2 7 8 2
219 2 7 9 1
219 2 7 10 4
219 2 8 9 2
219 2 8 10 2
219 2 9 9 2
219 2 9 10 2
219 3 1 1 1.0
219 3 220 220 1.0
220 1 2 33 1
220 1 2 39 1
220 1 2 41 2
220 1 2 55 1
220 1 2 59 1
220 1 2 61 2
220 1 4 29 2
220 1 4 41 2
220 1 4 54 2
220 1 4 60 2
220 1 6 38 1
220 1 6 59 1
220 1 8 23 2
220 1 8 41 2
220 1 8 54 2
220 1 8 56 2
220 1 9 21 2
220 1 9 25 2
220 1 9 37 2
220 1 9 53 2
220 1 9 55 2
220 1 9 59 2
220 1 10 22 2
220 1 10 53 2
220 1 11 25 2
220 1 11 37 2
220 1 11 54 4
220 1 13 22 2
220 1 13 53 2
220 1 16 26 1
220 1 16 55 1
220 1 17 22 2
220 1 17 53 2
220 1 21 25 2
220 1 21 31 2
220 1 21 33 2
220 1 21 37 2
220 1 21 39 2
220 1 21 41 4
220 1 22 23 2
220 1 22 25 2
220 1 22 29 2
220 1 22 31 2
220 1 22 37 2
220 1 22 41 2
220 1 22 42 2
220 1 22 43 2
220 1 22 49 2
220 1 23 37 2
220 1 23 41 2
220 1 25 29 2
220 1 25 33 2
220 1 25 37 4
220 1 25 38 2
220 1 25 41 2
220 1 25 53 2
220 1 25 59 2
220 1 26 37 2
220 1 26 41 2
220 1 26 54 1
220 1 29 41 2
220 1 33 54 1
220 1 34 70 2
220 1 36 68 2
220 1 36 69 2
220 1 37 39 2
220 1 37 41 2
220 1 37 53 2
220 1 37 55 2
220 1 38 41 2
220 1 38 54 1
220 1 39 54 1
220 1 40 70 2
220 1 48 64 2
220 1 48 65 2
220 1 57 68 1
220 1 63 65 2
220 1 63 69 2
220 1 63 70 2
220 1 64 66 1
220 1 64 69 2
220 1 64 70 1
220 1 65 68 2
220 1 65 70 2
220 1 68 70 1
220 1 69 70 2
220 2 2 5 2
220 2 2 6 1
220 2 2 7 3
220 2 2 8 4
220 2 2 9 4
220 2 2 10 4
220 2 3 3 2
220 2 3 6 4
220 2 3 7 1
220 2 3 9 2
220 2 3 10 2
220 2 4 8 3
220 2 5 5 4
220 2 5 6 4
220 2 5 7 6
220 2 5 9 2
220 2 6 6 4
220 2 6 7 6
220 2 6 8 2
220 2 6 10 1
220 2 7 7 8
220 2 7 8 5
220 2 7 9 2
220 2 7 10 1
220 2 8 9 1
220 2 8 10 1
220 3 1 1 1.0
220 3 221 221 1.0
221 1 2 25 1
221 1 2 35 1
221 1 2 37 1
221 1 2 47 1
221 1 3 22 1
221 1 3 25 1
221 1 3 31 1
221 1 3 33 1
221 1 3 38 1
221 1 3 39 1
221 1 3 41 2
221 1 3 54 1
221 1 3 55 1
221 1 3 60 1
221 1 3 61 1
221 1 4 22 1
221 1 4 25 1
221 1 4 31 1
221 1 4 33 1
221 1 4 37 1
221 1 4 46 1
221 1 6 22 1
221 1 6 29 1
221 1 6 53 1
221 1 7 22 1
221 1 7 26 1
221 1 7 31 1
221 1 7 33 1
221 1 7 37 1
221 1 7 39 1
221 1 7 41 2
221 1 7 54 1
221 1 7 56 1
221 1 7 59 1
221 1 7 61 1
221 1 8 22 1
221 1 8 25 1
221 1 8 28 1
221 1 8 31 1
221 1 8 37 1
221 1 8 39 1
221 1 10 25 1
221 1 10 26 1
221 1 10 37 1
221 1 10 38 1
221 1 10 55 1
221 1 10 59 1
221 1 11 22 2
221 1 11 23 1
221 1 11 29 1
221 1 11 41 2
221 1 13 21 1
221 1 13 22 1
221 1 13 37 1
221 1 13 38 1
221 1 13 53 1
221 1 13 59 1
221 1 16 22 1
221 1 16 23 1
221 1 16 53 1
221 1 17 21 1
221 1 17 22 1
221 1 17 25 1
221 1 17 26 1
221 1 17 53 1
221 1 17 55 1
221 1 21 25 1
221 1 21 37 1
221 1 21 43 1
221 1 21 49 1
221 1 21 55 1
221 1 21 59 1
221 1 22 26 1
221 1 22 28 1
221 1 22 33 1
221 1 22 35 1
221 1 22 38 1
221 1 22 39 1
221 1 22 46 1
221 1 22 47 1
221 1 22 55 1
221 1 22 59 1
221 1 23 25 1
221 1 23 37 1
221 1 23 41 1
221 1 23 54 1
221 1 25 25 2
221 1 25 26 1
221 1 25 29 1
221 1 25 31 1
221 1 25 41 1
221 1 25 42 1
221 1 25 49 1
221 1 25 53 1
221 1 25 54 1
221 1 25 59 1
221 1 25 60 1
221 1 26 53 1
221 1 28 68 1
221 1 28 70 1
221 1 29 37 1
221 1 29 41 1
221 1 29 54 1
221 1 31 37 1
221 1 33 41 1
221 1 33 53 1
221 1 34 65 1
221 1 34 71 1
221 1 35 68 1
221 1 35 70 1
221 1 36 63 1
221 1 36 64 1
221 1 36 65 1
221 1 36 69 1
221 1 36 70 1
221 1 36 71 1
221 1 37 37 2
221 1 37 38 1
221 1 37 41 1
221 1 37 42 1
221 1 37 43 1
221 1 37 53 1
221 1 37 54 1
221 1 37 55 1
221 1 37 56 1
221 1 38 53 1
221 1 39 41 1
221 1 39 53 1
221 1 40 69 1
221 1 40 71 1
221 1 46 64 1
221 1 46 70 1
221 1 47 64 1
221 1 47 70 1
221 1 48 63 1
221 1 48 65 1
221 1 48 68 1
221 1 48 69 1
221 1 48 70 1
221 1 48 71 1
221 1 57 69 1
221 1 63 64 1
221 1 63 65 1
221 1 63 68 1
221 1 63 69 1
221 1 64 70 1
221 1 64 71 1
221 1 65 66 1
221 1 65 70 1
221 1 68 70 1
221 1 68 71 1
221 1 69 70 1
221 2 1 6 1
221 2 1 7 1
221 2 1 8 1
221 2 1 10 1
221 2 2 3 1
221 2 2 5 2
221 2 2 6 5
221 2 2 7 3
221 2 2 8 2
221 2 2 9 2
221 2 2 10 1
221 2 3 3 2
221 2 3 5 1
221 2 3 6 3
221 2 3 7 2
221 2 3 8 3
221 2 3 9 2
221 2 4 6 1
221 2 4 9 1
221 2 5 5 2
221 2 5 6 1
221 2 5 7 4
221 2 5 8 2
221 2 5 9 2
221 2 5 10 2
221 2 6 6 4
221 2 6 7 5
221 2 6 8 4
221 2 6 9 3
221 2 6 10 1
221 2 7 7 2
221 2 7 8 3
221 2 7 9 3
221 2 7 10 1
221 2 8 9 1
221 3 1 1 1.0
221 3 222 222 1.0
222 1 4 33 2
222 1 4 41 2
222 1 4 54 1
222 1 4 67 1
222 1 6 29 1
222 1 8 39 2
222 1 8 41 2
222 1 8 54 1
222 1 8 58 1
222 1 9 25 2
222 1 9 37 2
222 1 9 41 2
222 1 9 55 2
222 1 9 59 2
222 1 9 61 2
222 1 10 41 2
222 1 11 41 4
222 1 11 54 2
222 1 13 37 2
222 1 14 22 2
222 1 14 38 2
222 1 14 53 2
222 1 14 59 2
222 1 16 23 1
222 1 17 25 2
222 1 18 22 2
222 1 18 26 2
222 1 18 53 2
222 1 18 55 2
222 1 19 22 2
222 1 19 53 2
222 1 22 25 2
222 1 22 37 2
222 1 22 44 2
222 1 22 50 2
222 1 22 51 2
222 1 22 55 2
222 1 22 59 2
222 1 23 39 2
222 1 23 41 2
222 1 23 54 1
222 1 24 70 2
222 1 25 38 2
222 1 25 41 2
222 1 25 49 2
222 1 25 53 2
222 1 25 54 2
222 1 25 59 2
222 1 25 60 2
222 1 26 37 2
222 1 26 41 2
222 1 26 54 2
222 1 27 68 2
222 1 29 33 2
222 1 29 41 2
222 1 29 54 1
222 1 30 70 2
222 1 31 41 2
222 1 32 64 2
222 1 32 65 2
222 1 32 68 2
222 1 32 69 2
222 1 33 41 2
222 1 33 54 2
222 1 34 65 2
222 1 36 63 2
222 1 37 41 2
222 1 37 43 2
222 1 37 53 2
222 1 37 54 2
222 1 37 55 2
222 1 37 56 2
222 1 38 41 2
222 1 38 54 2
222 1 39 41 2
222 1 39 54 2
222 1 40 69 2
222 1 41 41 4
222 1 41 42 2
222 1 45 64 2
222 1 48 63 2
222 1 57 69 1
222 1 63 64 2
222 1 63 68 2
222 1 64 70 2
222 1 65 66 1
222 1 65 70 1
222 1 68 70 2
222 1 69 70 1
222 2 2 3 3
222 2 2 5 1
222 2 2 7 3
222 2 2 8 2
222 2 2 9 1
222 2 2 10 2
222 2 3 5 1
222 2 3 6 2
222 2 3 7 2
222 2 3 9 2
222 2 3 10 1
222 2 4 6 1
222 2 4 8 3
222 2 4 9 1
222 2 5 6 2
222 2 5 7 2
222 2 5 8 1
222 2 5 9 2
222 2 5 10 3
222 2 6 7 7
222 2 6 8 4
222 2 6 9 3
222 2 6 10 3
222 2 7 7 4
222 2 7 8 8
222 2 7 9 2
222 2 7 10 4
222 2 8 10 2
222 3 1 1 1.0
222 3 223 223 1.0
223 1 5 68 3
223 1 6 33 3
223 1 9 41 6
223 1 9 61 6
223 1 10 41 6
223 1 13 41 6
223 1 15 64 3
223 1 16 39 3
223 1 17 41 6
223 1 20 22 6
223 1 20 26 3
223 1 20 38 3
223 1 20 53 6
223 1 20 55 3
223 1 20 59 3
223 1 22 52 6
223 1 25 54 6
223 1 25 60 6
223 1 26 54 3
223 1 31 41 6
223 1 33 54 3
223 1 34 36 6
223 1 37 54 6
223 1 37 56 6
223 1 38 54 3
223 1 39 54 3
223 1 40 48 6
223 1 41 41 12
223 1 41 42 6
223 1 41 43 6
223 1 41 49 6
223 1 54 55 3
223 1 54 59 3
223 1 57 63 3
223 1 63 66 3
223 1 64 70 3
223 1 68 70 3
223 2 1 3 3
223 2 1 8 1
223 2 2 7 3
223 2 2 8 3
223 2 3 7 6
223 2 4 6 3
223 2 4 8 3
223 2 4 9 3
223 2 5 10 6
223 2 6 7 9
223 2 6 9 3
223 2 6 10 3
223 2 7 7 6
223 2 7 8 3
223 2 7 10 9
223 2 8 10 6
223 2 9 10 3
223 3 1 1 1.0
223 3 224 224 1.0
224 1 2 31 6
224 1 2 41 6
224 1 6 54 3
224 1 9 22 12
224 1 9 54 12
224 1 10 54 6
224 1 13 54 6
224 1 16 54 3
224 1 17 54 6
224 1 21 41 24
224 1 22 41 12
224 1 25 25 12
224 1 25 41 12
224 1 36 70 6
224 1 37 37 12
224 1 37 41 12
224 1 41 53 12
224 1 41 54 6
224 1 48 70 6
224 2 2 6 6
224 2 2 7 3
224 2 2 10 9
224 2 3 4 1
224 2 3 10 6
224 2 4 6 2
224 2 4 9 1
224 2 4 10 3
224 2 5 7 18
224 2 6 7 6
224 2 7 7 12
224 2 7 9 6
224 2 7 10 3
224 3 1 1 1.0
224 3 225 225 1.0
225 1 1 31 2
225 1 1 61 4
225 1 2 32 4
225 1 2 34 2
225 1 2 40 2
225 1 3 30 4
225 1 3 60 4
225 1 6 57 1
225 1 7 24 4
225 1 7 56 4
225 1 10 53 2
225 1 13 57 2
225 1 14 49 4
225 1 14 50 4
225 1 14 51 4
225 1 16 66 1
225 1 17 66 2
225 1 18 43 4
225 1 18 44 4
225 1 18 51 4
225 1 19 42 2
225 1 19 43 2
225 1 19 49 2
225 1 20 34 4
225 1 20 36 2
225 1 20 40 4
225 1 20 42 4
225 1 20 44 4
225 1 20 48 2
225 1 20 50 4
225 1 21 32 4
225 1 21 34 4
225 1 21 40 4
225 1 21 42 4
225 1 22 32 4
225 1 24 37 4
225 1 25 30 4
225 1 27 27 4
225 1 27 43 4
225 1 45 45 4
225 1 45 49 4
225 1 56 57 2
225 1 56 58 4
225 1 60 66 2
225 1 60 67 4
225 1 61 70 2
225 1 61 71 4
225 2 1 6 2
225 2 1 8 4
225 2 1 10 2
225 2 2 6 4
225 2 2 7 3
225 2 2 8 4
225 2 2 10 5
225 2 3 6 2
225 2 3 7 1
225 2 3 8 2
225 2 3 9 3
225 2 4 8 4
225 2 4 9 3
225 2 4 10 1
225 2 5 6 2
225 2 5 8 8
225 2 5 10 6
225 2 6 9 2
225 2 6 10 4
225 2 7 8 2
225 2 7 10 6
225 3 1 1 1.0
225 3 226 226 1.0
226 1 2 31 4
226 1 2 32 2
226 1 2 42 2
226 1 2 43 2
226 1 2 49 2
226 1 6 56 2
226 1 9 22 4
226 1 9 24 4
226 1 9 30 4
226 1 9 54 4
226 1 9 56 4
226 1 9 60 4
226 1 10 54 4
226 1 13 56 4
226 1 14 66 2
226 1 14 70 2
226 1 16 60 2
226 1 17 60 4
226 1 18 57 2
226 1 18 70 2
226 1 19 57 1
226 1 19 66 1
226 1 21 41 4
226 1 21 42 8
226 1 21 43 4
226 1 21 49 4
226 1 21 61 4
226 1 22 41 4
226 1 24 41 4
226 1 25 27 4
226 1 25 43 4
226 1 27 41 4
226 1 30 41 4
226 1 32 54 2
226 1 34 50 4
226 1 34 66 2
226 1 34 67 4
226 1 36 51 4
226 1 37 45 4
226 1 37 49 4
226 1 40 44 4
226 1 40 57 2
226 1 40 58 4
226 1 41 45 4
226 1 44 44 4
226 1 48 51 4
226 1 50 50 4
226 1 53 61 4
226 1 54 61 2
226 2 2 3 1
226 2 2 6 8
226 2 2 7 1
226 2 2 8 2
226 2 2 10 6
226 2 3 7 1
226 2 3 9 1
226 2 3 10 4
226 2 4 6 2
226 2 4 7 2
226 2 4 9 1
226 2 4 10 2
226 2 5 7 6
226 2 5 8 12
226 2 6 7 4
226 2 7 7 4
226 2 7 8 4
226 2 7 10 2
226 2 8 9 4
226 2 8 10 2
226 2 9 10 1
226 2 10 10 4
226 3 1 1 1.0
226 3 227 227 1.0
227 1 1 32 2
227 1 1 42 2
227 1 1 62 2
227 1 2 28 1
227 1 2 31 2
227 1 2 32 2
227 1 2 35 1
227 1 2 46 1
227 1 2 47 1
227 1 3 24 2
227 1 3 32 2
227 1 3 56 2
227 1 3 62 2
227 1 5 27 2
227 1 5 35 2
227 1 5 43 2
227 1 6 28 1
227 1 6 35 1
227 1 7 30 2
227 1 7 32 2
227 1 7 60 2
227 1 7 62 2
227 1 10 21 2
227 1 10 22 2
227 1 12 44 2
227 1 12 50 2
227 1 12 52 4
227 1 13 27 2
227 1 13 28 2
227 1 14 40 2
227 1 14 44 2
227 1 14 46 2
227 1 14 47 2
227 1 14 48 2
227 1 14 51 2
227 1 14 52 4
227 1 15 45 2
227 1 15 47 2
227 1 15 49 2
227 1 16 46 1
227 1 16 47 1
227 1 17 45 2
227 1 17 46 2
227 1 18 28 2
227 1 18 34 2
227 1 18 35 2
227 1 18 36 2
227 1 18 50 2
227 1 18 51 2
227 1 18 52 4
227 1 19 28 1
227 1 19 35 1
227 1 19 36 2
227 1 19 46 1
227 1 19 47 1
227 1 19 48 2
227 1 21 28 2
227 1 21 31 2
227 1 21 35 2
227 1 21 46 2
227 1 21 47 2
227 1 21 61 2
227 1 21 62 2
227 1 22 32 2
227 1 24 25 2
227 1 25 32 2
227 1 28 57 1
227 1 28 58 2
227 1 30 37 2
227 1 32 37 2
227 1 32 53 2
227 1 35 70 1
227 1 35 71 2
227 1 46 66 1
227 1 46 67 2
227 1 47 70 1
227 1 47 71 2
227 2 1 6 4
227 2 1 8 2
227 2 1 10 2
227 2 2 3 1
227 2 2 6 7
227 2 2 8 2
227 2 2 9 2
227 2 2 10 4
227 2 3 5 2
227 2 3 6 5
227 2 3 7 1
227 2 3 8 1
227 2 3 9 4
227 2 3 10 1
227 2 4 6 1
227 2 4 8 2
227 2 4 9 2
227 2 5 6 6
227 2 5 8 4
227 2 5 9 2
227 2 5 10 2
227 2 6 7 4
227 2 6 9 1
227 2 6 10 2
227 2 7 8 1
227 2 7 10 2
227 2 9 9 2
227 2 9 10 2
227 3 1 1 1.0
227 3 228 228 1.0
228 1 2 31 2
228 1 2 32 4
228 1 2 44 2
228 1 2 50 2
228 1 2 51 2
228 1 6 58 1
228 1 9 24 4
228 1 9 30 4
228 1 9 32 4
228 1 9 56 4
228 1 9 60 4
228 1 9 62 4
228 1 10 54 2
228 1 12 44 4
228 1 12 50 4
228 1 13 58 2
228 1 14 40 4
228 1 14 44 4
228 1 14 45 4
228 1 14 51 4
228 1 16 67 1
228 1 17 67 2
228 1 18 27 4
228 1 18 34 4
228 1 18 50 4
228 1 18 51 4
228 1 19 27 2
228 1 19 36 2
228 1 19 45 2
228 1 19 48 2
228 1 21 42 4
228 1 21 44 4
228 1 21 50 4
228 1 21 51 4
228 1 21 61 4
228 1 21 62 4
228 1 24 41 4
228 1 24 57 2
228 1 24 58 4
228 1 27 27 4
228 1 27 43 4
228 1 30 41 4
228 1 30 66 2
228 1 30 67 4
228 1 32 41 4
228 1 32 54 4
228 1 45 45 4
228 1 45 49 4
228 2 2 2 4
228 2 2 5 1
228 2 2 6 6
228 2 2 8 2
228 2 2 9 1
228 2 2 10 6
228 2 3 5 1
228 2 3 8 2
228 2 3 9 2
228 2 3 10 3
228 2 4 6 2
228 2 4 8 4
228 2 4 9 1
228 2 4 10 1
228 2 5 6 4
228 2 5 8 12
228 2 5 9 2
228 2 6 7 4
228 2 7 8 4
228 2 7 10 4
228 2 9 10 2
228 2 10 10 8
228 3 1 1 1.0
228 3 229 229 1.0
229 1 1 25 1
229 1 1 37 1
229 1 1 55 2
229 1 1 59 2
229 1 3 33 2
229 1 3 39 2
229 1 4 22 2
229 1 4 25 2
229 1 4 34 2
229 1 4 45 2
229 1 5 22 1
229 1 5 29 2
229 1 5 37 1
229 1 5 38 2
229 1 5 53 1
229 1 5 59 2
229 1 7 33 2
229 1 7 39 2
229 1 8 22 2
229 1 8 27 2
229 1 8 37 2
229 1 8 40 2
229 1 11 25 2
229 1 11 26 2
229 1 11 37 2
229 1 11 38 2
229 1 12 23 2
229 1 12 25 2
229 1 12 29 2
229 1 12 37 2
229 1 15 22 1
229 1 15 23 2
229 1 15 25 1
229 1 15 26 2
229 1 15 53 1
229 1 15 55 2
229 1 22 23 2
229 1 22 24 2
229 1 22 29 2
229 1 22 30 2
229 1 22 57 1
229 1 22 66 1
229 1 23 55 2
229 1 25 26 2
229 1 25 33 2
229 1 25 34 2
229 1 25 53 1
229 1 25 66 1
229 1 26 53 2
229 1 29 59 2
229 1 33 59 2
229 1 37 38 2
229 1 37 39 2
229 1 37 40 2
229 1 37 53 1
229 1 37 57 1
229 1 38 53 2
229 1 39 55 2
229 1 42 70 2
229 1 42 71 2
229 1 43 69 2
229 1 43 70 2
229 1 44 68 2
229 1 49 65 2
229 1 49 70 2
229 1 50 64 2
229 1 51 61 2
229 1 52 61 2
229 1 52 62 4
229 1 52 63 4
229 1 52 64 2
229 1 52 65 2
229 1 52 68 2
229 1 52 69 2
229 1 56 68 2
229 1 56 69 2
229 1 58 70 1
229 1 60 64 2
229 1 60 65 2
229 1 62 63 4
229 1 64 65 2
229 1 67 70 1
229 1 68 69 2
229 2 1 5 1
229 2 1 6 1
229 2 1 7 1
229 2 1 8 2
229 2 1 9 3
229 2 2 4 1
229 2 2 5 1
229 2 2 6 2
229 2 2 7 4
229 2 2 8 4
229 2 3 4 1
229 2 3 5 2
229 2 3 6 3
229 2 3 7 2
229 2 3 8 4
229 2 3 9 1
229 2 3 10 1
229 2 5 6 2
229 2 5 7 1
229 2 5 8 4
229 2 5 9 1
229 2 6 6 8
229 2 6 7 5
229 2 6 9 5
229 2 6 10 2
229 2 7 7 2
229 2 7 8 2
229 2 7 9 2
229 2 7 10 1
229 2 8 8 4
229 2 8 9 2
229 2 8 10 2
229 3 1 1 1.0
229 3 230 230 1.0
230 1 1 41 2
230 1 1 61 4
230 1 5 33 4
230 1 5 41 2
230 1 5 54 2
230 1 5 60 4
230 1 6 34 2
230 1 10 22 4
230 1 13 26 4
230 1 14 68 4
230 1 15 39 4
230 1 15 41 2
230 1 15 54 2
230 1 15 56 4
230 1 16 40 2
230 1 17 38 4
230 1 18 64 4
230 1 19 61 2
230 1 22 31 4
230 1 22 32 4
230 1 25 26 4
230 1 25 33 4
230 1 25 34 4
230 1 34 52 4
230 1 36 49 4
230 1 37 38 4
230 1 37 39 4
230 1 37 40 4
230 1 40 52 4
230 1 41 53 2
230 1 41 57 2
230 1 41 66 2
230 1 42 52 4
230 1 42 53 4
230 1 42 70 2
230 1 43 48 4
230 1 43 55 4
230 1 43 70 2
230 1 49 59 4
230 1 49 70 2
230 1 52 61 4
230 1 52 64 4
230 1 52 68 4
230 1 54 57 1
230 1 54 66 1
230 1 55 55 4
230 1 56 63 4
230 1 56 66 2
230 1 57 60 2
230 1 59 59 4
230 1 60 63 4
230 2 1 7 2
230 2 1 8 4
230 2 1 10 2
230 2 2 7 2
230 2 2 8 4
230 2 3 6 8
230 2 3 7 1
230 2 3 8 2
230 2 3 10 2
230 2 4 4 2
230 2 4 7 2
230 2 4 10 1
230 2 5 7 2
230 2 5 8 4
230 2 6 6 8
230 2 6 7 6
230 2 6 10 4
230 2 7 7 2
230 2 7 8 2
230 2 7 9 2
230 2 7 10 3
230 2 8 9 8
230 2 9 10 3
230 3 1 1 1.0
230 3 231 231 1.0
231 1 1 24 1
231 1 1 30 1
231 1 1 56 2
231 1 1 60 2
231 1 2 24 2
231 1 2 30 2
231 1 2 36 2
231 1 2 48 2
231 1 3 31 2
231 1 3 32 2
231 1 3 42 2
231 1 3 61 2
231 1 5 27 1
231 1 5 43 2
231 1 6 27 2
231 1 6 50 1
231 1 6 51 1
231 1 7 31 2
231 1 7 32 2
231 1 7 42 2
231 1 7 61 2
231 1 10 25 2
231 1 10 37 2
231 1 10 51 2
231 1 10 52 2
231 1 13 27 2
231 1 13 43 2
231 1 13 50 2
231 1 13 51 2
231 1 14 21 2
231 1 14 27 2
231 1 14 34 2
231 1 14 36 2
231 1 14 50 2
231 1 14 52 2
231 1 15 45 1
231 1 15 49 2
231 1 16 44 1
231 1 16 45 2
231 1 16 51 1
231 1 17 44 2
231 1 17 45 2
231 1 17 49 2
231 1 17 51 2
231 1 18 21 2
231 1 18 40 2
231 1 18 44 2
231 1 18 45 2
231 1 18 48 2
231 1 18 52 2
231 1 19 27 1
231 1 19 44 2
231 1 19 45 1
231 1 19 50 2
231 1 20 32 2
231 1 20 34 2
231 1 20 36 2
231 1 20 40 2
231 1 20 44 1
231 1 20 48 2
231 1 20 50 1
231 1 21 24 2
231 1 21 30 2
231 1 21 36 2
231 1 21 48 2
231 1 21 56 2
231 1 21 60 2
231 1 22 24 2
231 1 22 30 2
231 1 24 53 1
231 1 25 32 2
231 1 30 53 1
231 1 31 70 2
231 1 31 71 2
231 1 32 37 2
231 1 32 71 2
231 1 57 58 2
231 1 58 58 2
231 1 66 67 2
231 1 67 67 2
231 2 1 6 3
231 2 1 8 2
231 2 1 10 3
231 2 2 2 2
231 2 2 5 2
231 2 2 6 4
231 2 2 8 5
231 2 2 9 2
231 2 2 10 3
231 2 3 5 2
231 2 3 7 2
231 2 3 8 5
231 2 3 9 2
231 2 4 5 2
231 2 4 8 1
231 2 4 9 2
231 2 4 10 2
231 2 5 6 4
231 2 5 9 2
231 2 5 10 6
231 2 6 6 4
231 2 6 7 2
231 2 6 8 2
231 2 6 9 1
231 2 6 10 2
231 2 7 10 4
231 2 8 9 1
231 2 9 10 1
231 3 1 1 1.0
231 3 232 232 1.0
232 1 5 26 6
232 1 5 33 6
232 1 5 34 12
232 1 15 38 6
232 1 15 39 6
232 1 15 40 12
232 1 20 61 12
232 1 20 64 6
232 1 20 68 6
232 1 41 52 12
232 1 42 52 12
232 1 43 52 12
232 1 49 52 12
232 1 54 63 6
232 1 55 57 6
232 1 56 60 12
232 1 59 66 6
232 2 1 7 8
232 2 1 8 12
232 2 3 6 6
232 2 3 10 6
232 2 4 7 2
232 2 4 8 6
232 2 6 6 12
232 2 6 10 6
232 2 7 9 6
232 2 8 9 6
232 2 10 10 12
232 3 1 1 1.0
232 3 233 233 1.0
233 1 5 34 12
233 1 15 40 12
233 1 20 41 24
233 1 20 42 12
233 1 20 43 12
233 1 20 49 12
233 1 20 61 12
233 1 41 52 24
233 1 54 56 12
233 1 54 60 12
233 1 57 57 6
233 1 66 66 6
233 2 1 7 12
233 2 1 8 8
233 2 3 10 6
233 2 4 7 6
233 2 4 8 8
233 2 6 10 12
233 2 7 9 6
233 2 10 10 24
233 3 1 1 1.0
233 3 234 234 1.0
234 1 1 27 1
234 1 1 45 1
234 1 1 57 2
234 1 1 66 2
234 1 3 34 2
234 1 3 40 2
234 1 4 24 2
234 1 4 27 2
234 1 4 34 2
234 1 4 45 2
234 1 5 24 1
234 1 5 29 2
234 1 5 40 2
234 1 5 45 1
234 1 7 34 2
234 1 7 40 2
234 1 8 27 2
234 1 8 30 2
234 1 8 40 2
234 1 8 45 2
234 1 11 27 2
234 1 11 34 2
234 1 11 40 2
234 1 11 45 2
234 1 12 23 2
234 1 12 27 2
234 1 12 29 2
234 1 12 45 2
234 1 15 23 2
234 1 15 27 1
234 1 15 30 1
234 1 15 34 2
234 1 20 56 2
234 1 20 58 1
234 1 20 60 2
234 1 20 62 2
234 1 20 65 2
234 1 20 67 1
234 1 20 69 2
234 1 23 24 2
234 1 23 57 2
234 1 24 24 4
234 1 24 57 1
234 1 29 30 2
234 1 29 66 2
234 1 30 30 4
234 1 30 66 1
234 1 41 44 2
234 1 41 50 2
234 1 41 52 2
234 1 41 65 2
234 1 41 69 2
234 1 41 71 2
234 1 42 44 2
234 1 42 50 2
234 1 42 51 2
234 1 42 56 2
234 1 42 60 2
234 1 43 44 2
234 1 43 51 2
234 1 43 52 2
234 1 43 58 2
234 1 43 65 2
234 1 44 54 1
234 1 44 58 1
234 1 44 61 2
234 1 49 50 2
234 1 49 51 2
234 1 49 52 2
234 1 49 67 2
234 1 49 69 2
234 1 50 54 1
234 1 50 61 2
234 1 50 67 1
234 1 51 58 1
234 1 51 61 2
234 1 51 67 1
234 1 52 56 2
234 1 52 60 2
234 1 52 62 2
234 1 54 65 2
234 1 54 69 2
234 1 56 61 2
234 1 56 62 2
234 1 60 61 2
234 1 60 62 2
234 2 1 4 1
234 2 1 5 1
234 2 1 7 2
234 2 1 8 1
234 2 1 9 2
234 2 1 10 1
234 2 2 4 1
234 2 2 5 1
234 2 2 7 2
234 2 2 8 6
234 2 2 10 2
234 2 3 5 2
234 2 3 6 3
234 2 3 8 4
234 2 3 10 1
234 2 4 5 1
234 2 4 6 2
234 2 4 10 1
234 2 5 7 4
234 2 5 8 1
234 2 5 10 2
234 2 6 6 4
234 2 6 7 1
234 2 6 8 4
234 2 6 9 2
234 2 6 10 4
234 2 7 8 1
234 2 7 9 2
234 2 8 8 8
234 2 8 9 2
234 2 8 10 5
234 2 9 10 2
234 3 1 1 1.0
234 3 235 235 1.0
235 1 1 43 1
235 1 1 49 1
235 1 1 64 2
235 1 1 68 2
235 1 5 33 2
235 1 5 34 2
235 1 5 42 1
235 1 5 49 1
235 1 5 56 1
235 1 5 63 2
235 1 6 34 2
235 1 10 24 2
235 1 10 30 2
235 1 13 26 2
235 1 13 34 2
235 1 14 61 2
235 1 14 68 2
235 1 15 39 2
235 1 15 40 2
235 1 15 42 1
235 1 15 43 1
235 1 15 60 1
235 1 15 63 2
235 1 16 40 2
235 1 17 38 2
235 1 17 40 2
235 1 18 61 2
235 1 18 64 2
235 1 19 61 2
235 1 20 55 2
235 1 20 57 1
235 1 20 59 2
235 1 20 61 2
235 1 20 64 2
235 1 20 66 1
235 1 20 68 2
235 1 24 31 2
235 1 24 32 2
235 1 26 27 2
235 1 26 52 2
235 1 26 60 2
235 1 27 33 2
235 1 27 34 2
235 1 30 31 2
235 1 30 32 2
235 1 33 52 2
235 1 33 67 2
235 1 34 54 1
235 1 34 67 1
235 1 36 41 2
235 1 36 49 2
235 1 38 45 2
235 1 38 52 2
235 1 38 56 2
235 1 39 45 2
235 1 39 52 2
235 1 39 58 2
235 1 40 45 2
235 1 40 54 1
235 1 40 58 1
235 1 41 44 2
235 1 41 48 2
235 1 41 50 2
235 1 41 52 4
235 1 42 44 2
235 1 42 50 2
235 1 42 51 2
235 1 42 52 2
235 1 43 44 2
235 1 43 48 2
235 1 43 51 2
235 1 43 52 2
235 1 49 50 2
235 1 49 51 2
235 1 49 52 2
235 1 54 63 4
235 1 55 57 2
235 1 55 60 2
235 1 55 64 2
235 1 56 57 1
235 1 56 59 2
235 1 56 60 4
235 1 57 61 1
235 1 59 66 2
235 1 59 68 2
235 1 60 66 1
235 1 61 66 1
235 2 1 3 1
235 2 1 6 1
235 2 1 7 3
235 2 1 8 3
235 2 2 7 2
235 2 2 8 4
235 2 3 6 4
235 2 3 8 3
235 2 3 10 3
235 2 4 7 2
235 2 4 8 3
235 2 4 9 1
235 2 4 10 1
235 2 5 7 3
235 2 5 8 3
235 2 6 6 4
235 2 6 8 6
235 2 6 9 1
235 2 6 10 6
235 2 7 8 1
235 2 7 9 4
235 2 7 10 1
235 2 8 8 4
235 2 8 9 3
235 2 8 10 2
235 2 9 10 2
235 2 10 10 6
235 3 1 1 1.0
235 3 236 236 1.0
236 1 1 28 1
236 1 1 46 1
236 1 1 58 2
236 1 1 67 2
236 1 3 36 2
236 1 3 44 2
236 1 4 24 2
236 1 4 36 2
236 1 5 28 1
236 1 5 31 2
236 1 5 44 2
236 1 5 47 1
236 1 6 27 2
236 1 6 35 1
236 1 6 36 2
236 1 7 48 2
236 1 7 50 2
236 1 8 30 2
236 1 8 48 2
236 1 9 44 2
236 1 9 50 2
236 1 9 52 2
236 1 9 65 2
236 1 9 69 2
236 1 9 71 2
236 1 10 27 2
236 1 10 44 2
236 1 10 45 2
236 1 10 50 2
236 1 10 51 2
236 1 11 36 2
236 1 11 48 2
236 1 13 27 2
236 1 13 44 2
236 1 13 51 4
236 1 13 52 2
236 1 14 23 2
236 1 14 27 2
236 1 15 31 2
236 1 15 35 1
236 1 15 46 1
236 1 15 50 2
236 1 16 45 2
236 1 16 47 1
236 1 16 48 2
236 1 17 45 2
236 1 17 50 2
236 1 17 51 4
236 1 17 52 2
236 1 18 29 2
236 1 18 45 2
236 1 19 35 1
236 1 19 47 1
236 1 20 24 2
236 1 20 28 1
236 1 20 30 2
236 1 20 32 2
236 1 20 36 2
236 1 20 46 1
236 1 20 48 2
236 1 23 24 2
236 1 24 24 4
236 1 24 52 2
236 1 27 58 2
236 1 27 65 2
236 1 28 58 1
236 1 29 30 2
236 1 30 30 4
236 1 30 52 2
236 1 31 44 2
236 1 31 50 2
236 1 31 51 2
236 1 32 52 2
236 1 35 58 1
236 1 45 67 2
236 1 45 69 2
236 1 46 67 1
236 1 47 67 1
236 2 1 3 1
236 2 1 5 2
236 2 1 6 1
236 2 1 9 2
236 2 1 10 2
236 2 2 5 4
236 2 2 6 3
236 2 2 8 3
236 2 2 9 4
236 2 2 10 2
236 2 3 5 1
236 2 3 6 3
236 2 3 8 6
236 2 3 9 1
236 2 3 10 1
236 2 4 5 2
236 2 4 6 2
236 2 4 9 1
236 2 4 10 2
236 2 5 5 4
236 2 5 6 1
236 2 5 10 2
236 2 6 6 4
236 2 6 8 6
236 2 6 9 2
236 2 6 10 4
236 2 8 10 5
236 2 9 10 3
236 3 1 1 1.0
236 3 237 237 1.0
237 1 1 51 2
237 1 1 70 4
237 1 5 34 4
237 1 5 50 2
237 1 6 34 2
237 1 10 32 4
237 1 13 34 4
237 1 14 41 4
237 1 14 42 4
237 1 14 43 4
237 1 14 61 4
237 1 15 40 4
237 1 15 44 2
237 1 16 40 2
237 1 17 40 4
237 1 18 41 4
237 1 18 42 4
237 1 18 49 4
237 1 18 61 4
237 1 19 42 2
237 1 19 43 2
237 1 19 49 2
237 1 19 61 2
237 1 20 25 4
237 1 20 27 2
237 1 20 37 4
237 1 20 41 4
237 1 20 43 4
237 1 20 45 2
237 1 20 49 4
237 1 22 56 4
237 1 22 60 4
237 1 24 54 2
237 1 25 52 4
237 1 30 54 2
237 1 31 32 4
237 1 32 32 8
237 1 36 41 4
237 1 37 52 4
237 1 41 48 4
237 1 41 52 4
237 1 53 56 2
237 1 53 60 2
237 1 54 56 4
237 1 54 60 4
237 1 57 57 4
237 1 57 58 1
237 1 66 66 4
237 1 66 67 1
237 2 1 2 2
237 2 1 7 4
237 2 1 8 2
237 2 2 7 2
237 2 2 8 4
237 2 3 7 1
237 2 3 8 4
237 2 3 9 1
237 2 3 10 4
237 2 4 5 1
237 2 4 7 4
237 2 4 8 4
237 2 4 10 1
237 2 5 7 4
237 2 5 8 2
237 2 5 9 1
237 2 6 6 8
237 2 6 9 2
237 2 6 10 10
237 2 7 9 4
237 2 7 10 1
237 2 9 10 2
237 2 10 10 12
237 3 1 1 1.0
237 3 238 238 1.0
238 1 2 26 1
238 1 2 34 1
238 1 2 38 1
238 1 2 40 1
238 1 2 55 1
238 1 2 57 1
238 1 2 59 1
238 1 2 66 1
238 1 3 21 1
238 1 3 29 1
238 1 3 37 1
238 1 3 45 3
238 1 3 53 1
238 1 3 66 1
238 1 4 22 1
238 1 4 25 1
238 1 4 26 1
238 1 4 29 1
238 1 4 38 1
238 1 4 39 2
238 1 4 40 1
238 1 4 55 1
238 1 4 59 1
238 1 5 21 1
238 1 5 37 1
238 1 5 45 1
238 1 7 21 1
238 1 7 23 1
238 1 7 25 1
238 1 7 27 3
238 1 7 53 1
238 1 7 57 1
238 1 8 22 1
238 1 8 23 1
238 1 8 26 1
238 1 8 33 2
238 1 8 34 1
238 1 8 37 1
238 1 8 38 1
238 1 8 55 1
238 1 8 59 1
238 1 11 23 1
238 1 11 24 1
238 1 11 26 1
238 1 11 29 1
238 1 11 30 1
238 1 11 33 1
238 1 11 38 1
238 1 11 39 1
238 1 11 55 1
238 1 11 59 1
238 1 12 21 2
238 1 12 23 1
238 1 12 25 1
238 1 12 29 1
238 1 12 33 1
238 1 12 37 1
238 1 12 39 1
238 1 15 21 1
238 1 15 25 1
238 1 15 27 1
238 1 21 24 1
238 1 21 26 1
238 1 21 27 1
238 1 21 30 1
238 1 21 34 1
238 1 21 38 1
238 1 21 40 1
238 1 21 45 1
238 1 21 55 1
238 1 21 59 1
238 1 22 23 1
238 1 22 26 1
238 1 22 29 1
238 1 22 38 1
238 1 22 55 1
238 1 22 59 1
238 1 23 23 2
238 1 23 24 1
238 1 23 37 1
238 1 23 39 1
238 1 24 25 1
238 1 24 39 1
238 1 24 53 1
238 1 25 29 1
238 1 25 40 1
238 1 25 45 1
238 1 27 37 1
238 1 29 29 2
238 1 29 30 1
238 1 29 33 1
238 1 30 33 1
238 1 30 37 1
238 1 30 53 1
238 1 34 37 1
238 1 42 64 1
238 1 42 65 1
238 1 42 68 1
238 1 42 69 1
238 1 43 63 1
238 1 43 64 1
238 1 43 69 1
238 1 43 70 1
238 1 44 62 2
238 1 44 63 1
238 1 44 65 1
238 1 44 67 1
238 1 44 69 1
238 1 49 63 1
238 1 49 65 1
238 1 49 68 1
238 1 49 70 1
238 1 50 58 1
238 1 50 62 2
238 1 50 63 1
238 1 50 65 1
238 1 50 69 1
238 1 51 56 1
238 1 51 60 1
238 1 51 63 2
238 1 51 65 1
238 1 51 69 1
238 1 52 56 1
238 1 52 58 1
238 1 52 60 1
238 1 52 65 1
238 1 52 67 1
238 1 52 69 1
238 1 56 70 1
238 1 56 71 1
238 1 58 71 1
238 1 60 70 1
238 1 60 71 1
238 1 61 64 1
238 1 61 65 1
238 1 61 68 1
238 1 61 69 1
238 1 62 65 2
238 1 62 69 2
238 1 64 64 2
238 1 64 65 1
238 1 67 71 1
238 1 68 68 2
238 1 68 69 1
238 2 1 4 1
238 2 1 5 2
238 2 1 9 1
238 2 2 4 1
238 2 2 5 1
238 2 2 6 3
238 2 2 7 3
238 2 2 8 5
238 2 2 9 4
238 2 2 10 1
238 2 3 5 2
238 2 3 6 2
238 2 3 7 3
238 2 3 8 4
238 2 3 9 1
238 2 5 5 2
238 2 5 6 3
238 2 5 8 4
238 2 5 9 2
238 2 5 10 2
238 2 6 6 4
238 2 6 7 3
238 2 6 8 6
238 2 6 9 3
238 2 7 7 2
238 2 7 8 4
238 2 7 10 1
238 2 8 8 4
238 2 8 10 1
238 2 9 10 1
238 3 1 1 1.0
238 3 239 239 1.0
239 1 1 35 1
239 1 1 43 1
239 1 1 47 1
239 1 1 49 1
239 1 1 64 1
239 1 1 68 1
239 1 3 26 1
239 1 3 34 1
239 1 3 56 1
239 1 3 63 1
239 1 4 26 1
239 1 4 31 1
239 1 4 32 1
239 1 4 33 1
239 1 5 22 1
239 1 5 25 1
239 1 5 26 1
239 1 5 30 1
239 1 5 33 1
239 1 5 34 1
239 1 5 42 1
239 1 5 46 1
239 1 5 49 1
239 1 6 26 1
239 1 6 33 1
239 1 7 38 1
239 1 7 40 1
239 1 7 60 1
239 1 7 63 1
239 1 8 31 1
239 1 8 32 1
239 1 8 38 1
239 1 8 39 1
239 1 10 23 1
239 1 10 24 1
239 1 10 29 1
239 1 10 30 1
239 1 11 33 1
239 1 11 34 1
239 1 11 39 1
239 1 11 40 1
239 1 13 25 1
239 1 13 26 1
239 1 13 33 1
239 1 13 34 1
239 1 14 61 1
239 1 14 64 1
239 1 14 68 1
239 1 14 70 1
239 1 15 22 1
239 1 15 24 1
239 1 15 28 1
239 1 15 37 1
239 1 15 38 1
239 1 15 39 1
239 1 15 40 1
239 1 15 42 1
239 1 15 43 1
239 1 16 38 1
239 1 16 39 1
239 1 17 37 1
239 1 17 38 1
239 1 17 39 1
239 1 17 40 1
239 1 18 61 1
239 1 18 64 1
239 1 18 68 1
239 1 18 70 1
239 1 19 64 1
239 1 19 68 1
239 1 22 27 1
239 1 22 45 1
239 1 23 26 1
239 1 23 31 1
239 1 23 33 1
239 1 24 32 1
239 1 24 45 1
239 1 25 57 1
239 1 25 64 1
239 1 26 52 1
239 1 26 63 1
239 1 27 30 1
239 1 27 55 1
239 1 27 61 1
239 1 28 52 1
239 1 28 55 1
239 1 28 60 1
239 1 29 31 1
239 1 29 38 1
239 1 29 39 1
239 1 30 32 1
239 1 33 52 1
239 1 33 69 1
239 1 34 56 1
239 1 34 69 1
239 1 35 52 1
239 1 35 55 1
239 1 35 67 1
239 1 36 42 1
239 1 36 43 1
239 1 36 50 1
239 1 36 51 1
239 1 37 66 1
239 1 37 68 1
239 1 38 52 1
239 1 38 63 1
239 1 39 52 1
239 1 39 65 1
239 1 40 60 1
239 1 40 65 1
239 1 42 48 1
239 1 42 65 1
239 1 42 69 1
239 1 43 52 1
239 1 43 65 1
239 1 43 71 1
239 1 44 48 1
239 1 44 52 1
239 1 44 61 1
239 1 44 64 1
239 1 45 59 1
239 1 45 61 1
239 1 46 52 1
239 1 46 56 1
239 1 46 59 1
239 1 47 52 1
239 1 47 58 1
239 1 47 59 1
239 1 48 49 1
239 1 48 51 1
239 1 49 52 1
239 1 49 69 1
239 1 49 71 1
239 1 50 52 1
239 1 50 61 1
239 1 50 68 1
239 1 51 64 1
239 1 51 68 1
239 1 52 55 1
239 1 52 57 1
239 1 52 59 1
239 1 52 64 1
239 1 52 66 1
239 1 52 68 1
239 1 53 57 1
239 1 53 66 1
239 1 55 55 2
239 1 55 56 1
239 1 55 63 1
239 1 56 63 1
239 1 56 67 1
239 1 58 60 1
239 1 59 59 2
239 1 59 60 1
239 1 59 63 1
239 1 60 63 1
239 2 1 3 1
239 2 1 6 2
239 2 1 7 2
239 2 1 8 3
239 2 2 6 2
239 2 2 7 2
239 2 2 8 4
239 2 2 10 2
239 2 3 4 1
239 2 3 5 1
239 2 3 6 5
239 2 3 7 1
239 2 3 8 2
239 2 3 9 1
239 2 3 10 2
239 2 4 6 1
239 2 4 7 1
239 2 4 8 1
239 2 5 6 2
239 2 5 7 3
239 2 5 8 4
239 2 6 6 6
239 2 6 8 4
239 2 6 9 3
239 2 6 10 3
239 2 7 8 1
239 2 7 9 2
239 2 8 8 2
239 2 8 9 4
239 2 8 10 3
239 2 9 9 4
239 2 10 10 2
239 3 1 1 1.0
239 3 240 240 1.0
240 1 3 37 1
240 1 3 45 1
240 1 3 59 1
240 1 3 66 1
240 1 4 33 1
240 1 4 34 1
240 1 4 38 1
240 1 4 39 1
240 1 4 55 1
240 1 4 66 1
240 1 5 29 1
240 1 5 37 1
240 1 5 45 1
240 1 5 53 1
240 1 5 59 1
240 1 5 66 1
240 1 7 25 1
240 1 7 27 1
240 1 7 55 1
240 1 7 57 1
240 1 8 26 1
240 1 8 33 1
240 1 8 39 1
240 1 8 40 1
240 1 8 57 1
240 1 8 59 1
240 1 11 26 1
240 1 11 33 1
240 1 11 38 1
240 1 11 39 1
240 1 11 55 1
240 1 11 59 1
240 1 12 22 2
240 1 12 24 1
240 1 12 26 1
240 1 12 30 1
240 1 12 34 1
240 1 12 38 1
240 1 12 40 1
240 1 15 23 1
240 1 15 25 1
240 1 15 27 1
240 1 15 53 1
240 1 15 55 1
240 1 15 57 1
240 1 22 27 1
240 1 22 34 1
240 1 22 40 1
240 1 22 45 1
240 1 22 57 1
240 1 22 66 1
240 1 23 38 1
240 1 23 39 2
240 1 23 40 1
240 1 23 55 1
240 1 24 25 1
240 1 24 40 1
240 1 24 55 1
240 1 25 26 1
240 1 25 34 1
240 1 25 40 1
240 1 25 59 1
240 1 25 66 1
240 1 26 26 2
240 1 26 29 1
240 1 26 33 1
240 1 26 45 1
240 1 26 59 1
240 1 27 38 1
240 1 29 33 2
240 1 29 34 1
240 1 29 59 1
240 1 30 34 1
240 1 30 37 1
240 1 30 59 1
240 1 33 33 2
240 1 33 34 1
240 1 33 59 1
240 1 34 37 1
240 1 34 53 1
240 1 34 59 1
240 1 37 38 1
240 1 37 40 1
240 1 37 55 1
240 1 37 57 1
240 1 38 38 2
240 1 38 39 1
240 1 38 55 1
240 1 39 39 2
240 1 39 40 1
240 1 39 55 1
240 1 40 53 1
240 1 40 55 1
240 1 42 63 2
240 1 42 64 2
240 1 42 65 2
240 1 42 68 2
240 1 42 69 2
240 1 43 60 1
240 1 43 61 1
240 1 43 62 2
240 1 43 63 1
240 1 43 64 1
240 1 43 67 1
240 1 43 68 1
240 1 43 69 1
240 1 43 70 1
240 1 44 60 1
240 1 44 61 1
240 1 44 63 1
240 1 44 64 1
240 1 49 56 1
240 1 49 58 1
240 1 49 61 1
240 1 49 62 2
240 1 49 63 1
240 1 49 64 1
240 1 49 65 1
240 1 49 68 1
240 1 49 70 1
240 1 50 56 1
240 1 50 61 1
240 1 50 63 1
240 1 50 68 1
240 1 51 56 1
240 1 51 60 1
240 1 51 64 1
240 1 51 68 1
240 1 52 56 3
240 1 52 58 1
240 1 52 60 3
240 1 52 63 2
240 1 52 65 1
240 1 52 67 1
240 1 52 69 1
240 1 56 68 1
240 1 56 69 1
240 1 56 70 1
240 1 56 71 1
240 1 60 64 1
240 1 60 65 1
240 1 60 70 1
240 1 60 71 1
240 1 61 63 2
240 1 61 64 1
240 1 61 65 1
240 1 61 68 1
240 1 61 69 1
240 1 62 64 2
240 1 62 68 2
240 2 1 4 1
240 2 1 5 1
240 2 1 9 2
240 2 2 4 1
240 2 2 6 1
240 2 2 7 2
240 2 2 8 3
240 2 2 9 1
240 2 3 4 1
240 2 3 6 2
240 2 3 7 3
240 2 3 8 4
240 2 3 9 2
240 2 3 10 1
240 2 5 6 2
240 2 5 8 3
240 2 5 9 1
240 2 5 10 1
240 2 6 7 6
240 2 6 8 10
240 2 6 9 4
240 2 6 10 1
240 2 7 7 2
240 2 7 8 5
240 2 7 10 2
240 2 8 8 8
240 2 8 9 1
240 2 8 10 2
240 2 9 10 2
240 3 1 1 1.0
240 3 241 241 1.0
241 1 3 41 1
241 1 3 49 1
241 1 3 61 1
241 1 3 68 1
241 1 5 33 1
241 1 5 41 1
241 1 5 49 1
241 1 5 54 1
241 1 5 60 1
241 1 5 67 1
241 1 6 33 1
241 1 6 34 1
241 1 6 68 1
241 1 7 41 1
241 1 7 43 1
241 1 7 61 1
241 1 7 64 1
241 1 10 26 1
241 1 10 33 1
241 1 10 38 1
241 1 10 39 1
241 1 10 64 1
241 1 10 68 1
241 1 13 26 1
241 1 13 33 1
241 1 13 41 1
241 1 13 42 1
241 1 13 61 1
241 1 13 68 1
241 1 14 22 1
241 1 14 26 1
241 1 14 30 1
241 1 14 34 1
241 1 15 39 1
241 1 15 41 1
241 1 15 43 1
241 1 15 54 1
241 1 15 56 1
241 1 15 58 1
241 1 16 39 1
241 1 16 40 1
241 1 16 64 1
241 1 17 38 1
241 1 17 39 1
241 1 17 41 1
241 1 17 42 1
241 1 17 61 1
241 1 17 64 1
241 1 18 22 1
241 1 18 24 1
241 1 18 38 1
241 1 18 40 1
241 1 19 26 1
241 1 19 38 1
241 1 22 36 1
241 1 22 48 1
241 1 24 48 1
241 1 24 52 1
241 1 24 71 1
241 1 25 26 1
241 1 25 34 1
241 1 25 56 1
241 1 25 63 1
241 1 26 26 2
241 1 26 31 1
241 1 26 33 1
241 1 26 52 1
241 1 26 55 1
241 1 26 63 1
241 1 27 54 1
241 1 27 60 2
241 1 27 67 1
241 1 30 36 1
241 1 30 52 1
241 1 30 71 1
241 1 31 33 1
241 1 31 38 1
241 1 31 39 1
241 1 31 64 1
241 1 31 68 1
241 1 32 43 1
241 1 32 49 1
241 1 32 64 1
241 1 32 68 1
241 1 33 33 2
241 1 33 34 1
241 1 33 36 1
241 1 33 55 1
241 1 33 63 1
241 1 34 36 1
241 1 34 52 1
241 1 34 56 1
241 1 34 63 1
241 1 36 42 1
241 1 36 49 1
241 1 37 38 1
241 1 37 40 1
241 1 37 60 1
241 1 37 63 1
241 1 38 38 2
241 1 38 39 1
241 1 38 52 1
241 1 38 59 1
241 1 38 63 1
241 1 39 39 2
241 1 39 40 1
241 1 39 48 1
241 1 39 59 1
241 1 39 63 1
241 1 40 48 1
241 1 40 52 1
241 1 40 60 1
241 1 40 63 1
241 1 41 55 1
241 1 41 57 1
241 1 41 59 1
241 1 41 64 1
241 1 41 66 1
241 1 41 68 1
241 1 42 48 1
241 1 42 55 1
241 1 42 59 1
241 1 42 64 1
241 1 42 68 1
241 1 43 48 1
241 1 43 55 1
241 1 43 61 1
241 1 43 64 1
241 1 43 70 1
241 1 44 53 1
241 1 44 55 1
241 1 44 61 1
241 1 44 64 1
241 1 45 54 1
241 1 45 56 2
241 1 45 58 1
241 1 49 59 1
241 1 49 61 1
241 1 49 68 1
241 1 49 70 1
241 1 50 53 1
241 1 50 59 1
241 1 50 61 1
241 1 50 68 1
241 1 51 55 1
241 1 51 59 1
241 1 51 64 1
241 1 51 68 1
241 1 52 55 1
241 1 52 57 1
241 1 52 59 1
241 1 52 64 1
241 1 52 66 1
241 1 52 68 1
241 1 54 57 1
241 1 54 66 1
241 1 55 55 2
241 1 55 56 1
241 1 55 63 1
241 1 56 63 1
241 1 56 66 1
241 1 57 60 1
241 1 59 59 2
241 1 59 60 1
241 1 59 63 1
241 1 60 63 1
241 2 1 3 1
241 2 1 7 1
241 2 1 8 1
241 2 1 10 1
241 2 2 3 1
241 2 2 7 2
241 2 2 8 3
241 2 3 5 1
241 2 3 6 3
241 2 3 7 2
241 2 3 8 4
241 2 3 10 1
241 2 4 4 2
241 2 4 6 1
241 2 4 7 1
241 2 4 10 1
241 2 5 6 1
241 2 5 8 2
241 2 5 10 2
241 2 6 6 4
241 2 6 7 5
241 2 6 8 8
241 2 6 9 2
241 2 6 10 2
241 2 7 7 2
241 2 7 8 2
241 2 7 9 2
241 2 7 10 3
241 2 8 8 4
241 2 8 9 5
241 2 8 10 3
241 2 9 9 2
241 2 9 10 2
241 3 1 1 1.0
241 3 242 242 1.0
242 1 2 26 1
242 1 2 36 1
242 1 2 38 1
242 1 2 48 1
242 1 3 22 1
242 1 3 31 1
242 1 3 41 1
242 1 3 46 1
242 1 3 47 1
242 1 3 49 1
242 1 3 54 1
242 1 3 67 1
242 1 4 22 1
242 1 4 31 1
242 1 4 39 1
242 1 4 48 1
242 1 5 25 1
242 1 5 41 1
242 1 5 49 1
242 1 6 25 1
242 1 6 26 1
242 1 6 55 1
242 1 6 70 1
242 1 7 22 1
242 1 7 28 1
242 1 7 31 1
242 1 7 35 1
242 1 7 41 1
242 1 7 43 1
242 1 7 54 1
242 1 7 58 1
242 1 8 22 1
242 1 8 31 1
242 1 8 33 1
242 1 8 36 1
242 1 10 26 1
242 1 10 33 1
242 1 10 38 1
242 1 10 39 1
242 1 10 55 1
242 1 10 59 1
242 1 10 64 1
242 1 10 68 1
242 1 11 24 1
242 1 11 30 1
242 1 11 31 2
242 1 13 26 1
242 1 13 33 1
242 1 13 41 1
242 1 13 42 1
242 1 13 55 1
242 1 13 61 1
242 1 13 64 1
242 1 13 70 1
242 1 14 21 1
242 1 14 25 1
242 1 14 29 1
242 1 14 33 1
242 1 15 37 1
242 1 15 41 1
242 1 15 43 1
242 1 16 37 1
242 1 16 38 1
242 1 16 59 1
242 1 16 70 1
242 1 17 38 1
242 1 17 39 1
242 1 17 41 1
242 1 17 42 1
242 1 17 59 1
242 1 17 61 1
242 1 17 68 1
242 1 17 70 1
242 1 18 21 1
242 1 18 23 1
242 1 18 37 1
242 1 18 39 1
242 1 19 25 1
242 1 19 37 1
242 1 21 26 1
242 1 21 38 1
242 1 21 44 1
242 1 21 50 1
242 1 21 56 1
242 1 21 60 1
242 1 22 26 1
242 1 22 38 1
242 1 22 55 1
242 1 22 59 1
242 1 23 39 1
242 1 23 41 1
242 1 23 54 1
242 1 24 39 1
242 1 24 52 1
242 1 24 71 1
242 1 25 27 1
242 1 25 28 1
242 1 25 44 1
242 1 25 51 1
242 1 27 41 1
242 1 27 63 1
242 1 27 69 1
242 1 28 52 1
242 1 28 63 1
242 1 29 33 1
242 1 29 41 1
242 1 29 54 1
242 1 30 33 1
242 1 30 52 1
242 1 30 71 1
242 1 31 64 1
242 1 31 68 1
242 1 32 44 1
242 1 32 50 1
242 1 32 65 1
242 1 32 69 1
242 1 34 58 1
242 1 34 65 1
242 1 35 36 1
242 1 35 41 1
242 1 35 63 1
242 1 36 36 2
242 1 36 44 1
242 1 36 51 1
242 1 36 52 1
242 1 37 45 1
242 1 37 46 1
242 1 37 50 1
242 1 37 51 1
242 1 40 67 1
242 1 40 69 1
242 1 41 45 1
242 1 41 47 1
242 1 45 63 1
242 1 45 65 1
242 1 46 52 1
242 1 46 63 1
242 1 47 48 1
242 1 47 63 1
242 1 48 48 2
242 1 48 50 1
242 1 48 51 1
242 1 48 52 1
242 1 53 55 1
242 1 53 56 1
242 1 53 59 1
242 1 53 60 1
242 1 54 55 1
242 1 54 59 1
242 1 57 71 1
242 1 64 64 2
242 1 64 65 1
242 1 66 71 1
242 1 68 68 2
242 1 68 69 1
242 2 1 3 1
242 2 1 6 1
242 2 1 7 1
242 2 1 10 1
242 2 2 2 2
242 2 2 5 1
242 2 2 6 3
242 2 2 7 2
242 2 2 8 3
242 2 2 9 1
242 2 2 10 2
242 2 3 5 1
242 2 3 6 3
242 2 3 7 4
242 2 3 8 3
242 2 3 9 2
242 2 4 5 1
242 2 4 6 1
242 2 4 7 1
242 2 4 9 1
242 2 5 6 3
242 2 5 7 1
242 2 5 8 3
242 2 5 9 1
242 2 5 10 3
242 2 6 6 4
242 2 6 7 3
242 2 6 8 6
242 2 6 9 3
242 2 6 10 1
242 2 7 8 2
242 2 7 9 1
242 2 7 10 1
242 2 8 9 1
242 2 8 10 2
242 2 9 9 2
242 2 9 10 2
242 3 1 1 1.0
242 3 243 243 1.0
243 1 2 34 1
243 1 2 36 1
243 1 2 40 1
243 1 2 48 1
243 1 3 30 1
243 1 3 31 1
243 1 3 46 1
243 1 3 47 1
243 1 3 60 1
243 1 3 61 1
243 1 3 67 1
243 1 3 68 1
243 1 4 30 1
243 1 4 32 1
243 1 4 40 1
243 1 4 48 1
243 1 6 50 1
243 1 6 51 1
243 1 6 57 1
243 1 7 24 1
243 1 7 28 1
243 1 7 31 1
243 1 7 35 1
243 1 7 56 1
243 1 7 58 1
243 1 7 61 1
243 1 7 64 1
243 1 8 24 1
243 1 8 32 1
243 1 8 34 1
243 1 8 36 1
243 1 10 43 1
243 1 10 44 1
243 1 10 49 1
243 1 10 50 1
243 1 10 55 1
243 1 10 59 1
243 1 11 24 1
243 1 11 30 1
243 1 11 32 2
243 1 13 42 1
243 1 13 43 1
243 1 13 50 1
243 1 13 51 1
243 1 13 57 1
243 1 13 64 1
243 1 14 33 1
243 1 14 34 1
243 1 14 35 1
243 1 14 36 1
243 1 14 42 1
243 1 14 44 1
243 1 14 49 1
243 1 14 51 1
243 1 16 44 1
243 1 16 51 1
243 1 16 66 1
243 1 17 42 1
243 1 17 44 1
243 1 17 49 1
243 1 17 51 1
243 1 17 66 1
243 1 17 68 1
243 1 18 39 1
243 1 18 40 1
243 1 18 42 1
243 1 18 43 1
243 1 18 47 1
243 1 18 48 1
243 1 18 50 1
243 1 18 51 1
243 1 19 43 1
243 1 19 44 1
243 1 19 49 1
243 1 19 50 1
243 1 20 24 1
243 1 20 26 1
243 1 20 28 1
243 1 20 30 1
243 1 20 34 1
243 1 20 36 1
243 1 20 38 1
243 1 20 40 1
243 1 20 44 1
243 1 20 46 1
243 1 20 48 1
243 1 20 50 1
243 1 21 34 1
243 1 21 36 1
243 1 21 40 1
243 1 21 44 1
243 1 21 48 1
243 1 21 50 1
243 1 21 63 2
243 1 23 40 1
243 1 23 42 1
243 1 23 48 1
243 1 23 60 1
243 1 24 38 1
243 1 24 39 1
243 1 24 59 1
243 1 24 71 1
243 1 26 30 1
243 1 26 32 1
243 1 26 58 1
243 1 27 27 2
243 1 27 28 1
243 1 27 43 1
243 1 27 44 1
243 1 27 51 1
243 1 27 56 1
243 1 27 69 1
243 1 28 56 1
243 1 29 34 1
243 1 29 36 1
243 1 29 42 1
243 1 29 56 1
243 1 30 33 1
243 1 30 55 1
243 1 30 71 1
243 1 31 64 1
243 1 31 65 1
243 1 31 68 1
243 1 31 69 1
243 1 32 33 1
243 1 32 38 1
243 1 32 39 1
243 1 33 65 1
243 1 35 43 1
243 1 35 63 1
243 1 38 67 1
243 1 39 69 1
243 1 45 45 2
243 1 45 46 1
243 1 45 49 1
243 1 45 50 1
243 1 45 51 1
243 1 45 60 1
243 1 45 65 1
243 1 46 60 1
243 1 47 49 1
243 1 47 63 1
243 1 55 58 1
243 1 55 71 1
243 1 56 57 1
243 1 56 58 1
243 1 59 67 1
243 1 59 71 1
243 1 60 66 1
243 1 60 67 1
243 1 61 64 1
243 1 61 65 1
243 1 61 68 1
243 1 61 69 1
243 2 1 3 1
243 2 1 6 1
243 2 1 8 1
243 2 1 10 1
243 2 2 2 2
243 2 2 5 1
243 2 2 6 2
243 2 2 7 2
243 2 2 8 3
243 2 2 9 1
243 2 2 10 3
243 2 3 6 1
243 2 3 7 1
243 2 3 8 5
243 2 3 9 3
243 2 3 10 1
243 2 4 6 1
243 2 4 8 2
243 2 4 9 2
243 2 4 10 1
243 2 5 6 4
243 2 5 8 4
243 2 5 9 2
243 2 5 10 3
243 2 6 6 6
243 2 6 7 2
243 2 6 8 4
243 2 6 9 2
243 2 6 10 1
243 2 7 8 1
243 2 7 10 2
243 2 8 8 2
243 2 8 9 1
243 2 8 10 5
243 2 9 10 1
243 3 1 1 1.0
243 3 244 244 1.0
244 1 1 51 4
244 1 1 70 2
244 1 5 26 4
244 1 5 34 4
244 1 5 50 4
244 1 6 26 2
244 1 6 33 2
244 1 10 31 4
244 1 10 32 4
244 1 13 33 4
244 1 13 34 4
244 1 14 61 4
244 1 14 64 4
244 1 15 38 4
244 1 15 40 4
244 1 15 44 4
244 1 16 38 2
244 1 16 39 2
244 1 17 39 4
244 1 17 40 4
244 1 18 61 4
244 1 18 68 4
244 1 19 64 2
244 1 19 68 2
244 1 22 63 4
244 1 24 60 4
244 1 25 52 4
244 1 27 52 4
244 1 30 56 4
244 1 31 31 4
244 1 32 32 4
244 1 36 42 4
244 1 36 43 4
244 1 37 52 4
244 1 42 48 4
244 1 43 52 4
244 1 45 52 4
244 1 48 49 4
244 1 49 52 4
244 1 53 63 2
244 1 55 57 4
244 1 55 58 2
244 1 56 60 4
244 1 59 66 4
244 1 59 67 2
244 2 1 2 2
244 2 1 7 2
244 2 1 8 4
244 2 2 7 2
244 2 2 8 4
244 2 3 6 4
244 2 3 7 2
244 2 3 8 2
244 2 3 9 2
244 2 3 10 4
244 2 4 6 2
244 2 4 8 4
244 2 5 7 2
244 2 5 8 4
244 2 5 9 2
244 2 6 6 12
244 2 6 9 2
244 2 6 10 8
244 2 7 9 4
244 2 8 9 4
244 2 8 10 2
244 2 10 10 4
244 3 1 1 1.0
244 3 245 245 1.0
245 1 3 45 2
245 1 3 66 2
245 1 4 34 2
245 1 4 40 2
245 1 4 57 1
245 1 4 66 1
245 1 5 29 1
245 1 5 45 2
245 1 7 27 2
245 1 7 57 2
245 1 8 34 2
245 1 8 40 2
245 1 8 57 1
245 1 8 66 1
245 1 11 34 2
245 1 11 40 2
245 1 11 57 1
245 1 11 66 1
245 1 12 24 2
245 1 12 30 2
245 1 12 34 2
245 1 12 40 2
245 1 15 23 1
245 1 15 27 2
245 1 20 54 2
245 1 20 56 2
245 1 20 58 2
245 1 20 60 2
245 1 20 65 1
245 1 20 67 2
245 1 20 69 1
245 1 23 40 4
245 1 23 57 1
245 1 24 27 2
245 1 24 40 2
245 1 24 57 2
245 1 27 40 2
245 1 29 34 4
245 1 29 66 1
245 1 30 34 2
245 1 30 45 2
245 1 30 66 2
245 1 34 45 2
245 1 41 42 2
245 1 41 44 2
245 1 41 50 2
245 1 41 56 2
245 1 41 58 2
245 1 41 60 2
245 1 41 62 2
245 1 41 65 4
245 1 41 67 2
245 1 41 69 4
245 1 42 42 4
245 1 42 43 2
245 1 42 49 2
245 1 42 56 2
245 1 42 60 2
245 1 42 61 2
245 1 43 43 4
245 1 43 44 2
245 1 43 51 2
245 1 43 56 2
245 1 43 61 2
245 1 43 62 2
245 1 44 54 2
245 1 44 56 2
245 1 49 49 4
245 1 49 50 2
245 1 49 51 2
245 1 49 60 2
245 1 49 61 2
245 1 49 62 2
245 1 50 54 2
245 1 50 60 2
245 1 51 56 2
245 1 51 60 2
245 1 52 54 2
245 1 52 56 2
245 1 52 60 2
245 1 54 65 1
245 1 54 69 1
245 1 54 71 2
245 1 56 61 2
245 1 60 61 2
245 1 61 61 4
245 1 61 62 2
245 2 1 4 2
245 2 1 5 1
245 2 1 9 1
245 2 2 4 1
245 2 2 7 3
245 2 2 8 2
245 2 2 9 1
245 2 2 10 1
245 2 3 6 1
245 2 3 7 1
245 2 3 8 4
245 2 3 9 1
245 2 3 10 2
245 2 4 5 1
245 2 4 6 1
245 2 4 10 2
245 2 5 7 3
245 2 5 10 3
245 2 6 7 6
245 2 6 8 8
245 2 6 9 1
245 2 6 10 1
245 2 7 8 4
245 2 7 9 1
245 2 7 10 2
245 2 8 8 12
245 2 8 10 6
245 2 9 10 4
245 3 1 1 1.0
245 3 246 246 1.0
246 1 3 49 2
246 1 3 68 2
246 1 5 33 1
246 1 5 49 2
246 1 6 34 2
246 1 6 68 1
246 1 7 43 2
246 1 7 64 2
246 1 10 34 2
246 1 10 40 2
246 1 10 61 2
246 1 13 34 2
246 1 13 42 2
246 1 13 61 2
246 1 14 30 2
246 1 14 34 2
246 1 15 39 1
246 1 15 43 2
246 1 16 40 2
246 1 16 64 1
246 1 17 40 2
246 1 17 42 2
246 1 17 61 2
246 1 18 24 2
246 1 18 40 2
246 1 19 26 1
246 1 19 38 1
246 1 20 53 2
246 1 20 55 2
246 1 20 57 2
246 1 20 59 2
246 1 20 64 1
246 1 20 66 2
246 1 20 68 1
246 1 22 52 2
246 1 22 71 2
246 1 24 48 2
246 1 25 60 2
246 1 25 67 2
246 1 26 52 2
246 1 26 57 1
246 1 26 60 2
246 1 27 56 2
246 1 27 63 2
246 1 30 36 2
246 1 31 34 2
246 1 31 40 2
246 1 31 61 2
246 1 32 41 2
246 1 32 61 2
246 1 33 36 2
246 1 33 57 1
246 1 33 60 2
246 1 34 54 2
246 1 34 60 2
246 1 36 41 2
246 1 37 56 2
246 1 37 58 2
246 1 38 52 2
246 1 38 56 2
246 1 38 66 1
246 1 39 48 2
246 1 39 56 2
246 1 39 66 1
246 1 40 54 2
246 1 40 56 2
246 1 41 42 2
246 1 41 44 2
246 1 41 48 2
246 1 41 50 2
246 1 42 42 4
246 1 42 43 2
246 1 42 49 2
246 1 43 43 4
246 1 43 44 2
246 1 43 51 2
246 1 45 60 2
246 1 45 63 2
246 1 49 49 4
246 1 49 50 2
246 1 49 51 2
246 1 54 63 2
246 1 55 57 1
246 1 55 60 2
246 1 55 70 1
246 1 56 57 2
246 1 56 59 2
246 1 59 66 1
246 1 59 70 1
246 1 60 66 2
246 1 61 64 2
246 1 61 68 2
246 2 1 3 2
246 2 1 7 1
246 2 1 8 1
246 2 2 3 1
246 2 2 7 2
246 2 2 8 3
246 2 3 6 1
246 2 3 8 6
246 2 3 10 1
246 2 4 7 2
246 2 4 8 1
246 2 4 9 2
246 2 4 10 2
246 2 5 6 2
246 2 5 7 2
246 2 5 10 2
246 2 6 7 5
246 2 6 8 8
246 2 6 9 2
246 2 6 10 4
246 2 7 8 3
246 2 7 9 3
246 2 7 10 2
246 2 8 8 4
246 2 8 9 2
246 2 8 10 4
246 2 9 10 2
246 2 10 10 4
246 3 1 1 1.0
246 3 247 247 1.0
247 1 3 46 2
247 1 3 67 2
247 1 4 36 2
247 1 4 40 2
247 1 5 31 1
247 1 5 47 2
247 1 6 35 2
247 1 6 36 1
247 1 6 57 1
247 1 7 28 2
247 1 7 58 2
247 1 8 34 2
247 1 8 48 2
247 1 9 42 2
247 1 9 44 2
247 1 9 50 2
247 1 9 62 2
247 1 9 65 2
247 1 9 69 2
247 1 10 42 2
247 1 10 43 2
247 1 10 49 2
247 1 10 57 1
247 1 10 66 1
247 1 11 36 2
247 1 11 48 2
247 1 12 24 2
247 1 12 30 2
247 1 12 36 2
247 1 12 48 2
247 1 13 43 2
247 1 13 44 2
247 1 13 51 2
247 1 13 57 1
247 1 13 70 1
247 1 15 31 1
247 1 15 35 2
247 1 16 47 2
247 1 16 48 1
247 1 16 66 1
247 1 17 49 2
247 1 17 50 2
247 1 17 51 2
247 1 17 66 1
247 1 17 70 1
247 1 20 22 2
247 1 20 24 2
247 1 20 28 2
247 1 20 30 2
247 1 20 36 1
247 1 20 46 2
247 1 20 48 1
247 1 22 52 2
247 1 23 40 2
247 1 23 44 2
247 1 24 40 2
247 1 24 52 2
247 1 25 58 2
247 1 25 65 2
247 1 27 28 2
247 1 27 44 2
247 1 27 56 2
247 1 27 62 2
247 1 28 56 2
247 1 29 34 2
247 1 29 50 2
247 1 30 34 2
247 1 30 52 2
247 1 31 42 2
247 1 31 43 2
247 1 31 49 2
247 1 35 51 2
247 1 35 56 2
247 1 37 67 2
247 1 37 69 2
247 1 45 46 2
247 1 45 50 2
247 1 45 60 2
247 1 45 62 2
247 1 46 60 2
247 1 47 51 2
247 1 47 60 2
247 1 53 71 2
247 1 61 61 4
247 1 61 62 2
247 2 1 3 2
247 2 1 6 1
247 2 1 10 1
247 2 2 5 3
247 2 2 6 2
247 2 2 7 1
247 2 2 8 2
247 2 2 9 3
247 2 2 10 1
247 2 3 6 2
247 2 3 7 2
247 2 3 8 4
247 2 3 9 2
247 2 3 10 2
247 2 4 6 3
247 2 4 9 2
247 2 4 10 1
247 2 5 5 4
247 2 5 6 2
247 2 5 9 2
247 2 5 10 1
247 2 6 6 4
247 2 6 7 3
247 2 6 8 8
247 2 6 9 2
247 2 6 10 1
247 2 7 10 2
247 2 8 8 4
247 2 8 10 6
247 2 9 10 3
247 3 1 1 1.0
247 3 248 248 1.0
248 1 2 56 1
248 1 2 60 1
248 1 2 71 2
248 1 3 51 2
248 1 3 70 2
248 1 5 34 1
248 1 5 50 2
248 1 6 34 2
248 1 6 42 1
248 1 6 43 1
248 1 6 61 1
248 1 7 51 2
248 1 7 70 2
248 1 10 36 2
248 1 10 41 2
248 1 10 42 2
248 1 10 48 2
248 1 10 61 2
248 1 13 34 2
248 1 13 42 2
248 1 13 43 2
248 1 13 50 2
248 1 13 61 2
248 1 14 25 2
248 1 14 27 2
248 1 14 32 2
248 1 14 34 2
248 1 14 41 2
248 1 14 43 2
248 1 15 40 1
248 1 15 44 2
248 1 16 40 2
248 1 16 42 1
248 1 16 49 1
248 1 16 61 1
248 1 17 40 2
248 1 17 42 2
248 1 17 44 2
248 1 17 49 2
248 1 17 61 2
248 1 18 32 2
248 1 18 37 2
248 1 18 40 2
248 1 18 41 2
248 1 18 45 2
248 1 18 49 2
248 1 19 34 1
248 1 19 40 1
248 1 19 43 2
248 1 19 49 2
248 1 20 21 2
248 1 20 25 2
248 1 20 27 2
248 1 20 37 2
248 1 20 43 1
248 1 20 45 2
248 1 20 49 1
248 1 21 52 2
248 1 21 56 2
248 1 21 60 2
248 1 22 24 2
248 1 22 30 2
248 1 22 56 2
248 1 22 60 2
248 1 24 54 2
248 1 25 36 2
248 1 25 52 2
248 1 30 54 2
248 1 31 31 4
248 1 31 32 2
248 1 31 36 2
248 1 31 48 2
248 1 32 36 2
248 1 32 41 2
248 1 32 48 2
248 1 36 41 2
248 1 37 48 2
248 1 37 52 2
248 1 41 48 2
248 1 53 56 2
248 1 53 60 2
248 1 54 56 1
248 1 54 60 1
248 1 57 57 2
248 1 57 58 2
248 1 66 66 2
248 1 66 67 2
248 2 1 2 2
248 2 1 7 1
248 2 1 8 1
248 2 2 5 2
248 2 2 6 1
248 2 2 7 2
248 2 2 8 4
248 2 2 10 1
248 2 3 7 2
248 2 3 8 6
248 2 3 9 2
248 2 3 10 2
248 2 4 5 2
248 2 4 7 2
248 2 4 8 2
248 2 4 10 2
248 2 5 6 2
248 2 5 7 2
248 2 5 9 2
248 2 5 10 2
248 2 6 6 8
248 2 6 7 2
248 2 6 8 2
248 2 6 9 2
248 2 6 10 7
248 2 7 9 3
248 2 7 10 2
248 2 8 9 1
248 2 9 10 2
248 2 10 10 6
248 3 1 1 1.0
248 3 249 249 1.0
249 1 2 34 1
249 1 2 40 1
249 1 2 42 2
249 1 2 57 1
249 1 2 61 2
249 1 2 66 1
249 1 4 29 2
249 1 4 43 2
249 1 4 56 2
249 1 4 60 2
249 1 6 40 1
249 1 8 23 2
249 1 8 49 2
249 1 8 56 2
249 1 8 60 2
249 1 9 21 2
249 1 9 27 2
249 1 9 45 2
249 1 9 53 2
249 1 9 57 2
249 1 9 66 2
249 1 10 22 2
249 1 11 27 2
249 1 11 45 2
249 1 11 56 2
249 1 11 60 2
249 1 13 24 2
249 1 14 67 2
249 1 14 69 2
249 1 16 34 1
249 1 17 30 2
249 1 18 58 2
249 1 18 65 2
249 1 19 56 1
249 1 19 60 1
249 1 21 27 2
249 1 21 32 2
249 1 21 34 2
249 1 21 40 2
249 1 21 42 2
249 1 21 45 2
249 1 21 61 2
249 1 22 31 2
249 1 22 42 2
249 1 22 61 2
249 1 23 24 2
249 1 23 37 2
249 1 23 43 2
249 1 24 25 2
249 1 24 43 2
249 1 25 29 2
249 1 25 40 2
249 1 25 45 2
249 1 27 37 2
249 1 29 30 2
249 1 29 49 2
249 1 30 37 2
249 1 30 49 2
249 1 32 53 2
249 1 34 37 2
249 1 34 49 2
249 1 34 50 2
249 1 34 51 2
249 1 36 49 2
249 1 40 43 2
249 1 40 44 2
249 1 40 51 2
249 1 42 44 2
249 1 42 50 2
249 1 42 57 1
249 1 42 66 1
249 1 43 48 2
249 1 43 57 1
249 1 43 70 1
249 1 44 56 2
249 1 44 58 2
249 1 49 66 1
249 1 49 70 1
249 1 50 60 2
249 1 50 67 2
249 1 51 65 2
249 1 51 69 2
249 1 56 65 2
249 1 56 70 1
249 1 57 61 1
249 1 60 69 2
249 1 60 70 1
249 1 61 65 2
249 1 61 66 1
249 1 61 69 2
249 2 2 4 1
249 2 2 5 2
249 2 2 6 2
249 2 2 7 2
249 2 2 8 5
249 2 2 9 3
249 2 2 10 3
249 2 3 6 5
249 2 3 7 1
249 2 3 10 3
249 2 4 5 2
249 2 4 8 2
249 2 5 5 4
249 2 5 8 6
249 2 5 10 4
249 2 6 6 4
249 2 6 7 3
249 2 6 8 4
249 2 7 7 2
249 2 7 8 6
249 2 7 10 2
249 2 8 8 4
249 2 8 9 4
249 2 8 10 1
249 2 9 10 2
249 3 1 1 1.0
249 3 250 250 1.0
250 1 2 27 1
250 1 2 35 1
250 1 2 45 1
250 1 2 47 1
250 1 3 24 1
250 1 3 27 1
250 1 3 32 1
250 1 3 34 1
250 1 3 40 2
250 1 3 42 1
250 1 3 43 1
250 1 3 56 1
250 1 3 57 1
250 1 3 63 1
250 1 3 64 1
250 1 4 24 1
250 1 4 27 1
250 1 4 31 1
250 1 4 33 1
250 1 4 45 1
250 1 4 46 1
250 1 6 24 1
250 1 6 29 1
250 1 7 30 1
250 1 7 32 1
250 1 7 34 2
250 1 7 40 1
250 1 7 42 1
250 1 7 45 1
250 1 7 49 1
250 1 7 60 1
250 1 7 63 1
250 1 7 66 1
250 1 7 68 1
250 1 8 27 1
250 1 8 28 1
250 1 8 30 1
250 1 8 31 1
250 1 8 39 1
250 1 8 45 1
250 1 10 26 1
250 1 10 27 1
250 1 10 38 1
250 1 10 45 1
250 1 11 23 1
250 1 11 24 1
250 1 11 29 1
250 1 11 30 1
250 1 11 43 1
250 1 11 49 1
250 1 13 21 1
250 1 13 24 1
250 1 13 40 1
250 1 13 45 1
250 1 14 60 1
250 1 14 65 1
250 1 14 67 1
250 1 14 71 1
250 1 16 23 1
250 1 16 30 1
250 1 17 21 1
250 1 17 27 1
250 1 17 30 1
250 1 17 34 1
250 1 18 56 1
250 1 18 58 1
250 1 18 69 1
250 1 18 71 1
250 1 19 58 1
250 1 19 67 1
250 1 21 27 1
250 1 21 45 1
250 1 21 57 1
250 1 21 64 1
250 1 21 66 1
250 1 21 68 1
250 1 23 27 1
250 1 23 45 1
250 1 23 56 1
250 1 23 61 1
250 1 24 26 1
250 1 24 28 1
250 1 24 33 1
250 1 24 35 1
250 1 24 55 1
250 1 26 50 1
250 1 26 65 1
250 1 27 29 1
250 1 27 31 1
250 1 28 51 1
250 1 28 61 1
250 1 29 45 1
250 1 29 60 1
250 1 29 61 1
250 1 30 38 1
250 1 30 39 1
250 1 30 46 1
250 1 30 47 1
250 1 30 59 1
250 1 31 45 1
250 1 32 55 1
250 1 32 59 1
250 1 33 50 1
250 1 33 71 1
250 1 34 42 1
250 1 34 50 1
250 1 35 51 1
250 1 35 68 1
250 1 36 43 1
250 1 36 51 1
250 1 36 56 1
250 1 36 69 1
250 1 38 44 1
250 1 38 69 1
250 1 39 44 1
250 1 39 71 1
250 1 40 42 1
250 1 40 44 1
250 1 42 58 1
250 1 42 67 1
250 1 43 44 1
250 1 43 58 1
250 1 43 71 1
250 1 44 44 2
250 1 44 55 1
250 1 44 56 1
250 1 44 57 1
250 1 44 58 1
250 1 46 51 1
250 1 46 61 1
250 1 47 51 1
250 1 47 64 1
250 1 48 49 1
250 1 48 51 1
250 1 48 60 1
250 1 48 65 1
250 1 49 50 1
250 1 49 67 1
250 1 49 71 1
250 1 50 50 2
250 1 50 59 1
250 1 50 60 1
250 1 50 66 1
250 1 50 67 1
250 1 51 64 1
250 1 51 65 1
250 1 51 68 1
250 1 51 69 1
250 1 55 69 1
250 1 56 69 1
250 1 59 65 1
250 1 60 65 1
250 1 61 63 2
250 2 1 6 1
250 2 1 7 1
250 2 1 8 1
250 2 1 10 1
250 2 2 3 1
250 2 2 4 1
250 2 2 5 2
250 2 2 6 3
250 2 2 7 1
250 2 2 8 4
250 2 2 9 1
250 2 2 10 3
250 2 3 5 2
250 2 3 6 3
250 2 3 8 4
250 2 3 9 1
250 2 3 10 1
250 2 4 5 1
250 2 4 6 2
250 2 5 5 2
250 2 5 6 2
250 2 5 7 2
250 2 5 8 4
250 2 5 9 1
250 2 6 7 1
250 2 6 8 8
250 2 6 9 1
250 2 6 10 3
250 2 7 8 2
250 2 7 9 1
250 2 8 8 4
250 2 8 9 3
250 2 8 10 2
250 2 9 9 2
250 2 9 10 2
250 3 1 1 1.0
250 3 251 251 1.0
251 1 3 43 2
251 1 3 56 2
251 1 3 63 2
251 1 3 64 2
251 1 5 34 1
251 1 5 42 2
251 1 6 33 2
251 1 6 60 1
251 1 6 61 1
251 1 7 49 2
251 1 7 60 2
251 1 7 63 2
251 1 7 68 2
251 1 10 27 2
251 1 10 45 2
251 1 10 70 2
251 1 10 71 2
251 1 13 25 2
251 1 13 49 2
251 1 13 67 2
251 1 13 68 2
251 1 14 24 2
251 1 14 26 2
251 1 15 40 1
251 1 15 42 2
251 1 16 39 2
251 1 16 56 1
251 1 16 61 1
251 1 17 37 2
251 1 17 43 2
251 1 17 58 2
251 1 17 64 2
251 1 18 30 2
251 1 18 38 2
251 1 19 34 1
251 1 19 40 1
251 1 22 27 2
251 1 22 45 2
251 1 24 26 2
251 1 24 33 2
251 1 24 36 2
251 1 24 45 2
251 1 25 64 2
251 1 26 34 2
251 1 26 36 2
251 1 27 30 2
251 1 27 31 2
251 1 27 61 2
251 1 30 38 2
251 1 30 39 2
251 1 30 48 2
251 1 31 45 2
251 1 31 51 2
251 1 31 52 2
251 1 32 51 4
251 1 33 50 2
251 1 33 52 2
251 1 34 50 2
251 1 36 50 2
251 1 36 55 2
251 1 37 68 2
251 1 38 40 2
251 1 38 48 2
251 1 39 44 2
251 1 39 52 2
251 1 40 44 2
251 1 42 58 1
251 1 42 67 1
251 1 43 58 1
251 1 43 71 1
251 1 44 48 2
251 1 44 55 2
251 1 44 57 2
251 1 45 61 2
251 1 48 59 2
251 1 49 67 1
251 1 49 71 1
251 1 50 59 2
251 1 50 66 2
251 1 51 64 2
251 1 51 68 2
251 1 53 57 1
251 1 53 66 1
251 1 55 56 2
251 1 55 63 2
251 1 56 67 1
251 1 58 60 1
251 1 59 60 2
251 1 59 63 2
251 2 1 6 2
251 2 1 7 1
251 2 1 8 1
251 2 2 6 2
251 2 2 7 2
251 2 2 8 3
251 2 2 10 3
251 2 3 4 1
251 2 3 5 5
251 2 3 7 2
251 2 3 8 4
251 2 3 10 1
251 2 4 6 3
251 2 4 8 1
251 2 5 6 3
251 2 5 7 1
251 2 5 8 1
251 2 6 7 2
251 2 6 8 8
251 2 6 9 4
251 2 6 10 2
251 2 7 8 2
251 2 7 9 2
251 2 8 8 4
251 2 8 9 1
251 2 8 10 7
251 2 9 9 6
251 2 10 10 2
251 3 1 1 1.0
251 3 252 252 1.0
252 1 4 33 1
252 1 4 34 1
252 1 4 42 1
252 1 4 43 1
252 1 4 56 1
252 1 4 67 1
252 1 6 29 1
252 1 6 67 1
252 1 8 39 1
252 1 8 40 1
252 1 8 42 1
252 1 8 49 1
252 1 8 58 1
252 1 8 60 1
252 1 9 25 1
252 1 9 27 1
252 1 9 37 1
252 1 9 43 1
252 1 9 45 1
252 1 9 49 1
252 1 9 55 1
252 1 9 57 1
252 1 9 59 1
252 1 9 64 1
252 1 9 66 1
252 1 9 68 1
252 1 10 43 1
252 1 10 49 1
252 1 10 65 1
252 1 10 69 1
252 1 11 42 2
252 1 11 43 1
252 1 11 49 1
252 1 11 56 1
252 1 11 60 1
252 1 13 37 1
252 1 13 45 1
252 1 13 60 1
252 1 13 67 1
252 1 14 22 1
252 1 14 24 1
252 1 14 38 1
252 1 14 40 1
252 1 16 23 1
252 1 16 58 1
252 1 17 25 1
252 1 17 27 1
252 1 17 56 1
252 1 17 58 1
252 1 18 22 1
252 1 18 26 1
252 1 18 30 1
252 1 18 34 1
252 1 19 24 1
252 1 19 30 1
252 1 22 27 1
252 1 22 44 1
252 1 22 45 1
252 1 22 50 1
252 1 22 57 1
252 1 22 66 1
252 1 23 39 1
252 1 23 40 1
252 1 23 42 1
252 1 23 43 1
252 1 23 56 1
252 1 24 25 1
252 1 24 44 1
252 1 24 51 2
252 1 24 55 1
252 1 24 70 1
252 1 25 40 1
252 1 25 56 1
252 1 25 61 1
252 1 25 63 1
252 1 25 68 1
252 1 26 45 1
252 1 26 50 1
252 1 26 56 1
252 1 26 61 1
252 1 26 65 1
252 1 27 38 1
252 1 27 53 1
252 1 27 59 1
252 1 27 61 1
252 1 27 68 1
252 1 29 33 1
252 1 29 34 1
252 1 29 42 1
252 1 29 49 1
252 1 29 60 1
252 1 30 37 1
252 1 30 50 1
252 1 30 51 2
252 1 30 59 1
252 1 30 70 1
252 1 31 43 1
252 1 31 49 1
252 1 31 65 1
252 1 31 69 1
252 1 32 43 1
252 1 32 49 1
252 1 32 64 1
252 1 32 68 1
252 1 33 34 1
252 1 33 56 1
252 1 33 61 1
252 1 33 65 1
252 1 34 34 2
252 1 34 37 1
252 1 34 42 1
252 1 34 49 1
252 1 34 50 1
252 1 36 53 1
252 1 36 56 1
252 1 36 59 1
252 1 36 63 1
252 1 37 60 1
252 1 37 61 1
252 1 37 63 1
252 1 37 64 1
252 1 38 44 1
252 1 38 60 1
252 1 38 61 1
252 1 38 69 1
252 1 39 40 1
252 1 39 60 1
252 1 39 61 1
252 1 39 69 1
252 1 40 40 2
252 1 40 42 1
252 1 40 43 1
252 1 40 44 1
252 1 42 57 1
252 1 42 66 1
252 1 43 57 1
252 1 43 70 1
252 1 44 55 1
252 1 44 56 1
252 1 44 57 1
252 1 44 58 1
252 1 45 53 1
252 1 45 55 1
252 1 45 61 1
252 1 45 64 1
252 1 48 53 1
252 1 48 55 1
252 1 48 60 1
252 1 48 63 1
252 1 49 66 1
252 1 49 70 1
252 1 50 59 1
252 1 50 60 1
252 1 50 66 1
252 1 50 67 1
252 1 51 64 1
252 1 51 65 1
252 1 51 68 1
252 1 51 69 1
252 1 55 69 1
252 1 56 68 1
252 1 59 65 1
252 1 60 64 1
252 1 61 63 2
252 2 2 3 2
252 2 2 5 1
252 2 2 6 1
252 2 2 7 2
252 2 2 8 3
252 2 2 9 1
252 2 2 10 2
252 2 3 4 1
252 2 3 5 2
252 2 3 6 2
252 2 3 7 1
252 2 3 8 1
252 2 3 10 2
252 2 4 5 1
252 2 4 6 1
252 2 4 8 2
252 2 5 6 3
252 2 5 8 3
252 2 5 9 1
252 2 5 10 1
252 2 6 6 2
252 2 6 7 4
252 2 6 8 6
252 2 6 9 2
252 2 6 10 1
252 2 7 7 2
252 2 7 8 4
252 2 7 10 3
252 2 8 8 10
252 2 8 9 3
252 2 8 10 4
252 2 9 9 2
252 2 9 10 2
252 3 1 1 1.0
252 3 253 253 1.0
253 1 5 60 1
253 1 5 61 1
253 1 5 67 2
253 1 5 68 2
253 1 6 33 2
253 1 6 34 1
253 1 9 41 2
253 1 9 43 2
253 1 9 49 2
253 1 9 61 2
253 1 9 64 2
253 1 9 68 2
253 1 10 42 2
253 1 10 43 2
253 1 10 49 2
253 1 13 41 2
253 1 13 42 2
253 1 13 49 2
253 1 15 56 1
253 1 15 58 2
253 1 15 61 1
253 1 15 64 2
253 1 16 39 2
253 1 16 40 1
253 1 17 41 2
253 1 17 42 2
253 1 17 43 2
253 1 20 22 2
253 1 20 24 2
253 1 20 26 2
253 1 20 30 2
253 1 20 34 1
253 1 20 38 2
253 1 20 40 1
253 1 22 52 2
253 1 24 52 2
253 1 25 56 2
253 1 25 63 2
253 1 26 34 2
253 1 26 36 2
253 1 26 56 2
253 1 27 54 2
253 1 27 60 2
253 1 30 52 2
253 1 31 42 2
253 1 31 43 2
253 1 31 49 2
253 1 33 34 2
253 1 33 36 2
253 1 33 56 2
253 1 34 34 4
253 1 34 36 2
253 1 37 60 2
253 1 37 63 2
253 1 38 40 2
253 1 38 48 2
253 1 38 60 2
253 1 39 40 2
253 1 39 48 2
253 1 39 60 2
253 1 40 40 4
253 1 40 48 2
253 1 41 61 2
253 1 41 64 2
253 1 41 68 2
253 1 42 57 1
253 1 42 61 2
253 1 42 66 1
253 1 43 57 1
253 1 43 61 2
253 1 43 70 1
253 1 44 55 2
253 1 44 57 2
253 1 45 54 2
253 1 45 56 2
253 1 49 61 2
253 1 49 66 1
253 1 49 70 1
253 1 50 59 2
253 1 50 66 2
253 1 51 64 2
253 1 51 68 2
253 1 52 53 2
253 1 52 55 2
253 1 52 59 2
253 1 54 57 1
253 1 54 66 1
253 1 55 56 2
253 1 55 63 2
253 1 56 66 1
253 1 57 60 1
253 1 59 60 2
253 1 59 63 2
253 2 1 3 2
253 2 1 8 1
253 2 1 10 1
253 2 2 7 3
253 2 2 8 3
253 2 3 5 2
253 2 3 6 1
253 2 3 7 3
253 2 3 8 3
253 2 4 4 2
253 2 4 6 2
253 2 4 8 2
253 2 4 10 1
253 2 5 6 2
253 2 5 10 2
253 2 6 6 4
253 2 6 7 3
253 2 6 8 6
253 2 6 9 4
253 2 7 7 2
253 2 7 8 3
253 2 7 10 6
253 2 8 8 4
253 2 8 9 1
253 2 8 10 9
253 2 9 9 4
253 2 9 10 2
253 3 1 1 1.0
253 3 254 254 1.0
254 1 2 36 1
254 1 2 42 2
254 1 2 48 1
254 1 4 31 2
254 1 4 43 2
254 1 6 48 1
254 1 6 56 2
254 1 6 70 1
254 1 8 31 2
254 1 8 49 2
254 1 9 22 2
254 1 9 28 2
254 1 9 46 2
254 1 9 54 2
254 1 9 58 2
254 1 9 67 2
254 1 10 22 2
254 1 10 56 2
254 1 10 57 1
254 1 10 60 2
254 1 10 66 1
254 1 11 35 2
254 1 11 47 2
254 1 12 58 2
254 1 12 65 2
254 1 12 67 2
254 1 12 69 2
254 1 13 24 2
254 1 13 56 2
254 1 13 57 1
254 1 13 62 2
254 1 13 70 1
254 1 16 36 1
254 1 16 60 2
254 1 16 70 1
254 1 17 30 2
254 1 17 60 2
254 1 17 62 2
254 1 17 66 1
254 1 17 70 1
254 1 21 42 2
254 1 21 44 2
254 1 21 50 2
254 1 21 62 2
254 1 22 42 2
254 1 22 61 2
254 1 23 41 2
254 1 23 43 2
254 1 24 43 2
254 1 24 44 2
254 1 24 65 2
254 1 25 27 2
254 1 25 28 2
254 1 25 44 2
254 1 25 51 2
254 1 27 40 2
254 1 27 41 2
254 1 27 48 2
254 1 28 40 2
254 1 28 44 2
254 1 29 41 2
254 1 29 49 2
254 1 30 49 2
254 1 30 50 2
254 1 30 69 2
254 1 31 54 2
254 1 31 57 1
254 1 31 66 1
254 1 34 45 2
254 1 34 46 2
254 1 34 47 2
254 1 35 36 2
254 1 35 40 2
254 1 35 41 2
254 1 36 45 2
254 1 36 51 2
254 1 37 45 2
254 1 37 46 2
254 1 37 50 2
254 1 37 51 2
254 1 41 45 2
254 1 41 47 2
254 1 46 50 2
254 1 47 48 2
254 1 48 51 2
254 1 53 61 2
254 1 53 62 2
254 1 54 61 2
254 2 2 2 2
254 2 2 5 1
254 2 2 6 4
254 2 2 7 1
254 2 2 8 2
254 2 2 9 1
254 2 2 10 3
254 2 3 5 2
254 2 3 6 5
254 2 3 7 2
254 2 3 9 1
254 2 3 10 3
254 2 4 6 1
254 2 4 7 1
254 2 4 9 1
254 2 4 10 2
254 2 5 6 2
254 2 5 7 2
254 2 5 8 4
254 2 5 9 2
254 2 5 10 1
254 2 6 7 4
254 2 6 8 4
254 2 6 9 3
254 2 6 10 3
254 2 7 8 4
254 2 7 9 1
254 2 7 10 1
254 2 8 8 4
254 2 8 9 4
254 2 8 10 2
254 3 1 1 1.0
254 3 255 255 1.0
255 1 1 36 1
255 1 1 44 1
255 1 1 48 1
255 1 1 50 1
255 1 1 65 1
255 1 1 69 1
255 1 3 28 1
255 1 3 36 1
255 1 3 58 1
255 1 3 65 1
255 1 4 28 1
255 1 4 31 1
255 1 4 32 1
255 1 4 35 1
255 1 4 44 1
255 1 4 52 1
255 1 5 24 1
255 1 5 27 1
255 1 5 28 1
255 1 5 32 1
255 1 5 35 1
255 1 5 36 1
255 1 5 44 1
255 1 5 48 1
255 1 5 51 1
255 1 6 28 1
255 1 6 35 1
255 1 6 44 1
255 1 6 52 1
255 1 6 58 1
255 1 7 46 1
255 1 7 48 1
255 1 7 67 1
255 1 7 69 1
255 1 8 31 1
255 1 8 32 1
255 1 8 46 1
255 1 8 47 1
255 1 8 50 1
255 1 8 52 1
255 1 10 23 1
255 1 10 24 1
255 1 10 28 1
255 1 10 29 1
255 1 10 30 1
255 1 10 36 1
255 1 10 46 1
255 1 10 48 1
255 1 10 65 1
255 1 10 69 1
255 1 11 35 1
255 1 11 36 1
255 1 11 47 1
255 1 11 48 1
255 1 11 52 2
255 1 13 27 1
255 1 13 28 2
255 1 13 35 1
255 1 13 36 2
255 1 13 52 2
255 1 13 65 1
255 1 13 71 1
255 1 14 24 1
255 1 14 28 1
255 1 14 31 1
255 1 14 35 1
255 1 14 47 1
255 1 14 48 1
255 1 14 51 1
255 1 14 52 1
255 1 15 30 1
255 1 15 32 1
255 1 15 36 1
255 1 15 45 1
255 1 15 46 1
255 1 15 47 1
255 1 15 48 1
255 1 15 50 1
255 1 15 51 1
255 1 16 46 1
255 1 16 47 1
255 1 16 50 1
255 1 16 52 1
255 1 16 67 1
255 1 17 45 1
255 1 17 46 2
255 1 17 47 1
255 1 17 48 2
255 1 17 52 2
255 1 17 69 1
255 1 17 71 1
255 1 18 30 1
255 1 18 31 1
255 1 18 35 1
255 1 18 36 1
255 1 18 46 1
255 1 18 47 1
255 1 18 51 1
255 1 18 52 1
255 1 19 35 1
255 1 19 36 1
255 1 19 47 1
255 1 19 48 1
255 1 23 28 1
255 1 23 31 1
255 1 23 35 1
255 1 23 52 1
255 1 23 65 1
255 1 24 27 1
255 1 24 32 1
255 1 24 65 1
255 1 27 28 1
255 1 27 32 1
255 1 27 52 1
255 1 28 28 2
255 1 29 31 1
255 1 29 46 1
255 1 29 47 1
255 1 29 52 1
255 1 29 69 1
255 1 30 32 1
255 1 30 45 1
255 1 30 69 1
255 1 31 44 1
255 1 31 50 1
255 1 31 58 1
255 1 31 67 1
255 1 32 45 1
255 1 35 44 1
255 1 35 51 1
255 1 35 52 1
255 1 45 46 1
255 1 45 52 1
255 1 46 46 2
255 1 47 50 1
255 1 47 51 1
255 1 47 52 1
255 2 1 2 1
255 2 1 5 2
255 2 1 6 1
255 2 1 8 1
255 2 1 9 2
255 2 1 10 1
255 2 2 5 1
255 2 2 6 4
255 2 2 8 2
255 2 2 9 4
255 2 2 10 2
255 2 3 5 2
255 2 3 6 7
255 2 3 8 2
255 2 3 9 3
255 2 3 10 3
255 2 4 6 2
255 2 4 8 1
255 2 4 9 1
255 2 4 10 1
255 2 5 5 2
255 2 5 6 3
255 2 5 8 1
255 2 5 9 2
255 2 5 10 1
255 2 6 6 6
255 2 6 8 4
255 2 6 9 4
255 2 6 10 3
255 2 8 8 2
255 2 8 9 1
255 2 8 10 2
255 2 10 10 2
255 3 1 1 1.0
255 3 256 256 1.0
256 1 2 36 1
256 1 2 44 1
256 1 2 48 1
256 1 2 50 1
256 1 4 31 1
256 1 4 32 1
256 1 4 44 2
256 1 4 50 1
256 1 4 51 1
256 1 4 58 1
256 1 4 69 1
256 1 6 44 1
256 1 6 48 1
256 1 6 51 1
256 1 6 58 1
256 1 8 31 1
256 1 8 32 1
256 1 8 44 1
256 1 8 50 2
256 1 8 51 1
256 1 8 65 1
256 1 8 67 1
256 1 9 24 1
256 1 9 28 1
256 1 9 30 1
256 1 9 36 1
256 1 9 46 1
256 1 9 48 1
256 1 9 56 1
256 1 9 58 1
256 1 9 60 1
256 1 9 65 1
256 1 9 67 1
256 1 9 69 1
256 1 10 24 1
256 1 10 27 1
256 1 10 30 1
256 1 10 34 1
256 1 10 40 1
256 1 10 45 1
256 1 10 56 1
256 1 10 60 1
256 1 11 35 1
256 1 11 36 1
256 1 11 44 1
256 1 11 47 1
256 1 11 48 1
256 1 11 50 1
256 1 11 65 1
256 1 11 69 1
256 1 13 24 1
256 1 13 27 1
256 1 13 32 1
256 1 13 36 1
256 1 13 44 1
256 1 13 51 1
256 1 13 58 1
256 1 13 65 1
256 1 14 24 1
256 1 14 28 1
256 1 14 29 1
256 1 14 35 1
256 1 14 40 1
256 1 14 44 1
256 1 14 45 1
256 1 14 51 1
256 1 16 36 1
256 1 16 50 1
256 1 16 51 1
256 1 16 67 1
256 1 17 30 1
256 1 17 32 1
256 1 17 45 1
256 1 17 48 1
256 1 17 50 1
256 1 17 51 1
256 1 17 67 1
256 1 17 69 1
256 1 18 23 1
256 1 18 27 1
256 1 18 30 1
256 1 18 34 1
256 1 18 46 1
256 1 18 47 1
256 1 18 50 1
256 1 18 51 1
256 1 19 27 1
256 1 19 36 1
256 1 19 45 1
256 1 19 48 1
256 1 21 44 2
256 1 21 50 2
256 1 21 65 2
256 1 21 69 2
256 1 23 42 1
256 1 23 44 1
256 1 23 48 1
256 1 23 51 1
256 1 23 58 1
256 1 23 61 1
256 1 23 65 1
256 1 24 27 1
256 1 24 28 1
256 1 24 42 1
256 1 24 43 1
256 1 24 57 1
256 1 24 58 1
256 1 24 61 1
256 1 24 65 1
256 1 27 27 2
256 1 27 28 1
256 1 27 43 1
256 1 27 44 1
256 1 27 48 1
256 1 27 51 1
256 1 29 36 1
256 1 29 42 1
256 1 29 50 1
256 1 29 51 1
256 1 29 61 1
256 1 29 67 1
256 1 29 69 1
256 1 30 42 1
256 1 30 45 1
256 1 30 46 1
256 1 30 49 1
256 1 30 61 1
256 1 30 66 1
256 1 30 67 1
256 1 30 69 1
256 1 31 34 1
256 1 31 40 1
256 1 31 56 1
256 1 31 57 1
256 1 31 60 1
256 1 31 66 1
256 1 32 43 1
256 1 32 49 1
256 1 32 56 1
256 1 32 60 1
256 1 34 47 1
256 1 35 40 1
256 1 35 43 1
256 1 36 45 1
256 1 45 45 2
256 1 45 46 1
256 1 45 49 1
256 1 45 50 1
256 1 45 51 1
256 1 47 49 1
256 2 2 2 4
256 2 2 5 3
256 2 2 6 3
256 2 2 8 2
256 2 2 9 3
256 2 2 10 3
256 2 3 5 2
256 2 3 6 2
256 2 3 8 3
256 2 3 9 1
256 2 3 10 4
256 2 4 6 2
256 2 4 8 2
256 2 4 9 1
256 2 4 10 1
256 2 5 5 4
256 2 5 6 2
256 2 5 8 4
256 2 5 9 2
256 2 5 10 1
256 2 6 6 2
256 2 6 7 2
256 2 6 8 6
256 2 6 9 2
256 2 6 10 3
256 2 7 8 1
256 2 7 10 1
256 2 8 8 6
256 2 8 9 2
256 2 8 10 2
256 2 9 10 1
256 2 10 10 2
256 3 1 1 1.0
256 3 257 257 1.0
257 1 3 27 1
257 1 3 34 1
257 1 3 40 1
257 1 3 48 1
257 1 3 50 1
257 1 3 51 1
257 1 3 57 1
257 1 3 70 1
257 1 4 27 1
257 1 4 28 2
257 1 4 34 1
257 1 4 46 1
257 1 4 47 1
257 1 5 24 1
257 1 5 40 1
257 1 5 48 1
257 1 6 24 1
257 1 6 29 1
257 1 6 71 1
257 1 7 34 1
257 1 7 36 1
257 1 7 40 1
257 1 7 44 1
257 1 7 45 1
257 1 7 51 1
257 1 7 66 1
257 1 7 70 1
257 1 8 28 1
257 1 8 35 1
257 1 8 40 1
257 1 8 45 1
257 1 8 46 2
257 1 10 34 1
257 1 10 35 1
257 1 10 40 1
257 1 10 47 1
257 1 10 56 1
257 1 10 60 1
257 1 11 28 1
257 1 11 35 1
257 1 11 44 1
257 1 11 46 1
257 1 11 47 1
257 1 11 50 1
257 1 12 23 1
257 1 12 27 1
257 1 12 29 1
257 1 12 31 2
257 1 12 35 1
257 1 12 45 1
257 1 12 47 1
257 1 13 29 1
257 1 13 32 1
257 1 13 40 1
257 1 13 45 1
257 1 13 58 1
257 1 13 65 1
257 1 14 56 1
257 1 14 58 1
257 1 14 62 1
257 1 14 65 1
257 1 15 30 1
257 1 15 34 1
257 1 15 36 1
257 1 16 23 1
257 1 16 30 1
257 1 16 71 1
257 1 17 23 1
257 1 17 27 1
257 1 17 32 1
257 1 17 34 1
257 1 17 67 1
257 1 17 69 1
257 1 18 60 1
257 1 18 62 1
257 1 18 67 1
257 1 18 69 1
257 1 19 65 1
257 1 19 69 1
257 1 22 44 1
257 1 22 50 1
257 1 22 65 1
257 1 22 69 1
257 1 23 28 1
257 1 23 57 1
257 1 23 58 1
257 1 24 28 1
257 1 24 42 1
257 1 24 57 1
257 1 24 62 1
257 1 25 44 1
257 1 25 52 1
257 1 25 65 1
257 1 25 71 1
257 1 27 44 1
257 1 27 52 1
257 1 28 42 1
257 1 28 43 2
257 1 28 44 1
257 1 28 51 1
257 1 28 61 1
257 1 29 46 1
257 1 29 66 1
257 1 29 67 1
257 1 30 42 1
257 1 30 46 1
257 1 30 62 1
257 1 30 66 1
257 1 31 35 1
257 1 31 47 1
257 1 31 56 1
257 1 31 60 1
257 1 32 35 1
257 1 32 47 1
257 1 35 35 2
257 1 35 36 1
257 1 35 42 1
257 1 35 43 1
257 1 35 61 1
257 1 36 43 1
257 1 36 56 1
257 1 36 62 1
257 1 37 50 1
257 1 37 52 1
257 1 37 69 1
257 1 37 71 1
257 1 42 46 1
257 1 42 47 1
257 1 43 51 1
257 1 43 52 1
257 1 45 50 1
257 1 45 52 1
257 1 46 49 2
257 1 46 50 1
257 1 46 51 1
257 1 46 61 1
257 1 47 47 2
257 1 47 48 1
257 1 47 49 1
257 1 47 61 1
257 1 48 49 1
257 1 48 60 1
257 1 48 62 1
257 1 49 51 1
257 1 49 52 1
257 1 53 65 1
257 1 53 69 1
257 1 56 61 1
257 1 56 62 1
257 1 60 61 1
257 1 60 62 1
257 2 1 2 1
257 2 1 7 1
257 2 1 8 1
257 2 1 10 1
257 2 2 3 1
257 2 2 5 2
257 2 2 6 1
257 2 2 7 1
257 2 2 8 2
257 2 2 9 3
257 2 2 10 1
257 2 3 5 2
257 2 3 6 5
257 2 3 8 5
257 2 3 9 1
257 2 3 10 2
257 2 4 5 1
257 2 4 6 2
257 2 4 10 1
257 2 5 5 2
257 2 5 6 1
257 2 5 7 1
257 2 5 9 3
257 2 6 6 8
257 2 6 7 2
257 2 6 8 6
257 2 6 9 3
257 2 6 10 4
257 2 7 8 1
257 2 7 9 2
257 2 8 8 4
257 2 8 9 3
257 2 8 10 2
257 2 9 10 1
257 3 1 1 1.0
257 3 258 258 1.0
258 1 3 43 1
258 1 3 51 1
258 1 3 64 1
258 1 3 70 1
258 1 4 60 1
258 1 4 71 1
258 1 5 34 1
258 1 5 42 1
258 1 5 50 1
258 1 5 56 1
258 1 5 63 1
258 1 5 69 1
258 1 6 33 1
258 1 6 34 1
258 1 6 61 1
258 1 7 49 1
258 1 7 51 1
258 1 7 68 1
258 1 7 70 1
258 1 8 56 1
258 1 8 71 1
258 1 10 28 1
258 1 10 35 1
258 1 10 46 1
258 1 10 47 1
258 1 10 64 1
258 1 10 68 1
258 1 11 58 1
258 1 11 67 1
258 1 13 26 1
258 1 13 33 1
258 1 13 49 1
258 1 13 50 1
258 1 13 61 1
258 1 13 68 1
258 1 14 24 1
258 1 14 26 1
258 1 14 32 1
258 1 14 34 1
258 1 14 55 1
258 1 14 57 1
258 1 14 61 1
258 1 14 64 1
258 1 15 40 1
258 1 15 42 1
258 1 15 44 1
258 1 15 60 1
258 1 15 63 1
258 1 15 65 1
258 1 16 39 1
258 1 16 40 1
258 1 16 61 1
258 1 17 38 1
258 1 17 39 1
258 1 17 43 1
258 1 17 44 1
258 1 17 61 1
258 1 17 64 1
258 1 18 30 1
258 1 18 32 1
258 1 18 38 1
258 1 18 40 1
258 1 18 59 1
258 1 18 61 1
258 1 18 66 1
258 1 18 68 1
258 1 19 34 1
258 1 19 40 1
258 1 19 64 1
258 1 19 68 1
258 1 22 34 1
258 1 22 40 1
258 1 22 63 2
258 1 23 52 1
258 1 23 60 1
258 1 24 36 1
258 1 24 38 1
258 1 24 60 1
258 1 25 36 1
258 1 25 44 1
258 1 25 52 2
258 1 26 27 1
258 1 26 28 1
258 1 26 30 1
258 1 26 36 1
258 1 27 34 1
258 1 27 44 1
258 1 27 52 1
258 1 28 31 1
258 1 28 33 1
258 1 28 39 1
258 1 28 40 1
258 1 28 42 1
258 1 28 43 1
258 1 29 52 1
258 1 29 56 1
258 1 30 48 1
258 1 30 56 1
258 1 31 35 2
258 1 31 46 1
258 1 31 47 2
258 1 32 35 1
258 1 32 36 1
258 1 32 43 1
258 1 32 47 1
258 1 32 48 1
258 1 32 49 1
258 1 33 35 1
258 1 33 46 1
258 1 33 52 1
258 1 34 35 1
258 1 34 46 1
258 1 35 42 1
258 1 35 43 1
258 1 36 42 1
258 1 36 49 1
258 1 37 48 1
258 1 37 50 1
258 1 37 52 2
258 1 38 45 1
258 1 38 46 1
258 1 38 48 1
258 1 39 46 1
258 1 39 47 1
258 1 39 52 1
258 1 40 45 1
258 1 40 47 1
258 1 42 46 1
258 1 42 47 1
258 1 42 48 1
258 1 43 48 1
258 1 43 51 1
258 1 43 52 1
258 1 45 50 1
258 1 45 52 1
258 1 46 49 1
258 1 47 49 1
258 1 49 51 1
258 1 49 52 1
258 1 53 63 2
258 1 55 57 1
258 1 55 58 1
258 1 55 60 1
258 1 55 64 1
258 1 55 65 1
258 1 56 57 1
258 1 56 59 1
258 1 56 60 2
258 1 57 61 1
258 1 59 66 1
258 1 59 67 1
258 1 59 68 1
258 1 59 69 1
258 1 60 66 1
258 1 61 66 1
258 2 1 2 1
258 2 1 6 1
258 2 1 7 1
258 2 1 8 1
258 2 2 5 1
258 2 2 7 2
258 2 2 8 3
258 2 2 10 1
258 2 3 5 2
258 2 3 6 3
258 2 3 7 2
258 2 3 8 5
258 2 3 9 1
258 2 3 10 2
258 2 4 6 1
258 2 4 8 2
258 2 4 9 1
258 2 4 10 1
258 2 5 8 2
258 2 5 9 2
258 2 5 10 1
258 2 6 6 10
258 2 6 7 2
258 2 6 8 6
258 2 6 9 4
258 2 6 10 3
258 2 7 8 1
258 2 7 9 3
258 2 7 10 1
258 2 8 8 2
258 2 8 9 3
258 2 8 10 3
258 2 9 10 1
258 2 10 10 2
258 3 1 1 1.0
258 3 259 259 1.0
259 1 3 28 1
259 1 3 36 1
259 1 3 44 2
259 1 3 52 4
259 1 3 58 1
259 1 3 65 1
259 1 3 71 2
259 1 4 28 1
259 1 4 36 1
259 1 5 28 1
259 1 5 36 1
259 1 5 44 2
259 1 5 52 2
259 1 5 58 1
259 1 5 65 1
259 1 5 71 1
259 1 6 24 1
259 1 6 27 1
259 1 6 28 1
259 1 6 31 1
259 1 6 35 1
259 1 6 36 1
259 1 7 46 1
259 1 7 48 1
259 1 7 50 2
259 1 7 52 4
259 1 7 67 1
259 1 7 69 1
259 1 7 71 2
259 1 8 46 1
259 1 8 48 1
259 1 10 28 2
259 1 10 35 3
259 1 10 36 1
259 1 10 46 2
259 1 10 47 3
259 1 10 48 1
259 1 11 52 2
259 1 13 28 2
259 1 13 31 1
259 1 13 32 1
259 1 13 35 2
259 1 13 47 1
259 1 13 48 1
259 1 13 51 2
259 1 13 52 2
259 1 14 23 1
259 1 14 24 1
259 1 14 27 1
259 1 14 28 1
259 1 14 31 1
259 1 14 32 1
259 1 14 35 1
259 1 14 36 1
259 1 15 46 1
259 1 15 48 1
259 1 15 50 2
259 1 15 52 2
259 1 15 67 1
259 1 15 69 1
259 1 15 71 1
259 1 16 30 1
259 1 16 31 1
259 1 16 45 1
259 1 16 46 1
259 1 16 47 1
259 1 16 48 1
259 1 17 31 1
259 1 17 32 1
259 1 17 35 1
259 1 17 36 1
259 1 17 46 2
259 1 17 47 2
259 1 17 51 2
259 1 17 52 2
259 1 18 29 1
259 1 18 30 1
259 1 18 31 1
259 1 18 32 1
259 1 18 45 1
259 1 18 46 1
259 1 18 47 1
259 1 18 48 1
259 1 19 35 1
259 1 19 36 1
259 1 19 47 1
259 1 19 48 1
259 1 23 28 1
259 1 24 28 1
259 1 24 36 1
259 1 27 28 1
259 1 27 36 1
259 1 28 28 2
259 1 28 31 1
259 1 28 35 1
259 1 29 46 1
259 1 30 46 1
259 1 30 48 1
259 1 31 35 2
259 1 31 46 1
259 1 31 47 2
259 1 32 35 1
259 1 32 36 1
259 1 32 47 1
259 1 32 48 1
259 1 35 35 2
259 1 35 36 1
259 1 45 46 1
259 1 45 48 1
259 1 46 46 2
259 1 46 47 1
259 1 47 47 2
259 1 47 48 1
259 2 1 1 2
259 2 1 5 3
259 2 1 9 3
259 2 2 5 2
259 2 2 6 2
259 2 2 8 2
259 2 2 9 4
259 2 2 10 2
259 2 3 5 1
259 2 3 6 7
259 2 3 8 4
259 2 3 9 4
259 2 3 10 3
259 2 4 5 1
259 2 4 6 3
259 2 4 10 1
259 2 5 6 2
259 2 5 9 2
259 2 5 10 1
259 2 6 6 12
259 2 6 8 4
259 2 6 9 5
259 2 6 10 3
259 2 8 10 2
259 2 9 10 1
259 2 10 10 2
259 3 1 1 1.0
259 3 260 260 1.0
260 1 4 34 2
260 1 4 44 2
260 1 4 58 1
260 1 4 67 1
260 1 6 29 1
260 1 8 40 2
260 1 8 50 2
260 1 8 58 1
260 1 8 67 1
260 1 9 27 2
260 1 9 45 2
260 1 9 51 2
260 1 9 56 2
260 1 9 57 2
260 1 9 58 2
260 1 9 60 2
260 1 9 65 2
260 1 9 66 2
260 1 9 67 2
260 1 9 69 2
260 1 9 70 2
260 1 10 51 2
260 1 11 44 2
260 1 11 50 2
260 1 11 58 1
260 1 11 67 1
260 1 13 45 2
260 1 14 24 2
260 1 14 40 2
260 1 14 56 2
260 1 14 58 2
260 1 16 23 1
260 1 17 27 2
260 1 18 30 2
260 1 18 34 2
260 1 18 60 2
260 1 18 67 2
260 1 19 32 2
260 1 19 65 1
260 1 19 69 1
260 1 22 44 2
260 1 22 50 2
260 1 23 40 2
260 1 23 44 2
260 1 23 58 1
260 1 24 27 2
260 1 24 42 2
260 1 24 43 2
260 1 24 44 4
260 1 24 51 2
260 1 24 57 2
260 1 25 44 2
260 1 25 65 2
260 1 27 40 2
260 1 27 42 2
260 1 27 43 2
260 1 27 44 2
260 1 27 61 2
260 1 29 34 2
260 1 29 50 2
260 1 29 67 1
260 1 30 42 2
260 1 30 45 2
260 1 30 49 2
260 1 30 50 4
260 1 30 51 2
260 1 30 66 2
260 1 31 51 2
260 1 32 43 2
260 1 32 49 2
260 1 32 51 2
260 1 34 45 2
260 1 36 56 2
260 1 37 50 2
260 1 37 69 2
260 1 42 45 2
260 1 43 51 2
260 1 45 49 2
260 1 45 50 2
260 1 45 61 2
260 1 48 60 2
260 1 49 51 2
260 1 53 65 1
260 1 53 69 1
260 1 56 61 2
260 1 60 61 2
260 2 2 3 1
260 2 2 5 4
260 2 2 6 2
260 2 2 7 2
260 2 2 8 2
260 2 2 9 2
260 2 2 10 3
260 2 3 5 2
260 2 3 6 1
260 2 3 8 2
260 2 3 10 3
260 2 4 5 2
260 2 4 6 1
260 2 4 8 2
260 2 4 10 2
260 2 5 5 2
260 2 5 8 2
260 2 5 9 2
260 2 5 10 2
260 2 6 7 2
260 2 6 8 8
260 2 6 9 3
260 2 6 10 1
260 2 7 8 2
260 2 7 10 2
260 2 8 8 12
260 2 8 10 6
260 2 9 10 2
260 3 1 1 1.0
260 3 261 261 1.0
261 1 3 60 2
261 1 3 67 2
261 1 5 61 2
261 1 5 68 1
261 1 6 33 1
261 1 6 34 2
261 1 7 56 2
261 1 7 58 2
261 1 9 43 2
261 1 9 49 2
261 1 9 51 2
261 1 9 64 2
261 1 9 68 2
261 1 9 70 2
261 1 10 44 2
261 1 10 50 2
261 1 10 51 2
261 1 13 42 2
261 1 13 49 2
261 1 13 50 2
261 1 14 55 2
261 1 14 57 2
261 1 15 61 2
261 1 15 64 1
261 1 16 39 1
261 1 16 40 2
261 1 17 42 2
261 1 17 43 2
261 1 17 44 2
261 1 18 59 2
261 1 18 66 2
261 1 19 64 1
261 1 19 68 1
261 1 20 24 2
261 1 20 26 1
261 1 20 30 2
261 1 20 32 2
261 1 20 34 2
261 1 20 38 1
261 1 20 40 2
261 1 22 34 2
261 1 22 40 2
261 1 24 38 2
261 1 24 39 2
261 1 24 40 2
261 1 24 52 2
261 1 25 36 2
261 1 25 44 2
261 1 26 30 2
261 1 26 36 2
261 1 26 58 1
261 1 27 42 2
261 1 27 43 2
261 1 27 44 2
261 1 27 56 2
261 1 27 63 2
261 1 30 33 2
261 1 30 34 2
261 1 30 52 2
261 1 31 44 2
261 1 31 50 2
261 1 31 51 2
261 1 32 52 2
261 1 33 36 2
261 1 33 58 1
261 1 37 48 2
261 1 37 50 2
261 1 38 48 2
261 1 38 67 1
261 1 39 48 2
261 1 39 67 1
261 1 42 45 2
261 1 43 51 2
261 1 45 49 2
261 1 45 50 2
261 1 45 60 2
261 1 45 63 2
261 1 49 51 2
261 1 53 63 2
261 1 55 58 1
261 1 55 60 2
261 1 55 71 1
261 1 56 57 2
261 1 56 59 2
261 1 59 67 1
261 1 59 71 1
261 1 60 66 2
261 1 61 64 2
261 1 61 68 2
261 2 1 3 1
261 2 1 8 1
261 2 1 10 2
261 2 2 5 2
261 2 2 6 2
261 2 2 7 3
261 2 2 8 3
261 2 3 5 2
261 2 3 7 2
261 2 3 8 5
261 2 3 9 1
261 2 4 6 1
261 2 4 8 2
261 2 4 9 2
261 2 4 10 2
261 2 5 6 3
261 2 5 8 1
261 2 5 9 2
261 2 6 6 4
261 2 6 8 6
261 2 6 9 4
261 2 6 10 2
261 2 7 8 2
261 2 7 10 5
261 2 8 8 4
261 2 8 10 8
261 2 9 10 2
261 3 1 1 1.0
261 3 262 262 1.0
262 1 3 44 2
262 1 3 58 2
262 1 3 65 4
262 1 4 36 2
262 1 4 44 2
262 1 5 36 1
262 1 5 44 2
262 1 6 31 1
262 1 6 35 2
262 1 6 58 1
262 1 7 50 2
262 1 7 67 2
262 1 7 69 4
262 1 8 48 2
262 1 8 50 2
262 1 9 28 2
262 1 9 46 2
262 1 9 52 2
262 1 9 58 2
262 1 9 67 2
262 1 9 71 2
262 1 10 27 2
262 1 10 45 2
262 1 10 51 2
262 1 10 58 1
262 1 10 67 1
262 1 11 52 4
262 1 13 27 2
262 1 13 47 2
262 1 13 51 2
262 1 13 58 1
262 1 13 71 1
262 1 14 24 4
262 1 14 28 2
262 1 14 48 2
262 1 15 48 1
262 1 15 50 2
262 1 16 31 1
262 1 16 47 2
262 1 16 67 1
262 1 17 35 2
262 1 17 45 2
262 1 17 51 2
262 1 17 67 1
262 1 17 71 1
262 1 18 30 4
262 1 18 36 2
262 1 18 46 2
262 1 19 32 2
262 1 19 36 1
262 1 19 48 1
262 1 23 44 4
262 1 24 27 2
262 1 24 28 2
262 1 24 35 2
262 1 24 36 2
262 1 24 44 2
262 1 27 28 2
262 1 27 31 2
262 1 27 32 2
262 1 27 44 2
262 1 29 50 4
262 1 30 45 2
262 1 30 46 2
262 1 30 47 2
262 1 30 48 2
262 1 30 50 2
262 1 31 45 2
262 1 31 51 2
262 1 32 45 2
262 1 32 51 2
262 1 35 51 2
262 1 45 46 2
262 1 45 50 2
262 1 47 51 2
262 2 1 5 3
262 2 1 9 1
262 2 2 5 3
262 2 2 6 5
262 2 2 8 2
262 2 2 9 3
262 2 2 10 3
262 2 3 5 4
262 2 3 6 1
262 2 3 8 4
262 2 3 9 1
262 2 3 10 4
262 2 4 6 4
262 2 4 9 1
262 2 4 10 1
262 2 5 6 1
262 2 5 9 3
262 2 5 10 2
262 2 6 8 10
262 2 6 9 5
262 2 6 10 2
262 2 8 8 4
262 2 8 10 4
262 2 10 10 2
262 3 1 1 1.0
262 3 263 263 1.0
263 1 1 56 3
263 1 1 60 3
263 1 5 42 3
263 1 5 43 3
263 1 5 61 3
263 1 6 34 3
263 1 9 51 6
263 1 9 70 6
263 1 10 52 6
263 1 13 50 6
263 1 14 25 6
263 1 14 27 6
263 1 15 42 3
263 1 15 49 3
263 1 15 61 3
263 1 16 40 3
263 1 17 44 6
263 1 18 37 6
263 1 18 45 6
263 1 19 43 3
263 1 19 49 3
263 1 20 32 6
263 1 20 34 3
263 1 20 40 3
263 1 22 24 6
263 1 22 30 6
263 1 25 36 6
263 1 31 52 6
263 1 32 52 6
263 1 37 48 6
263 1 53 56 3
263 1 53 60 3
263 1 57 58 3
263 1 66 67 3
263 2 1 6 3
263 2 1 8 2
263 2 1 10 3
263 2 2 5 6
263 2 2 7 3
263 2 2 8 3
263 2 3 7 3
263 2 3 8 6
263 2 3 9 3
263 2 4 5 3
263 2 4 8 2
263 2 4 10 3
263 2 5 9 3
263 2 6 6 12
263 2 6 9 3
263 2 6 10 6
263 2 7 10 6
263 2 8 10 3
263 2 9 10 3
263 3 1 1 1.0
263 3 264 264 1.0
264 1 2 23 2
264 1 2 24 1
264 1 2 27 1
264 1 2 29 2
264 1 2 30 1
264 1 2 41 2
264 1 2 42 2
264 1 2 43 2
264 1 2 45 1
264 1 2 49 2
264 1 4 23 2
264 1 4 41 2
264 1 4 54 2
264 1 4 56 2
264 1 6 45 1
264 1 8 29 2
264 1 8 41 2
264 1 8 54 2
264 1 8 60 2
264 1 9 21 2
264 1 9 22 4
264 1 9 23 2
264 1 9 24 2
264 1 9 26 2
264 1 9 29 2
264 1 9 30 2
264 1 9 38 2
264 1 9 53 2
264 1 9 55 2
264 1 9 59 2
264 1 10 21 2
264 1 11 33 2
264 1 11 39 2
264 1 11 56 2
264 1 11 60 2
264 1 13 21 2
264 1 16 27 1
264 1 17 21 2
264 1 21 25 2
264 1 21 26 2
264 1 21 27 2
264 1 21 37 2
264 1 21 38 2
264 1 21 42 2
264 1 21 43 2
264 1 21 45 2
264 1 21 49 2
264 1 21 55 2
264 1 21 59 2
264 1 21 61 2
264 1 22 41 2
264 1 22 61 2
264 1 23 25 2
264 1 24 41 2
264 1 24 54 1
264 1 25 39 2
264 1 25 45 2
264 1 27 37 2
264 1 29 37 2
264 1 30 41 2
264 1 30 54 1
264 1 31 53 2
264 1 33 37 2
264 1 34 68 2
264 1 34 69 2
264 1 36 67 2
264 1 40 64 2
264 1 40 65 2
264 1 44 63 2
264 1 44 65 2
264 1 44 66 1
264 1 44 70 1
264 1 48 58 2
264 1 50 57 1
264 1 50 63 2
264 1 50 69 2
264 1 50 70 1
264 1 51 57 1
264 1 51 65 2
264 1 51 66 1
264 1 51 69 2
264 1 58 70 1
264 1 64 65 2
264 1 67 70 1
264 1 68 69 2
264 2 2 3 1
264 2 2 4 1
264 2 2 5 3
264 2 2 6 7
264 2 2 7 3
264 2 2 8 4
264 2 2 9 2
264 2 2 10 3
264 2 3 5 2
264 2 3 7 1
264 2 3 10 4
264 2 4 8 3
264 2 5 5 4
264 2 5 6 2
264 2 5 7 3
264 2 5 8 8
264 2 5 9 2
264 2 6 7 2
264 2 6 8 2
264 2 6 9 2
264 2 6 10 1
264 2 7 7 4
264 2 7 8 5
264 2 7 9 1
264 2 7 10 1
264 2 8 9 1
264 2 8 10 1
264 2 10 10 2
264 3 1 1 1.0
264 3 265 265 1.0
265 1 2 25 2
265 1 2 37 2
265 1 2 43 2
265 1 2 49 2
265 1 2 56 2
265 1 2 60 2
265 1 4 21 2
265 1 4 22 2
265 1 4 42 2
265 1 4 49 2
265 1 4 53 2
265 1 4 61 2
265 1 6 37 2
265 1 8 21 2
265 1 8 22 2
265 1 8 42 2
265 1 8 43 2
265 1 8 53 2
265 1 8 61 2
265 1 9 23 2
265 1 9 25 2
265 1 9 29 2
265 1 9 33 2
265 1 9 37 2
265 1 9 39 2
265 1 10 23 2
265 1 10 29 2
265 1 11 25 2
265 1 11 26 2
265 1 11 37 2
265 1 11 38 2
265 1 11 55 2
265 1 11 59 2
265 1 13 21 2
265 1 13 29 2
265 1 16 25 2
265 1 17 21 2
265 1 17 23 2
265 1 21 23 2
265 1 21 26 2
265 1 21 29 2
265 1 21 35 2
265 1 21 38 2
265 1 21 47 2
265 1 21 55 2
265 1 21 59 2
265 1 22 23 2
265 1 22 25 2
265 1 22 29 2
265 1 22 37 2
265 1 22 56 2
265 1 22 60 2
265 1 23 53 2
265 1 25 31 2
265 1 25 39 2
265 1 25 46 2
265 1 28 37 2
265 1 28 69 2
265 1 29 53 2
265 1 31 37 2
265 1 33 37 2
265 1 34 64 2
265 1 34 70 2
265 1 35 69 2
265 1 36 63 2
265 1 36 69 2
265 1 40 68 2
265 1 40 70 2
265 1 46 65 2
265 1 47 65 2
265 1 48 63 2
265 1 48 65 2
265 1 57 70 2
265 1 64 65 2
265 1 65 65 4
265 1 66 70 2
265 1 68 69 2
265 1 69 69 4
265 2 2 3 2
265 2 2 5 4
265 2 2 6 4
265 2 2 7 4
265 2 2 8 4
265 2 2 9 2
265 2 2 10 2
265 2 3 5 2
265 2 3 6 2
265 2 3 8 4
265 2 3 9 2
265 2 4 7 2
265 2 5 5 2
265 2 5 6 6
265 2 5 8 4
265 2 5 9 4
265 2 6 6 6
265 2 6 7 2
265 2 6 9 2
265 2 6 10 2
265 2 7 7 6
265 2 7 8 2
265 2 7 9 2
265 2 7 10 2
265 2 8 8 6
265 3 1 1 1.0
265 3 266 266 1.0
266 1 2 41 2
266 1 2 43 1
266 1 2 49 1
266 1 2 56 1
266 1 2 60 1
266 1 2 62 2
266 1 4 54 2
266 1 4 62 2
266 1 6 41 2
266 1 6 42 1
266 1 6 49 1
266 1 6 61 1
266 1 8 54 2
266 1 8 62 2
266 1 10 21 2
266 1 10 22 2
266 1 10 23 2
266 1 10 29 2
266 1 10 53 2
266 1 11 56 2
266 1 11 60 2
266 1 12 64 2
266 1 12 68 2
266 1 12 70 4
266 1 13 25 4
266 1 13 26 2
266 1 13 33 2
266 1 13 55 2
266 1 16 41 2
266 1 16 42 1
266 1 16 43 1
266 1 16 61 1
266 1 17 37 4
266 1 17 38 2
266 1 17 39 2
266 1 17 59 2
266 1 21 26 2
266 1 21 31 2
266 1 21 35 2
266 1 21 38 2
266 1 21 42 2
266 1 21 47 2
266 1 21 61 2
266 1 22 23 2
266 1 22 25 2
266 1 22 29 2
266 1 22 31 2
266 1 22 37 2
266 1 22 41 2
266 1 22 62 2
266 1 25 31 2
266 1 25 35 2
266 1 25 39 2
266 1 25 43 2
266 1 25 46 2
266 1 28 37 2
266 1 28 41 2
266 1 28 48 2
266 1 28 63 2
266 1 31 37 2
266 1 31 53 2
266 1 33 37 2
266 1 34 48 2
266 1 34 57 1
266 1 34 70 1
266 1 35 48 2
266 1 35 69 2
266 1 36 40 2
266 1 36 46 2
266 1 36 47 2
266 1 36 48 4
266 1 37 47 2
266 1 37 49 2
266 1 40 66 1
266 1 40 70 1
266 1 41 46 2
266 1 46 63 2
266 1 47 65 2
266 1 53 55 2
266 1 53 59 2
266 1 54 56 1
266 1 54 60 1
266 1 57 70 1
266 1 64 65 2
266 1 66 70 1
266 1 68 69 2
266 2 2 3 1
266 2 2 6 5
266 2 2 7 3
266 2 2 8 2
266 2 2 10 3
266 2 3 5 2
266 2 3 6 4
266 2 3 7 3
266 2 3 8 1
266 2 3 9 2
266 2 3 10 2
266 2 4 7 1
266 2 4 8 2
266 2 5 6 6
266 2 5 8 6
266 2 6 6 8
266 2 6 7 4
266 2 6 9 2
266 2 6 10 1
266 2 7 7 8
266 2 7 8 1
266 2 7 9 3
266 2 7 10 1
266 2 8 9 4
266 2 9 9 4
266 2 10 10 2
266 3 1 1 1.0
266 3 267 267 1.0
267 1 3 53 2
267 1 3 66 2
267 1 5 37 4
267 1 5 45 2
267 1 7 53 2
267 1 7 57 2
267 1 12 25 4
267 1 12 26 4
267 1 12 33 4
267 1 12 37 4
267 1 12 38 4
267 1 12 39 4
267 1 12 55 4
267 1 12 59 4
267 1 15 25 4
267 1 15 27 2
267 1 22 26 4
267 1 22 38 4
267 1 22 55 4
267 1 22 59 4
267 1 24 39 4
267 1 24 53 2
267 1 25 40 4
267 1 25 45 4
267 1 27 37 4
267 1 30 33 4
267 1 30 53 2
267 1 34 37 4
267 1 41 64 4
267 1 41 68 4
267 1 41 70 4
267 1 42 62 4
267 1 43 63 4
267 1 44 62 4
267 1 44 67 2
267 1 49 63 4
267 1 50 58 2
267 1 50 62 4
267 1 51 54 2
267 1 51 62 4
267 1 52 56 4
267 1 52 60 4
267 1 52 62 4
267 1 54 70 4
267 1 58 71 1
267 1 61 62 4
267 1 62 62 8
267 1 64 64 4
267 1 67 71 1
267 1 68 68 4
267 2 1 4 1
267 2 1 5 1
267 2 1 9 2
267 2 2 4 2
267 2 2 7 2
267 2 2 9 2
267 2 3 5 1
267 2 3 6 2
267 2 3 7 6
267 2 3 8 4
267 2 3 9 2
267 2 5 5 2
267 2 5 9 1
267 2 5 10 1
267 2 6 6 8
267 2 6 7 2
267 2 6 8 12
267 2 6 9 6
267 2 7 7 8
267 2 7 8 6
267 2 7 10 4
267 2 8 10 2
267 2 9 10 2
267 3 1 1 1.0
267 3 268 268 1.0
268 1 3 54 2
268 1 3 67 2
268 1 5 41 4
268 1 5 49 2
268 1 7 54 2
268 1 7 58 2
268 1 9 64 4
268 1 9 68 4
268 1 9 70 4
268 1 14 25 4
268 1 14 26 4
268 1 14 33 4
268 1 14 55 4
268 1 15 41 4
268 1 15 43 2
268 1 18 37 4
268 1 18 38 4
268 1 18 39 4
268 1 18 59 4
268 1 19 41 4
268 1 19 42 2
268 1 19 61 2
268 1 22 26 4
268 1 22 38 4
268 1 24 39 4
268 1 24 52 4
268 1 25 44 4
268 1 27 41 4
268 1 27 63 4
268 1 30 33 4
268 1 30 52 4
268 1 32 44 4
268 1 32 50 4
268 1 32 51 4
268 1 32 52 4
268 1 34 58 2
268 1 37 50 4
268 1 40 67 2
268 1 41 45 4
268 1 41 51 4
268 1 45 63 4
268 1 53 56 2
268 1 53 60 2
268 1 54 55 4
268 1 54 59 4
268 1 57 71 1
268 1 64 64 4
268 1 66 71 1
268 1 68 68 4
268 2 1 3 1
268 2 1 7 1
268 2 1 10 2
268 2 2 5 2
268 2 2 7 4
268 2 2 8 2
268 2 2 10 2
268 2 3 5 2
268 2 3 7 4
268 2 3 8 4
268 2 4 5 1
268 2 4 6 2
268 2 4 7 2
268 2 4 9 2
268 2 5 6 2
268 2 5 7 1
268 2 5 9 1
268 2 5 10 1
268 2 6 6 8
268 2 6 8 8
268 2 6 9 2
268 2 7 8 4
268 2 7 10 4
268 2 8 10 6
268 2 9 10 6
268 3 1 1 1.0
268 3 269 269 1.0
269 1 2 55 1
269 1 2 59 1
269 1 2 64 1
269 1 2 68 1
269 1 4 39 1
269 1 4 41 2
269 1 4 45 1
269 1 4 54 1
269 1 4 63 1
269 1 6 38 1
269 1 6 45 1
269 1 6 59 1
269 1 8 27 1
269 1 8 33 1
269 1 8 41 2
269 1 8 54 1
269 1 8 63 1
269 1 10 25 1
269 1 10 26 1
269 1 10 37 1
269 1 10 38 1
269 1 10 55 1
269 1 10 59 1
269 1 11 25 1
269 1 11 33 1
269 1 11 37 1
269 1 11 39 1
269 1 11 56 1
269 1 11 60 1
269 1 12 23 1
269 1 12 25 1
269 1 12 29 1
269 1 12 33 1
269 1 12 37 1
269 1 12 39 1
269 1 12 41 2
269 1 13 21 1
269 1 13 22 1
269 1 13 37 1
269 1 13 38 1
269 1 13 53 1
269 1 13 59 1
269 1 16 26 1
269 1 16 27 1
269 1 16 55 1
269 1 17 21 1
269 1 17 22 1
269 1 17 25 1
269 1 17 26 1
269 1 17 53 1
269 1 17 55 1
269 1 21 25 1
269 1 21 37 1
269 1 21 43 1
269 1 21 49 1
269 1 21 55 1
269 1 21 59 1
269 1 22 23 1
269 1 22 24 1
269 1 22 26 1
269 1 22 29 1
269 1 22 30 1
269 1 22 38 1
269 1 22 55 1
269 1 22 59 1
269 1 22 64 1
269 1 22 68 1
269 1 23 31 1
269 1 23 33 1
269 1 23 45 1
269 1 23 61 1
269 1 24 31 1
269 1 24 41 1
269 1 24 54 1
269 1 25 33 1
269 1 25 34 1
269 1 25 42 1
269 1 25 45 1
269 1 25 49 1
269 1 25 53 1
269 1 25 66 1
269 1 26 39 1
269 1 26 41 1
269 1 26 53 1
269 1 26 54 1
269 1 26 68 1
269 1 26 70 1
269 1 27 29 1
269 1 27 37 1
269 1 29 31 1
269 1 29 39 1
269 1 29 61 1
269 1 30 31 1
269 1 30 41 1
269 1 30 54 1
269 1 31 55 1
269 1 31 59 1
269 1 33 38 1
269 1 33 59 1
269 1 33 60 1
269 1 33 68 1
269 1 33 70 1
269 1 34 41 1
269 1 34 62 1
269 1 34 69 1
269 1 36 60 1
269 1 36 61 1
269 1 36 62 1
269 1 36 67 1
269 1 36 68 1
269 1 36 69 1
269 1 37 39 1
269 1 37 40 1
269 1 37 42 1
269 1 37 43 1
269 1 37 53 1
269 1 37 57 1
269 1 38 41 1
269 1 38 53 1
269 1 38 54 1
269 1 38 64 1
269 1 38 70 1
269 1 39 55 1
269 1 39 56 1
269 1 39 64 1
269 1 39 70 1
269 1 40 41 1
269 1 40 62 1
269 1 40 65 1
269 1 42 65 1
269 1 42 69 1
269 1 43 63 1
269 1 43 69 1
269 1 44 62 1
269 1 44 63 1
269 1 44 66 1
269 1 44 68 1
269 1 48 56 1
269 1 48 58 1
269 1 48 61 1
269 1 48 62 1
269 1 48 64 1
269 1 48 65 1
269 1 49 63 1
269 1 49 65 1
269 1 50 57 1
269 1 50 62 1
269 1 50 63 1
269 1 50 64 1
269 1 51 55 1
269 1 51 59 1
269 1 51 63 2
269 1 55 68 1
269 1 56 69 1
269 1 58 70 1
269 1 59 64 1
269 1 60 65 1
269 1 62 63 2
269 1 64 64 2
269 1 64 65 1
269 1 67 70 1
269 1 68 68 2
269 1 68 69 1
269 2 2 3 1
269 2 2 4 1
269 2 2 5 1
269 2 2 6 2
269 2 2 7 2
269 2 2 8 2
269 2 2 9 2
269 2 2 10 1
269 2 3 3 2
269 2 3 5 1
269 2 3 6 2
269 2 3 7 3
269 2 3 8 2
269 2 3 9 1
269 2 3 10 1
269 2 4 8 2
269 2 5 5 2
269 2 5 6 1
269 2 5 7 2
269 2 5 8 3
269 2 5 9 2
269 2 6 6 6
269 2 6 7 3
269 2 6 8 6
269 2 6 9 3
269 2 6 10 3
269 2 7 7 4
269 2 7 8 7
269 2 7 9 2
269 2 7 10 1
269 2 8 8 2
269 2 8 9 3
269 2 8 10 1
269 2 10 10 2
269 3 1 1 1.0
269 3 270 270 1.0
270 1 2 25 1
270 1 2 37 1
270 1 2 51 2
270 1 4 22 2
270 1 4 25 2
270 1 4 49 2
270 1 4 50 2
270 1 6 22 1
270 1 6 37 1
270 1 6 53 1
270 1 8 22 2
270 1 8 37 2
270 1 8 43 2
270 1 8 44 2
270 1 9 31 2
270 1 9 33 4
270 1 9 39 4
270 1 9 41 2
270 1 10 31 2
270 1 10 42 2
270 1 10 61 2
270 1 11 26 2
270 1 11 38 2
270 1 11 41 4
270 1 13 29 2
270 1 13 38 2
270 1 13 59 2
270 1 14 29 2
270 1 14 37 2
270 1 16 22 1
270 1 16 25 1
270 1 16 53 1
270 1 17 23 2
270 1 17 26 2
270 1 17 55 2
270 1 18 23 2
270 1 18 25 2
270 1 19 21 2
270 1 21 51 2
270 1 21 55 2
270 1 21 59 2
270 1 22 56 2
270 1 22 58 1
270 1 22 60 2
270 1 22 67 1
270 1 23 54 2
270 1 23 55 2
270 1 24 68 2
270 1 24 69 2
270 1 25 26 2
270 1 25 50 2
270 1 25 54 1
270 1 25 67 1
270 1 26 53 2
270 1 27 69 2
270 1 27 70 2
270 1 29 54 2
270 1 29 59 2
270 1 30 64 2
270 1 30 65 2
270 1 31 41 2
270 1 32 63 4
270 1 33 41 2
270 1 33 59 2
270 1 34 64 2
270 1 36 63 2
270 1 36 64 2
270 1 36 65 2
270 1 37 38 2
270 1 37 44 2
270 1 37 54 1
270 1 37 58 1
270 1 38 53 2
270 1 39 41 2
270 1 39 55 2
270 1 40 68 2
270 1 45 65 2
270 1 45 70 2
270 1 48 63 2
270 1 48 68 2
270 1 48 69 2
270 1 57 70 1
270 1 64 65 2
270 1 66 70 1
270 1 68 69 2
270 2 2 2 4
270 2 2 3 1
270 2 2 5 1
270 2 2 6 3
270 2 2 7 4
270 2 2 8 2
270 2 2 9 1
270 2 3 3 2
270 2 3 5 2
270 2 3 6 2
270 2 3 8 4
270 2 3 9 1
270 2 4 6 1
270 2 4 7 2
270 2 4 9 1
270 2 5 6 1
270 2 5 7 1
270 2 5 8 6
270 2 5 9 2
270 2 5 10 3
270 2 6 6 4
270 2 6 7 2
270 2 6 8 2
270 2 6 9 4
270 2 6 10 5
270 2 7 7 2
270 2 7 8 4
270 2 7 9 1
270 2 7 10 4
270 2 8 8 4
270 2 8 9 2
270 3 1 1 1.0
270 3 271 271 1.0
271 1 4 41 1
271 1 4 49 1
271 1 4 54 1
271 1 4 68 1
271 1 4 69 1
271 1 4 70 1
271 1 6 41 1
271 1 6 49 1
271 1 8 41 1
271 1 8 43 1
271 1 8 54 1
271 1 8 64 1
271 1 8 65 1
271 1 8 70 1
271 1 10 25 1
271 1 10 33 1
271 1 10 37 1
271 1 10 39 1
271 1 11 41 2
271 1 11 56 1
271 1 11 60 1
271 1 11 64 1
271 1 11 68 1
271 1 13 25 1
271 1 13 33 1
271 1 13 41 2
271 1 14 22 1
271 1 14 26 1
271 1 14 29 1
271 1 14 33 1
271 1 14 37 1
271 1 14 38 1
271 1 14 41 1
271 1 14 42 1
271 1 14 53 1
271 1 14 55 1
271 1 14 59 1
271 1 14 61 1
271 1 16 41 1
271 1 16 43 1
271 1 17 37 1
271 1 17 39 1
271 1 17 41 2
271 1 18 22 1
271 1 18 23 1
271 1 18 25 1
271 1 18 26 1
271 1 18 38 1
271 1 18 39 1
271 1 18 41 1
271 1 18 42 1
271 1 18 53 1
271 1 18 55 1
271 1 18 59 1
271 1 18 61 1
271 1 19 25 1
271 1 19 26 1
271 1 19 37 1
271 1 19 38 1
271 1 19 55 1
271 1 19 59 1
271 1 22 25 1
271 1 22 26 1
271 1 22 37 1
271 1 22 38 1
271 1 22 55 1
271 1 22 56 1
271 1 22 59 1
271 1 22 60 1
271 1 22 65 1
271 1 22 69 1
271 1 23 47 1
271 1 23 54 1
271 1 23 61 1
271 1 23 68 1
271 1 23 70 1
271 1 24 48 1
271 1 24 69 1
271 1 25 42 1
271 1 25 43 1
271 1 25 46 1
271 1 25 50 1
271 1 25 51 1
271 1 25 54 1
271 1 25 67 1
271 1 26 39 1
271 1 26 41 1
271 1 26 53 1
271 1 26 54 1
271 1 27 63 1
271 1 27 69 1
271 1 28 37 1
271 1 28 41 1
271 1 28 48 1
271 1 28 63 1
271 1 29 35 1
271 1 29 54 1
271 1 29 61 1
271 1 29 64 1
271 1 29 70 1
271 1 30 36 1
271 1 30 65 1
271 1 31 33 1
271 1 31 39 1
271 1 31 55 1
271 1 31 59 1
271 1 32 34 1
271 1 32 35 1
271 1 32 36 1
271 1 32 40 1
271 1 32 47 1
271 1 32 48 1
271 1 32 63 2
271 1 32 64 1
271 1 32 65 1
271 1 32 68 1
271 1 32 69 1
271 1 33 38 1
271 1 33 41 1
271 1 33 59 1
271 1 33 60 1
271 1 34 48 1
271 1 34 57 1
271 1 34 64 1
271 1 35 41 1
271 1 35 63 1
271 1 36 40 1
271 1 36 46 1
271 1 37 42 1
271 1 37 44 1
271 1 37 49 1
271 1 37 51 1
271 1 37 54 1
271 1 37 58 1
271 1 38 41 1
271 1 38 53 1
271 1 38 54 1
271 1 39 41 1
271 1 39 55 1
271 1 39 56 1
271 1 40 66 1
271 1 40 68 1
271 1 41 43 1
271 1 41 44 1
271 1 41 46 1
271 1 41 47 1
271 1 41 49 1
271 1 41 50 1
271 1 45 63 1
271 1 45 65 1
271 1 46 63 1
271 1 47 63 1
271 1 53 55 1
271 1 53 59 1
271 1 54 55 1
271 1 54 56 1
271 1 54 59 1
271 1 54 60 1
271 1 57 70 1
271 1 64 64 2
271 1 64 65 1
271 1 66 70 1
271 1 68 68 2
271 1 68 69 1
271 2 2 2 2
271 2 2 3 2
271 2 2 6 1
271 2 2 7 3
271 2 2 8 1
271 2 2 10 1
271 2 3 5 2
271 2 3 6 1
271 2 3 7 4
271 2 3 8 2
271 2 3 9 1
271 2 3 10 1
271 2 4 6 1
271 2 4 7 1
271 2 4 8 2
271 2 4 9 1
271 2 5 6 2
271 2 5 7 1
271 2 5 8 3
271 2 5 10 2
271 2 6 6 6
271 2 6 7 4
271 2 6 8 4
271 2 6 9 3
271 2 6 10 4
271 2 7 7 2
271 2 7 8 5
271 2 7 9 2
271 2 7 10 2
271 2 8 8 2
271 2 8 9 3
271 2 8 10 2
271 2 9 9 2
271 2 9 10 1
271 2 10 10 2
271 3 1 1 1.0
271 3 272 272 1.0
272 1 6 45 2
272 1 10 41 4
272 1 12 33 4
272 1 12 39 4
272 1 12 41 8
272 1 13 37 4
272 1 14 38 4
272 1 14 59 4
272 1 16 27 2
272 1 17 25 4
272 1 18 26 4
272 1 18 55 4
272 1 19 22 2
272 1 19 53 2
272 1 22 55 4
272 1 22 59 4
272 1 22 70 6
272 1 24 54 2
272 1 25 49 4
272 1 25 53 2
272 1 25 66 2
272 1 25 68 4
272 1 26 54 4
272 1 30 54 2
272 1 31 61 4
272 1 32 61 4
272 1 32 62 4
272 1 33 60 4
272 1 34 41 4
272 1 34 62 4
272 1 36 60 4
272 1 37 43 4
272 1 37 53 2
272 1 37 57 2
272 1 37 64 4
272 1 38 54 4
272 1 39 56 4
272 1 40 41 4
272 1 40 62 4
272 1 41 42 4
272 1 42 62 4
272 1 43 63 4
272 1 44 66 2
272 1 48 56 4
272 1 49 63 4
272 1 50 57 2
272 1 51 53 2
272 1 58 70 1
272 1 64 64 4
272 1 67 70 1
272 1 68 68 4
272 2 2 3 4
272 2 2 4 1
272 2 2 5 1
272 2 3 6 2
272 2 3 7 5
272 2 3 9 2
272 2 4 8 4
272 2 5 7 1
272 2 5 8 2
272 2 5 9 2
272 2 6 7 6
272 2 6 8 8
272 2 6 9 4
272 2 6 10 6
272 2 7 7 12
272 2 7 8 4
272 2 7 9 3
272 2 7 10 1
272 2 8 9 2
272 2 8 10 4
272 2 10 10 4
272 3 1 1 1.0
272 3 273 273 1.0
273 1 3 68 4
273 1 6 49 2
273 1 7 64 4
273 1 10 41 4
273 1 13 41 4
273 1 14 33 4
273 1 14 41 4
273 1 16 43 2
273 1 17 41 4
273 1 18 39 4
273 1 18 41 4
273 1 19 41 4
273 1 20 22 2
273 1 20 26 4
273 1 20 38 4
273 1 20 42 2
273 1 20 53 2
273 1 20 55 4
273 1 20 59 4
273 1 20 61 2
273 1 22 71 2
273 1 24 48 4
273 1 25 54 2
273 1 25 67 2
273 1 26 54 4
273 1 27 63 4
273 1 30 36 4
273 1 31 61 4
273 1 32 34 4
273 1 32 40 4
273 1 33 60 4
273 1 34 57 2
273 1 37 54 2
273 1 37 58 2
273 1 38 54 4
273 1 39 56 4
273 1 40 66 2
273 1 41 42 4
273 1 41 43 4
273 1 41 44 4
273 1 41 49 4
273 1 41 50 4
273 1 41 51 4
273 1 45 63 4
273 1 54 55 4
273 1 54 56 2
273 1 54 59 4
273 1 54 60 2
273 1 57 70 1
273 1 64 64 4
273 1 66 70 1
273 1 68 68 4
273 2 1 3 2
273 2 1 8 2
273 2 2 3 1
273 2 2 7 5
273 2 3 7 6
273 2 4 6 2
273 2 4 7 1
273 2 4 8 4
273 2 4 9 2
273 2 5 6 2
273 2 5 7 2
273 2 5 10 2
273 2 6 7 4
273 2 6 8 4
273 2 6 10 6
273 2 7 7 2
273 2 7 8 4
273 2 7 9 1
273 2 7 10 3
273 2 8 9 2
273 2 8 10 8
273 2 9 10 4
273 2 10 10 4
273 3 1 1 1.0
273 3 274 274 1.0
274 1 2 35 1
274 1 2 41 2
274 1 2 47 1
274 1 4 31 2
274 1 4 41 2
274 1 6 46 1
274 1 6 54 2
274 1 8 31 2
274 1 8 41 2
274 1 9 22 2
274 1 9 26 2
274 1 9 38 2
274 1 9 54 2
274 1 9 56 2
274 1 9 60 2
274 1 10 22 2
274 1 10 56 2
274 1 10 60 2
274 1 11 33 2
274 1 11 39 2
274 1 13 22 2
274 1 13 54 2
274 1 13 60 2
274 1 16 28 1
274 1 16 54 2
274 1 17 22 2
274 1 17 54 2
274 1 17 56 2
274 1 21 41 2
274 1 21 43 2
274 1 21 49 2
274 1 21 61 2
274 1 22 42 2
274 1 22 43 2
274 1 22 49 2
274 1 22 61 2
274 1 23 41 4
274 1 25 25 4
274 1 25 26 2
274 1 25 41 2
274 1 25 42 2
274 1 25 49 2
274 1 25 55 2
274 1 25 61 2
274 1 28 54 1
274 1 28 66 1
274 1 28 70 1
274 1 29 41 4
274 1 31 54 2
274 1 33 41 2
274 1 34 63 2
274 1 34 68 2
274 1 34 69 4
274 1 35 54 1
274 1 35 66 1
274 1 35 70 1
274 1 36 64 2
274 1 36 66 2
274 1 36 70 2
274 1 37 37 4
274 1 37 38 2
274 1 37 41 2
274 1 37 42 2
274 1 37 43 2
274 1 37 59 2
274 1 37 61 2
274 1 39 41 2
274 1 40 63 2
274 1 40 64 2
274 1 40 65 4
274 1 41 53 2
274 1 41 54 2
274 1 41 55 2
274 1 41 56 2
274 1 41 59 2
274 1 41 60 2
274 1 42 53 2
274 1 43 53 2
274 1 46 54 1
274 1 46 57 1
274 1 46 70 1
274 1 47 54 1
274 1 47 57 1
274 1 47 70 1
274 1 48 57 2
274 1 48 68 2
274 1 48 70 2
274 1 49 53 2
274 2 2 3 1
274 2 2 6 4
274 2 2 7 2
274 2 2 8 1
274 2 2 10 4
274 2 3 3 2
274 2 3 4 1
274 2 3 6 4
274 2 3 7 1
274 2 3 10 2
274 2 4 6 1
274 2 4 9 1
274 2 4 10 2
274 2 5 7 6
274 2 5 8 6
274 2 6 7 5
274 2 6 8 4
274 2 6 9 1
274 2 6 10 3
274 2 7 7 4
274 2 7 8 6
274 2 7 9 6
274 2 7 10 2
274 2 8 9 2
274 2 8 10 1
274 2 9 10 1
274 3 1 1 1.0
274 3 275 275 1.0
275 1 1 35 1
275 1 1 47 1
275 1 1 64 2
275 1 1 68 2
275 1 3 34 2
275 1 3 63 2
275 1 4 32 2
275 1 4 34 2
275 1 5 30 2
275 1 5 46 1
275 1 7 40 2
275 1 7 63 2
275 1 8 32 2
275 1 8 40 2
275 1 11 34 2
275 1 11 40 2
275 1 14 41 2
275 1 14 42 2
275 1 14 43 2
275 1 14 49 2
275 1 14 50 2
275 1 14 51 2
275 1 15 24 2
275 1 15 28 1
275 1 18 41 2
275 1 18 42 2
275 1 18 43 2
275 1 18 44 2
275 1 18 49 2
275 1 18 51 2
275 1 19 42 2
275 1 19 43 2
275 1 19 49 2
275 1 20 26 2
275 1 20 28 1
275 1 20 33 2
275 1 20 35 1
275 1 20 38 2
275 1 20 39 2
275 1 20 41 2
275 1 20 42 2
275 1 20 43 2
275 1 20 44 2
275 1 20 46 1
275 1 20 47 1
275 1 20 49 2
275 1 20 50 2
275 1 23 32 2
275 1 23 34 2
275 1 24 32 2
275 1 24 45 2
275 1 26 56 2
275 1 27 30 2
275 1 27 57 2
275 1 27 64 2
275 1 28 54 1
275 1 28 57 1
275 1 29 32 2
275 1 29 40 2
275 1 30 32 2
275 1 33 69 2
275 1 35 57 1
275 1 35 67 1
275 1 38 60 2
275 1 39 65 2
275 1 41 65 2
275 1 41 69 2
275 1 41 71 2
275 1 44 61 2
275 1 45 66 2
275 1 45 68 2
275 1 46 54 1
275 1 46 66 1
275 1 47 58 1
275 1 47 66 1
275 1 50 61 2
275 1 51 61 2
275 1 52 55 2
275 1 52 59 2
275 1 52 61 2
275 1 54 58 2
275 1 54 67 2
275 1 55 56 2
275 1 56 56 4
275 1 59 60 2
275 1 60 60 4
275 2 1 3 1
275 2 1 6 2
275 2 1 7 2
275 2 1 8 3
275 2 2 6 2
275 2 2 7 2
275 2 2 8 4
275 2 2 10 2
275 2 3 4 1
275 2 3 6 1
275 2 3 7 1
275 2 3 8 2
275 2 3 9 1
275 2 3 10 3
275 2 4 6 1
275 2 4 7 2
275 2 4 8 3
275 2 4 9 1
275 2 5 6 1
275 2 5 7 4
275 2 5 8 3
275 2 5 10 2
275 2 6 6 4
275 2 6 7 1
275 2 6 9 2
275 2 6 10 6
275 2 8 8 4
275 2 8 9 3
275 2 8 10 6
275 2 9 9 2
275 2 9 10 1
275 2 10 10 4
275 3 1 1 1.0
275 3 276 276 1.0
276 1 2 35 1
276 1 2 43 1
276 1 2 47 1
276 1 2 49 1
276 1 4 31 1
276 1 4 32 1
276 1 4 42 1
276 1 4 49 1
276 1 6 46 1
276 1 6 56 1
276 1 8 31 1
276 1 8 32 1
276 1 8 42 1
276 1 8 43 1
276 1 9 24 1
276 1 9 26 1
276 1 9 30 1
276 1 9 34 1
276 1 9 38 1
276 1 9 40 1
276 1 9 56 2
276 1 9 60 2
276 1 9 63 2
276 1 10 24 1
276 1 10 30 1
276 1 10 56 1
276 1 10 60 1
276 1 11 33 1
276 1 11 34 1
276 1 11 39 1
276 1 11 40 1
276 1 13 22 1
276 1 13 30 1
276 1 13 56 1
276 1 13 63 1
276 1 14 59 1
276 1 14 64 1
276 1 14 66 1
276 1 14 70 1
276 1 16 28 1
276 1 16 60 1
276 1 17 22 1
276 1 17 24 1
276 1 17 60 1
276 1 17 63 1
276 1 18 55 1
276 1 18 57 1
276 1 18 68 1
276 1 18 70 1
276 1 19 57 1
276 1 19 66 1
276 1 21 43 2
276 1 21 49 2
276 1 21 64 2
276 1 21 68 2
276 1 22 43 1
276 1 22 49 1
276 1 23 42 2
276 1 23 49 1
276 1 23 61 1
276 1 24 42 1
276 1 24 49 1
276 1 24 61 1
276 1 25 27 1
276 1 25 43 1
276 1 25 57 1
276 1 25 64 1
276 1 26 27 1
276 1 26 50 1
276 1 26 63 1
276 1 26 67 1
276 1 26 69 1
276 1 27 42 1
276 1 27 49 1
276 1 27 55 1
276 1 27 61 1
276 1 28 51 1
276 1 28 56 1
276 1 28 59 1
276 1 29 42 2
276 1 29 43 1
276 1 29 61 1
276 1 30 42 1
276 1 30 43 1
276 1 30 61 1
276 1 31 56 1
276 1 31 60 1
276 1 32 56 1
276 1 32 60 1
276 1 33 43 1
276 1 33 50 1
276 1 33 67 1
276 1 33 69 2
276 1 34 42 1
276 1 34 50 1
276 1 34 56 1
276 1 34 59 1
276 1 34 60 1
276 1 34 61 1
276 1 34 66 1
276 1 34 67 1
276 1 34 68 1
276 1 34 69 1
276 1 35 51 1
276 1 35 56 1
276 1 35 66 1
276 1 36 43 1
276 1 36 51 1
276 1 36 59 1
276 1 36 66 1
276 1 37 45 1
276 1 37 49 1
276 1 37 66 1
276 1 37 68 1
276 1 38 44 1
276 1 38 45 1
276 1 38 58 1
276 1 38 63 1
276 1 38 65 1
276 1 39 44 1
276 1 39 49 1
276 1 39 58 1
276 1 39 65 2
276 1 40 42 1
276 1 40 44 1
276 1 40 55 1
276 1 40 56 1
276 1 40 57 1
276 1 40 58 1
276 1 40 60 1
276 1 40 61 1
276 1 40 64 1
276 1 40 65 1
276 1 42 45 1
276 1 43 44 1
276 1 43 45 1
276 1 44 44 2
276 1 45 59 1
276 1 45 61 1
276 1 46 51 1
276 1 46 55 1
276 1 46 60 1
276 1 47 51 1
276 1 47 57 1
276 1 47 60 1
276 1 48 49 1
276 1 48 51 1
276 1 48 55 1
276 1 48 57 1
276 1 49 50 1
276 1 50 50 2
276 1 53 64 1
276 1 53 68 1
276 1 55 61 1
276 1 56 61 1
276 1 59 61 1
276 1 60 61 1
276 2 2 3 2
276 2 2 6 5
276 2 2 7 1
276 2 2 8 2
276 2 2 10 2
276 2 3 3 2
276 2 3 6 2
276 2 3 7 1
276 2 3 8 1
276 2 3 9 1
276 2 3 10 2
276 2 4 6 1
276 2 4 7 1
276 2 4 8 1
276 2 4 9 1
276 2 4 10 1
276 2 5 7 5
276 2 5 8 7
276 2 6 6 4
276 2 6 7 1
276 2 6 8 6
276 2 6 9 1
276 2 6 10 2
276 2 7 7 2
276 2 7 8 3
276 2 7 9 2
276 2 8 8 8
276 2 8 9 4
276 2 8 10 4
276 2 9 10 2
276 2 10 10 2
276 3 1 1 1.0
276 3 277 277 1.0
277 1 2 28 1
277 1 2 36 1
277 1 2 46 1
277 1 2 48 1
277 1 3 24 1
277 1 3 32 1
277 1 3 42 1
277 1 3 48 2
277 1 3 50 1
277 1 3 56 1
277 1 3 69 1
277 1 4 24 1
277 1 4 31 1
277 1 4 47 1
277 1 4 48 1
277 1 4 50 1
277 1 4 52 1
277 1 5 27 1
277 1 5 43 1
277 1 5 51 1
277 1 6 27 1
277 1 6 28 1
277 1 6 51 1
277 1 6 52 1
277 1 7 30 1
277 1 7 32 1
277 1 7 36 2
277 1 7 42 1
277 1 7 44 1
277 1 7 60 1
277 1 7 65 1
277 1 8 30 1
277 1 8 31 1
277 1 8 35 1
277 1 8 36 1
277 1 8 44 1
277 1 8 52 1
277 1 10 26 1
277 1 10 33 1
277 1 10 34 1
277 1 10 35 1
277 1 10 38 1
277 1 10 39 1
277 1 10 40 1
277 1 10 47 1
277 1 11 31 2
277 1 11 32 2
277 1 11 44 1
277 1 11 50 1
277 1 13 28 1
277 1 13 35 2
277 1 13 36 1
277 1 13 43 1
277 1 13 44 2
277 1 13 51 1
277 1 14 21 1
277 1 14 27 1
277 1 14 29 1
277 1 14 30 1
277 1 14 32 1
277 1 14 35 1
277 1 14 36 2
277 1 14 40 1
277 1 14 44 1
277 1 14 46 1
277 1 14 52 1
277 1 15 45 1
277 1 15 49 1
277 1 15 51 1
277 1 16 45 1
277 1 16 46 1
277 1 16 51 1
277 1 16 52 1
277 1 17 46 1
277 1 17 47 2
277 1 17 48 1
277 1 17 49 1
277 1 17 50 2
277 1 17 51 1
277 1 18 21 1
277 1 18 23 1
277 1 18 24 1
277 1 18 28 1
277 1 18 32 1
277 1 18 34 1
277 1 18 45 1
277 1 18 47 1
277 1 18 48 2
277 1 18 50 1
277 1 18 52 1
277 1 19 27 1
277 1 19 28 1
277 1 19 36 1
277 1 19 45 1
277 1 19 46 1
277 1 19 48 1
277 1 21 28 1
277 1 21 46 1
277 1 21 58 1
277 1 21 65 1
277 1 21 67 1
277 1 21 69 1
277 1 23 47 1
277 1 23 56 1
277 1 23 61 1
277 1 23 69 1
277 1 23 71 1
277 1 24 26 1
277 1 24 55 1
277 1 24 69 1
277 1 27 58 1
277 1 27 71 1
277 1 28 57 1
277 1 28 58 1
277 1 29 35 1
277 1 29 60 1
277 1 29 61 1
277 1 29 65 1
277 1 29 71 1
277 1 30 38 1
277 1 30 59 1
277 1 30 65 1
277 1 31 63 2
277 1 31 64 1
277 1 31 68 1
277 1 32 33 1
277 1 32 39 1
277 1 32 55 1
277 1 32 59 1
277 1 32 65 1
277 1 32 69 1
277 1 35 64 1
277 1 35 65 1
277 1 45 67 1
277 1 45 71 1
277 1 46 66 1
277 1 46 67 1
277 1 47 68 1
277 1 47 69 1
277 2 1 2 1
277 2 1 6 1
277 2 1 8 1
277 2 1 10 1
277 2 2 2 2
277 2 2 3 1
277 2 2 5 1
277 2 2 6 2
277 2 2 8 2
277 2 2 9 4
277 2 2 10 3
277 2 3 5 1
277 2 3 6 4
277 2 3 7 1
277 2 3 8 4
277 2 3 9 3
277 2 3 10 1
277 2 4 5 1
277 2 4 6 1
277 2 4 8 1
277 2 4 9 1
277 2 4 10 1
277 2 5 5 4
277 2 5 6 5
277 2 5 8 1
277 2 5 9 1
277 2 5 10 2
277 2 6 6 6
277 2 6 7 2
277 2 6 8 6
277 2 6 9 1
277 2 6 10 2
277 2 7 10 1
277 2 8 8 2
277 2 8 9 1
277 2 8 10 2
277 2 9 9 2
277 2 9 10 2
277 3 1 1 1.0
277 3 278 278 1.0
278 1 2 35 1
278 1 2 47 1
278 1 2 51 2
278 1 4 32 2
278 1 4 50 2
278 1 6 46 1
278 1 8 32 2
278 1 8 44 2
278 1 9 32 2
278 1 9 34 2
278 1 9 40 2
278 1 9 62 2
278 1 9 63 4
278 1 10 32 2
278 1 11 34 2
278 1 11 40 2
278 1 12 42 4
278 1 12 44 2
278 1 12 50 2
278 1 13 30 2
278 1 14 37 2
278 1 14 38 2
278 1 14 39 2
278 1 14 43 4
278 1 14 44 2
278 1 14 45 2
278 1 14 51 2
278 1 16 28 1
278 1 17 24 2
278 1 18 25 2
278 1 18 26 2
278 1 18 27 2
278 1 18 33 2
278 1 18 49 4
278 1 18 50 2
278 1 18 51 2
278 1 19 27 2
278 1 19 28 1
278 1 19 35 1
278 1 19 45 2
278 1 19 46 1
278 1 19 47 1
278 1 21 51 2
278 1 21 64 2
278 1 21 68 2
278 1 21 70 2
278 1 22 58 2
278 1 22 67 2
278 1 23 50 2
278 1 23 62 2
278 1 24 49 2
278 1 24 55 2
278 1 24 56 2
278 1 25 69 2
278 1 26 56 2
278 1 27 57 2
278 1 27 64 2
278 1 28 53 1
278 1 28 58 1
278 1 29 44 2
278 1 29 62 2
278 1 30 43 2
278 1 30 59 2
278 1 30 60 2
278 1 31 62 2
278 1 32 42 2
278 1 32 56 2
278 1 32 60 2
278 1 32 61 2
278 1 33 69 2
278 1 34 61 2
278 1 35 58 1
278 1 35 66 1
278 1 36 59 2
278 1 37 65 2
278 1 38 60 2
278 1 39 65 2
278 1 40 61 2
278 1 45 66 2
278 1 45 68 2
278 1 46 53 1
278 1 46 67 1
278 1 47 57 1
278 1 47 67 1
278 1 48 55 2
278 2 2 2 4
278 2 2 3 1
278 2 2 6 4
278 2 2 8 3
278 2 2 10 2
278 2 3 3 2
278 2 3 5 1
278 2 3 6 1
278 2 3 8 3
278 2 3 9 2
278 2 3 10 2
278 2 4 6 1
278 2 4 7 2
278 2 4 8 2
278 2 4 9 1
278 2 5 6 3
278 2 5 7 6
278 2 5 8 4
278 2 6 6 8
278 2 6 7 1
278 2 6 8 2
278 2 6 9 2
278 2 6 10 2
278 2 7 8 3
278 2 8 8 4
278 2 8 9 2
278 2 8 10 5
278 2 9 9 2
278 2 9 10 3
278 2 10 10 4
278 3 1 1 1.0
278 3 279 279 1.0
279 1 2 41 2
279 1 2 51 2
279 1 6 41 2
279 1 6 50 2
279 1 6 54 2
279 1 10 22 4
279 1 10 31 4
279 1 10 62 4
279 1 12 64 4
279 1 12 68 4
279 1 13 26 4
279 1 13 33 4
279 1 13 60 4
279 1 16 41 2
279 1 16 44 2
279 1 16 54 2
279 1 17 38 4
279 1 17 39 4
279 1 17 56 4
279 1 21 51 4
279 1 21 61 4
279 1 22 62 4
279 1 24 63 4
279 1 24 66 2
279 1 25 26 4
279 1 25 50 4
279 1 27 48 4
279 1 27 70 2
279 1 30 57 2
279 1 30 63 4
279 1 31 41 4
279 1 31 54 4
279 1 33 41 4
279 1 34 48 4
279 1 36 40 4
279 1 36 45 4
279 1 36 64 4
279 1 37 38 4
279 1 37 44 4
279 1 39 41 4
279 1 41 54 2
279 1 41 58 2
279 1 41 67 2
279 1 42 53 4
279 1 43 55 4
279 1 45 70 2
279 1 48 68 4
279 1 49 59 4
279 1 54 58 1
279 1 54 67 1
279 1 55 55 4
279 1 59 59 4
279 2 2 2 4
279 2 2 7 2
279 2 2 8 2
279 2 2 10 2
279 2 3 4 1
279 2 3 6 8
279 2 3 7 2
279 2 3 8 2
279 2 4 7 1
279 2 4 9 1
279 2 4 10 2
279 2 5 7 1
279 2 5 8 8
279 2 5 10 1
279 2 6 6 8
279 2 6 7 4
279 2 6 9 2
279 2 6 10 4
279 2 7 7 4
279 2 7 8 4
279 2 7 9 2
279 2 7 10 4
279 2 8 9 8
279 2 10 10 2
279 3 1 1 1.0
279 3 280 280 1.0
280 1 2 24 3
280 1 2 30 3
280 1 2 52 6
280 1 5 50 3
280 1 5 51 3
280 1 6 27 3
280 1 9 31 6
280 1 9 32 6
280 1 9 42 6
280 1 9 61 6
280 1 10 41 6
280 1 13 43 6
280 1 14 34 6
280 1 14 36 6
280 1 15 44 3
280 1 15 51 3
280 1 16 45 3
280 1 17 49 6
280 1 18 40 6
280 1 18 48 6
280 1 19 44 3
280 1 19 50 3
280 1 20 21 6
280 1 20 27 3
280 1 20 45 3
280 1 21 52 6
280 1 21 56 6
280 1 21 60 6
280 1 24 54 3
280 1 30 54 3
280 1 32 41 6
280 1 57 58 3
280 1 66 67 3
280 2 1 2 3
280 2 1 8 1
280 2 2 6 3
280 2 2 8 6
280 2 2 9 3
280 2 2 10 3
280 2 3 7 3
280 2 3 8 3
280 2 3 9 3
280 2 4 5 3
280 2 4 8 3
280 2 4 10 3
280 2 5 6 6
280 2 5 9 3
280 2 5 10 6
280 2 6 7 6
280 2 6 10 3
280 2 7 10 3
280 2 8 10 3
280 2 10 10 6
280 3 1 1 1.0
280 3 281 281 1.0
281 1 2 27 1
281 1 2 45 1
281 1 2 51 2
281 1 4 24 2
281 1 4 27 2
281 1 4 49 2
281 1 4 50 2
281 1 6 24 1
281 1 6 45 1
281 1 8 30 2
281 1 8 43 2
281 1 8 44 2
281 1 8 45 2
281 1 9 32 2
281 1 9 34 4
281 1 9 40 4
281 1 9 42 2
281 1 10 31 2
281 1 10 42 2
281 1 11 34 2
281 1 11 40 2
281 1 11 43 2
281 1 11 49 2
281 1 13 29 2
281 1 13 40 2
281 1 14 29 2
281 1 14 45 2
281 1 14 60 2
281 1 14 65 2
281 1 16 27 1
281 1 16 30 1
281 1 17 23 2
281 1 17 34 2
281 1 18 23 2
281 1 18 27 2
281 1 18 56 2
281 1 18 69 2
281 1 19 21 2
281 1 19 58 1
281 1 19 67 1
281 1 21 57 2
281 1 21 66 2
281 1 21 70 2
281 1 22 65 2
281 1 22 69 2
281 1 23 56 2
281 1 23 57 2
281 1 24 56 2
281 1 24 58 1
281 1 24 61 2
281 1 25 50 2
281 1 25 69 2
281 1 27 51 2
281 1 29 60 2
281 1 29 66 2
281 1 30 60 2
281 1 30 61 2
281 1 30 67 1
281 1 31 61 2
281 1 32 56 2
281 1 32 60 2
281 1 32 61 2
281 1 34 42 2
281 1 34 61 2
281 1 36 43 2
281 1 36 60 2
281 1 37 44 2
281 1 37 65 2
281 1 40 42 2
281 1 40 61 2
281 1 42 56 2
281 1 42 60 2
281 1 43 44 2
281 1 43 58 2
281 1 43 65 2
281 1 44 53 1
281 1 44 57 1
281 1 45 51 2
281 1 48 49 2
281 1 48 56 2
281 1 49 50 2
281 1 49 67 2
281 1 49 69 2
281 1 50 53 1
281 1 50 66 1
281 1 51 57 1
281 1 51 66 1
281 2 2 2 4
281 2 2 3 1
281 2 2 4 1
281 2 2 5 1
281 2 2 7 1
281 2 2 8 5
281 2 2 10 3
281 2 3 5 3
281 2 3 6 2
281 2 3 8 2
281 2 3 9 1
281 2 3 10 1
281 2 4 6 3
281 2 4 8 2
281 2 5 6 3
281 2 5 7 6
281 2 5 8 1
281 2 5 9 2
281 2 6 6 4
281 2 6 8 4
281 2 6 9 2
281 2 6 10 2
281 2 7 8 3
281 2 7 9 2
281 2 8 8 8
281 2 8 9 1
281 2 8 10 6
281 2 9 9 2
281 2 10 10 6
281 3 1 1 1.0
281 3 282 282 1.0
282 1 2 43 1
282 1 2 49 1
282 1 2 51 2
282 1 6 42 1
282 1 6 49 1
282 1 6 50 2
282 1 6 56 1
282 1 10 24 2
282 1 10 30 2
282 1 10 31 2
282 1 10 32 2
282 1 10 62 2
282 1 12 61 4
282 1 12 64 2
282 1 12 68 2
282 1 13 26 2
282 1 13 33 2
282 1 13 34 4
282 1 13 63 2
282 1 14 59 2
282 1 14 64 2
282 1 16 42 1
282 1 16 43 1
282 1 16 44 2
282 1 16 60 1
282 1 17 38 2
282 1 17 39 2
282 1 17 40 4
282 1 17 63 2
282 1 18 55 2
282 1 18 68 2
282 1 19 57 1
282 1 19 66 1
282 1 21 51 2
282 1 21 64 2
282 1 21 68 2
282 1 21 70 2
282 1 22 63 4
282 1 24 59 2
282 1 24 60 2
282 1 24 62 2
282 1 25 48 2
282 1 25 50 2
282 1 26 27 2
282 1 26 48 2
282 1 26 60 2
282 1 27 48 2
282 1 27 50 2
282 1 27 51 2
282 1 30 55 2
282 1 30 56 2
282 1 30 62 2
282 1 31 42 2
282 1 31 56 2
282 1 31 60 2
282 1 31 61 2
282 1 32 62 2
282 1 33 43 2
282 1 33 48 2
282 1 33 67 2
282 1 34 42 2
282 1 34 53 1
282 1 34 66 1
282 1 36 37 2
282 1 36 38 2
282 1 36 39 2
282 1 36 43 2
282 1 36 45 2
282 1 37 44 2
282 1 38 45 2
282 1 38 56 2
282 1 39 49 2
282 1 39 58 2
282 1 40 42 2
282 1 40 53 1
282 1 40 57 1
282 1 43 44 2
282 1 44 45 2
282 1 45 51 2
282 1 48 49 2
282 1 49 50 2
282 1 55 57 2
282 1 55 64 2
282 1 56 58 1
282 1 58 61 1
282 1 59 66 2
282 1 59 68 2
282 1 60 67 1
282 1 61 67 1
282 2 2 2 4
282 2 2 3 1
282 2 2 6 1
282 2 2 7 1
282 2 2 8 3
282 2 3 6 4
282 2 3 7 2
282 2 3 8 3
282 2 3 9 1
282 2 3 10 2
282 2 4 8 3
282 2 4 9 1
282 2 4 10 1
282 2 5 7 4
282 2 5 8 5
282 2 5 10 1
282 2 6 6 8
282 2 6 8 4
282 2 6 9 2
282 2 6 10 7
282 2 7 7 2
282 2 7 8 3
282 2 7 9 4
282 2 8 8 4
282 2 8 9 4
282 2 8 10 3
282 2 9 10 1
282 3 1 1 1.0
282 3 283 283 1.0
283 1 2 28 1
283 1 2 46 1
283 1 2 52 2
283 1 3 50 2
283 1 3 69 2
283 1 4 24 2
283 1 4 52 2
283 1 5 35 1
283 1 5 51 2
283 1 6 27 2
283 1 6 28 1
283 1 6 36 2
283 1 6 47 1
283 1 7 44 2
283 1 7 65 2
283 1 8 30 2
283 1 8 52 2
283 1 9 32 2
283 1 9 36 2
283 1 9 42 2
283 1 9 44 2
283 1 9 48 2
283 1 9 50 2
283 1 10 31 2
283 1 10 34 2
283 1 10 40 2
283 1 10 42 2
283 1 10 43 2
283 1 10 49 2
283 1 11 36 2
283 1 11 48 2
283 1 13 31 2
283 1 13 36 2
283 1 13 43 2
283 1 13 44 4
283 1 13 51 2
283 1 14 30 2
283 1 14 36 2
283 1 15 47 1
283 1 15 51 2
283 1 16 35 1
283 1 16 45 2
283 1 16 46 1
283 1 16 48 2
283 1 17 31 2
283 1 17 48 2
283 1 17 49 2
283 1 17 50 4
283 1 17 51 2
283 1 18 24 2
283 1 18 48 2
283 1 19 28 1
283 1 19 46 1
283 1 20 21 2
283 1 20 23 2
283 1 20 27 2
283 1 20 29 2
283 1 20 35 1
283 1 20 45 2
283 1 20 47 1
283 1 21 58 2
283 1 21 67 2
283 1 21 71 2
283 1 23 56 2
283 1 24 48 2
283 1 24 56 2
283 1 27 58 2
283 1 27 65 2
283 1 28 57 1
283 1 29 60 2
283 1 30 36 2
283 1 30 60 2
283 1 31 34 2
283 1 31 40 2
283 1 31 61 2
283 1 32 61 2
283 1 35 57 1
283 1 45 67 2
283 1 45 69 2
283 1 46 66 1
283 1 47 66 1
283 2 1 2 2
283 2 1 6 1
283 2 1 8 1
283 2 2 3 1
283 2 2 5 2
283 2 2 6 1
283 2 2 8 2
283 2 2 9 6
283 2 2 10 2
283 2 3 6 4
283 2 3 7 1
283 2 3 8 4
283 2 3 9 2
283 2 3 10 1
283 2 4 5 2
283 2 4 6 1
283 2 4 8 2
283 2 4 10 2
283 2 5 5 8
283 2 5 6 2
283 2 5 10 2
283 2 6 6 4
283 2 6 7 3
283 2 6 8 6
283 2 6 10 4
283 2 8 9 1
283 2 8 10 4
283 2 9 9 2
283 2 9 10 2
283 2 10 10 4
283 3 1 1 1.0
283 3 284 284 1.0
284 1 2 51 4
284 1 6 50 4
284 1 10 32 8
284 1 12 42 8
284 1 12 61 8
284 1 13 34 8
284 1 14 37 8
284 1 14 43 8
284 1 16 44 4
284 1 17 40 8
284 1 18 25 8
284 1 18 49 8
284 1 19 27 4
284 1 19 45 4
284 1 21 70 8
284 1 22 56 8
284 1 22 60 8
284 1 24 53 4
284 1 25 48 8
284 1 30 53 4
284 1 31 62 8
284 1 32 62 8
284 1 36 37 8
284 1 57 57 4
284 1 58 58 2
284 1 66 66 4
284 1 67 67 2
284 2 2 2 8
284 2 2 8 4
284 2 3 5 2
284 2 3 8 8
284 2 3 10 4
284 2 4 7 4
284 2 4 9 2
284 2 5 7 8
284 2 5 10 2
284 2 6 6 16
284 2 6 9 4
284 2 6 10 8
284 2 7 8 4
284 2 7 9 4
284 2 9 10 4
284 3 1 1 1.0
284 3 285 285 1.0
285 1 2 57 2
285 1 2 66 2
285 1 3 45 4
285 1 4 26 4
285 1 4 40 4
285 1 5 21 2
285 1 5 45 4
285 1 7 27 4
285 1 8 34 4
285 1 8 38 4
285 1 11 34 4
285 1 11 40 4
285 1 12 23 4
285 1 12 29 4
285 1 12 33 4
285 1 12 39 4
285 1 15 21 2
285 1 15 27 4
285 1 21 57 2
285 1 21 66 2
285 1 23 24 4
285 1 24 55 4
285 1 29 30 4
285 1 30 59 4
285 1 41 63 4
285 1 41 65 4
285 1 41 69 4
285 1 42 61 4
285 1 42 62 4
285 1 43 64 4
285 1 43 65 4
285 1 44 60 4
285 1 44 62 4
285 1 49 68 4
285 1 49 69 4
285 1 50 56 4
285 1 50 62 4
285 1 51 56 4
285 1 51 60 4
285 1 52 54 4
285 1 52 58 4
285 1 52 67 4
285 1 54 71 2
285 1 61 61 4
285 1 62 62 4
285 2 1 4 2
285 2 1 5 2
285 2 2 4 2
285 2 2 7 2
285 2 2 8 4
285 2 2 9 2
285 2 2 10 2
285 2 3 5 2
285 2 3 6 4
285 2 3 7 2
285 2 3 8 4
285 2 5 7 4
285 2 5 9 2
285 2 5 10 2
285 2 6 6 4
285 2 6 7 4
285 2 6 8 8
285 2 6 9 4
285 2 7 7 4
285 2 8 8 12
285 2 8 10 4
285 2 9 10 4
285 3 1 1 1.0
285 3 286 286 1.0
286 1 3 47 2
286 1 3 49 2
286 1 4 26 2
286 1 4 48 2
286 1 5 22 1
286 1 5 25 1
286 1 5 46 2
286 1 5 49 2
286 1 6 26 2
286 1 6 70 1
286 1 7 35 2
286 1 7 43 2
286 1 8 36 2
286 1 8 38 2
286 1 10 34 2
286 1 10 40 2
286 1 10 61 2
286 1 11 34 2
286 1 11 40 2
286 1 12 31 4
286 1 12 33 2
286 1 12 39 2
286 1 13 34 2
286 1 13 42 2
286 1 13 64 2
286 1 14 29 2
286 1 14 33 2
286 1 15 22 1
286 1 15 28 2
286 1 15 37 1
286 1 15 43 2
286 1 16 38 2
286 1 16 70 1
286 1 17 40 2
286 1 17 42 2
286 1 17 68 2
286 1 18 23 2
286 1 18 39 2
286 1 19 25 1
286 1 19 37 1
286 1 22 52 2
286 1 22 57 1
286 1 22 66 1
286 1 22 71 2
286 1 23 56 2
286 1 25 57 1
286 1 25 63 2
286 1 25 69 2
286 1 25 70 1
286 1 28 52 2
286 1 28 55 2
286 1 28 60 2
286 1 29 60 2
286 1 31 61 2
286 1 32 42 2
286 1 32 62 2
286 1 34 56 2
286 1 34 62 2
286 1 35 36 2
286 1 35 60 2
286 1 35 61 2
286 1 36 43 2
286 1 37 63 2
286 1 37 65 2
286 1 37 66 1
286 1 37 70 1
286 1 40 60 2
286 1 40 62 2
286 1 42 61 2
286 1 42 62 2
286 1 43 64 2
286 1 43 65 2
286 1 46 52 2
286 1 46 56 2
286 1 46 59 2
286 1 47 48 2
286 1 47 56 2
286 1 47 61 2
286 1 48 49 2
286 1 49 68 2
286 1 49 69 2
286 1 52 53 2
286 1 52 57 2
286 1 52 66 2
286 1 53 57 1
286 1 53 66 1
286 1 55 56 2
286 1 59 60 2
286 2 1 3 2
286 2 1 6 1
286 2 1 7 1
286 2 2 2 2
286 2 2 7 1
286 2 2 8 4
286 2 2 10 1
286 2 3 4 1
286 2 3 5 1
286 2 3 6 3
286 2 3 7 2
286 2 3 8 4
286 2 3 9 2
286 2 3 10 1
286 2 4 6 2
286 2 4 7 1
286 2 5 6 4
286 2 5 7 3
286 2 6 7 3
286 2 6 8 8
286 2 6 9 5
286 2 6 10 6
286 2 7 7 2
286 2 7 9 3
286 2 8 8 4
286 2 8 10 4
286 2 9 9 6
286 3 1 1 1.0
286 3 287 287 1.0
287 1 5 37 2
287 1 5 45 4
287 1 5 53 1
287 1 5 66 2
287 1 12 26 4
287 1 12 33 4
287 1 12 34 4
287 1 12 38 4
287 1 12 39 4
287 1 12 40 4
287 1 15 25 2
287 1 15 27 4
287 1 15 53 1
287 1 15 57 2
287 1 22 57 2
287 1 22 66 2
287 1 24 55 4
287 1 25 66 2
287 1 26 26 4
287 1 30 59 4
287 1 33 34 4
287 1 34 59 4
287 1 37 57 2
287 1 38 38 4
287 1 39 40 4
287 1 40 55 4
287 1 41 61 4
287 1 41 62 4
287 1 41 63 8
287 1 41 64 4
287 1 41 68 4
287 1 42 61 4
287 1 42 62 8
287 1 43 60 4
287 1 43 62 4
287 1 43 64 4
287 1 44 60 4
287 1 49 56 4
287 1 49 62 4
287 1 49 68 4
287 1 50 56 4
287 1 51 54 4
287 1 52 54 6
287 1 52 56 4
287 1 52 58 2
287 1 52 60 4
287 1 52 67 2
287 1 54 70 2
287 1 61 62 4
287 2 1 4 2
287 2 1 5 1
287 2 1 9 1
287 2 2 4 2
287 2 3 4 1
287 2 3 6 2
287 2 3 7 4
287 2 3 8 4
287 2 3 9 1
287 2 3 10 1
287 2 5 9 1
287 2 6 7 8
287 2 6 8 12
287 2 6 9 4
287 2 7 7 8
287 2 7 8 4
287 2 7 10 4
287 2 8 8 8
287 2 8 10 4
287 2 9 10 6
287 3 1 1 1.0
287 3 288 288 1.0
288 1 5 41 2
288 1 5 49 4
288 1 5 54 1
288 1 5 67 2
288 1 9 61 4
288 1 9 64 4
288 1 9 68 4
288 1 14 26 4
288 1 14 33 4
288 1 14 34 4
288 1 15 41 2
288 1 15 43 4
288 1 15 54 1
288 1 15 58 2
288 1 18 38 4
288 1 18 39 4
288 1 18 40 4
288 1 19 41 2
288 1 19 42 4
288 1 22 52 4
288 1 24 52 4
288 1 25 63 4
288 1 26 26 4
288 1 27 60 4
288 1 30 52 4
288 1 32 42 4
288 1 32 43 4
288 1 32 49 4
288 1 33 34 4
288 1 34 56 4
288 1 37 63 4
288 1 38 38 4
288 1 39 40 4
288 1 40 60 4
288 1 41 57 2
288 1 41 66 2
288 1 41 70 2
288 1 42 61 4
288 1 43 64 4
288 1 44 55 4
288 1 45 56 4
288 1 49 68 4
288 1 50 59 4
288 1 51 61 4
288 1 52 53 2
288 1 52 57 2
288 1 52 66 2
288 1 54 57 2
288 1 54 66 2
288 1 55 56 4
288 1 59 60 4
288 2 1 3 2
288 2 1 7 1
288 2 1 10 1
288 2 2 7 2
288 2 2 8 4
288 2 3 5 2
288 2 3 7 2
288 2 3 8 4
288 2 3 10 1
288 2 4 4 2
288 2 4 6 2
288 2 4 7 2
288 2 4 10 1
288 2 5 6 2
288 2 5 10 2
288 2 6 7 4
288 2 6 8 8
288 2 6 9 4
288 2 6 10 2
288 2 7 7 4
288 2 7 9 1
288 2 7 10 4
288 2 8 8 8
288 2 8 10 8
288 2 9 9 4
288 2 9 10 2
288 3 1 1 1.0
288 3 289 289 1.0
289 1 3 47 2
289 1 3 68 2
289 1 4 34 2
289 1 4 48 2
289 1 5 30 1
289 1 5 46 2
289 1 6 50 1
289 1 6 51 1
289 1 7 35 2
289 1 7 64 2
289 1 8 36 2
289 1 8 40 2
289 1 10 41 2
289 1 10 42 2
289 1 11 34 2
289 1 11 40 2
289 1 12 32 4
289 1 12 34 2
289 1 12 40 2
289 1 13 42 2
289 1 13 43 2
289 1 14 33 2
289 1 14 35 2
289 1 14 41 2
289 1 14 43 2
289 1 15 24 1
289 1 15 28 2
289 1 16 44 1
289 1 16 51 1
289 1 17 42 2
289 1 17 49 2
289 1 18 39 2
289 1 18 41 2
289 1 18 47 2
289 1 18 49 2
289 1 19 43 2
289 1 19 49 2
289 1 20 22 2
289 1 20 26 2
289 1 20 28 2
289 1 20 38 2
289 1 20 44 1
289 1 20 46 2
289 1 20 50 1
289 1 22 71 2
289 1 23 48 2
289 1 23 63 2
289 1 24 66 1
289 1 25 56 2
289 1 25 69 2
289 1 26 56 2
289 1 27 57 1
289 1 27 70 1
289 1 28 54 2
289 1 28 57 2
289 1 29 36 2
289 1 29 63 2
289 1 30 57 1
289 1 31 61 2
289 1 31 62 2
289 1 32 34 2
289 1 32 40 2
289 1 33 62 2
289 1 35 60 2
289 1 35 64 2
289 1 37 60 2
289 1 37 65 2
289 1 38 60 2
289 1 39 62 2
289 1 41 62 2
289 1 41 65 2
289 1 41 69 2
289 1 42 61 2
289 1 43 61 2
289 1 45 66 1
289 1 45 70 1
289 1 46 54 2
289 1 46 66 2
289 1 47 56 2
289 1 47 68 2
289 1 49 61 2
289 1 52 53 2
289 1 52 55 2
289 1 52 59 2
289 1 54 58 1
289 1 54 67 1
289 1 55 56 2
289 1 59 60 2
289 2 1 3 2
289 2 1 6 1
289 2 1 8 1
289 2 2 2 2
289 2 2 7 2
289 2 2 8 3
289 2 2 10 1
289 2 3 4 1
289 2 3 7 2
289 2 3 8 4
289 2 3 9 2
289 2 3 10 3
289 2 4 6 2
289 2 4 7 1
289 2 4 8 1
289 2 4 9 1
289 2 5 6 4
289 2 5 7 3
289 2 5 10 1
289 2 6 6 8
289 2 6 7 4
289 2 6 8 4
289 2 6 9 3
289 2 6 10 2
289 2 7 8 1
289 2 7 10 3
289 2 8 8 4
289 2 8 9 2
289 2 8 10 4
289 2 9 9 4
289 2 9 10 2
289 2 10 10 2
289 3 1 1 1.0
289 3 290 290 1.0
290 1 2 63 2
290 1 2 71 2
290 1 3 51 4
290 1 5 26 2
290 1 5 50 4
290 1 6 26 4
290 1 6 64 2
290 1 7 51 4
290 1 10 36 4
290 1 10 48 4
290 1 10 61 4
290 1 13 34 4
290 1 13 50 4
290 1 13 64 4
290 1 14 31 4
290 1 14 33 4
290 1 15 38 2
290 1 15 44 4
290 1 16 38 4
290 1 16 68 2
290 1 17 40 4
290 1 17 44 4
290 1 17 68 4
290 1 18 31 4
290 1 18 39 4
290 1 19 33 2
290 1 19 39 2
290 1 21 52 4
290 1 21 63 4
290 1 24 30 4
290 1 24 60 4
290 1 27 36 4
290 1 27 52 4
290 1 30 56 4
290 1 31 31 4
290 1 32 32 4
290 1 32 42 4
290 1 36 43 4
290 1 45 48 4
290 1 45 52 4
290 1 48 49 4
290 1 55 57 2
290 1 55 58 4
290 1 59 66 2
290 1 59 67 4
290 2 1 2 2
290 2 1 8 2
290 2 2 5 2
290 2 2 6 2
290 2 2 7 2
290 2 2 8 4
290 2 3 6 2
290 2 3 7 2
290 2 3 8 4
290 2 3 9 4
290 2 3 10 2
290 2 4 6 4
290 2 4 8 2
290 2 5 6 4
290 2 5 7 2
290 2 5 9 4
290 2 6 6 4
290 2 6 8 4
290 2 6 10 8
290 2 7 9 2
290 2 8 9 4
290 2 8 10 4
290 2 10 10 4
290 3 1 1 1.0
290 3 291 291 1.0
291 1 5 45 6
291 1 12 34 12
291 1 12 40 12
291 1 15 27 6
291 1 20 54 6
291 1 20 58 3
291 1 20 67 3
291 1 24 57 6
291 1 30 66 6
291 1 41 42 12
291 1 41 56 12
291 1 41 60 12
291 1 41 61 12
291 1 41 62 24
291 1 43 43 12
291 1 44 54 6
291 1 49 49 12
291 1 50 54 6
291 1 51 54 6
291 1 52 54 12
291 2 1 4 3
291 2 1 5 1
291 2 2 4 2
291 2 3 8 6
291 2 3 10 3
291 2 4 5 1
291 2 4 10 3
291 2 6 7 18
291 2 7 8 12
291 2 7 10 6
291 2 8 10 6
291 2 9 10 9
291 3 1 1 1.0
291 3 292 292 1.0
292 1 5 49 6
292 1 9 61 12
292 1 14 34 12
292 1 15 43 6
292 1 18 40 12
292 1 19 42 6
292 1 20 53 6
292 1 20 57 3
292 1 20 66 3
292 1 22 52 12
292 1 25 60 12
292 1 32 41 12
292 1 34 54 6
292 1 37 56 12
292 1 40 54 6
292 1 41 42 12
292 1 43 43 12
292 1 49 49 12
292 1 56 57 6
292 1 60 66 6
292 1 61 70 6
292 2 1 3 3
292 2 1 7 1
292 2 2 8 6
292 2 3 8 6
292 2 4 7 3
292 2 4 9 3
292 2 4 10 3
292 2 5 10 6
292 2 6 7 12
292 2 6 9 6
292 2 7 8 6
292 2 7 10 6
292 2 8 10 6
292 2 10 10 6
292 3 1 1 1.0
292 3 293 293 1.0
293 1 5 46 3
293 1 5 47 3
293 1 6 35 3
293 1 9 42 6
293 1 9 62 6
293 1 10 41 6
293 1 12 34 6
293 1 12 36 6
293 1 12 40 6
293 1 12 48 6
293 1 13 43 6
293 1 15 28 3
293 1 15 35 3
293 1 16 47 3
293 1 17 49 6
293 1 20 22 6
293 1 20 28 3
293 1 20 46 3
293 1 22 52 6
293 1 25 56 6
293 1 25 62 6
293 1 28 54 3
293 1 28 57 3
293 1 31 41 6
293 1 35 54 3
293 1 35 70 3
293 1 37 60 6
293 1 37 62 6
293 1 41 61 6
293 1 41 62 6
293 1 46 54 3
293 1 46 66 3
293 1 47 54 3
293 1 47 70 3
293 1 52 53 6
293 2 1 3 3
293 2 1 6 1
293 2 2 6 3
293 2 2 8 3
293 2 3 4 1
293 2 3 7 3
293 2 3 8 3
293 2 3 9 3
293 2 3 10 3
293 2 4 6 4
293 2 4 9 1
293 2 5 6 6
293 2 6 7 12
293 2 6 9 3
293 2 6 10 3
293 2 7 8 3
293 2 7 10 6
293 2 8 10 3
293 2 9 9 6
293 2 9 10 3
293 3 1 1 1.0
293 3 294 294 1.0
294 1 2 57 1
294 1 2 64 1
294 1 2 66 1
294 1 2 68 1
294 1 4 40 1
294 1 4 42 1
294 1 4 43 1
294 1 4 45 1
294 1 4 56 1
294 1 4 63 1
294 1 6 40 1
294 1 6 45 1
294 1 8 27 1
294 1 8 34 1
294 1 8 42 1
294 1 8 49 1
294 1 8 60 1
294 1 8 63 1
294 1 10 26 1
294 1 10 27 1
294 1 10 38 1
294 1 10 45 1
294 1 11 27 1
294 1 11 34 1
294 1 11 40 1
294 1 11 45 1
294 1 11 63 2
294 1 12 23 1
294 1 12 27 1
294 1 12 29 1
294 1 12 33 1
294 1 12 39 1
294 1 12 43 1
294 1 12 45 1
294 1 12 49 1
294 1 13 21 1
294 1 13 24 1
294 1 13 40 1
294 1 13 45 1
294 1 14 60 1
294 1 14 62 1
294 1 14 67 1
294 1 14 69 1
294 1 16 27 1
294 1 16 34 1
294 1 17 21 1
294 1 17 27 1
294 1 17 30 1
294 1 17 34 1
294 1 18 56 1
294 1 18 58 1
294 1 18 62 1
294 1 18 65 1
294 1 19 56 1
294 1 19 60 1
294 1 21 27 1
294 1 21 45 1
294 1 21 57 1
294 1 21 64 1
294 1 21 66 1
294 1 21 68 1
294 1 23 24 1
294 1 23 32 1
294 1 23 34 1
294 1 23 45 1
294 1 23 64 1
294 1 24 24 2
294 1 24 26 1
294 1 24 31 1
294 1 24 55 1
294 1 24 56 1
294 1 24 61 1
294 1 24 64 1
294 1 26 50 1
294 1 26 51 1
294 1 26 61 1
294 1 26 62 1
294 1 27 29 1
294 1 27 45 2
294 1 29 30 1
294 1 29 32 1
294 1 29 40 1
294 1 29 68 1
294 1 30 30 2
294 1 30 31 1
294 1 30 38 1
294 1 30 59 1
294 1 30 60 1
294 1 30 61 1
294 1 30 68 1
294 1 31 57 1
294 1 31 66 1
294 1 32 55 1
294 1 32 59 1
294 1 33 40 1
294 1 33 50 1
294 1 33 51 1
294 1 33 68 1
294 1 33 69 1
294 1 34 39 1
294 1 34 41 1
294 1 34 49 1
294 1 36 41 1
294 1 36 49 1
294 1 36 54 1
294 1 36 67 1
294 1 38 44 1
294 1 38 51 1
294 1 38 61 1
294 1 38 62 1
294 1 39 44 1
294 1 39 51 1
294 1 39 64 1
294 1 39 65 1
294 1 40 41 1
294 1 40 43 1
294 1 41 44 1
294 1 41 48 1
294 1 41 50 1
294 1 41 63 2
294 1 41 65 2
294 1 41 69 2
294 1 42 44 1
294 1 42 50 1
294 1 42 55 1
294 1 42 56 1
294 1 42 59 1
294 1 42 60 1
294 1 43 48 1
294 1 43 57 1
294 1 43 58 1
294 1 43 64 1
294 1 43 65 1
294 1 44 54 1
294 1 44 58 1
294 1 44 59 1
294 1 44 60 1
294 1 44 61 1
294 1 44 62 1
294 1 48 54 1
294 1 48 58 1
294 1 49 66 1
294 1 49 67 1
294 1 49 68 1
294 1 49 69 1
294 1 50 54 1
294 1 50 55 1
294 1 50 56 1
294 1 50 61 1
294 1 50 62 1
294 1 50 67 1
294 1 51 55 1
294 1 51 56 1
294 1 51 58 1
294 1 51 59 1
294 1 51 60 1
294 1 51 67 1
294 1 54 65 1
294 1 54 69 1
294 1 55 61 1
294 1 56 62 1
294 1 59 61 1
294 1 60 62 1
294 2 2 3 1
294 2 2 4 2
294 2 2 5 1
294 2 2 6 2
294 2 2 7 2
294 2 2 8 2
294 2 2 9 1
294 2 2 10 1
294 2 3 5 1
294 2 3 6 3
294 2 3 7 1
294 2 3 8 3
294 2 3 10 2
294 2 4 5 1
294 2 4 6 1
294 2 4 8 1
294 2 5 5 2
294 2 5 7 3
294 2 5 8 2
294 2 5 9 1
294 2 5 10 1
294 2 6 6 4
294 2 6 7 2
294 2 6 8 6
294 2 6 9 1
294 2 6 10 3
294 2 7 7 4
294 2 7 8 2
294 2 7 9 1
294 2 7 10 1
294 2 8 8 12
294 2 8 9 5
294 2 8 10 3
294 2 9 10 2
294 2 10 10 2
294 3 1 1 1.0
294 3 295 295 1.0
295 1 4 43 1
295 1 4 49 1
295 1 4 56 1
295 1 4 61 1
295 1 4 69 1
295 1 4 70 1
295 1 6 42 1
295 1 6 49 1
295 1 6 60 1
295 1 8 43 1
295 1 8 49 1
295 1 8 60 1
295 1 8 61 1
295 1 8 65 1
295 1 8 70 1
295 1 10 27 1
295 1 10 34 1
295 1 10 40 1
295 1 10 45 1
295 1 10 65 1
295 1 10 69 1
295 1 11 43 1
295 1 11 49 1
295 1 11 63 2
295 1 11 64 1
295 1 11 68 1
295 1 13 25 1
295 1 13 34 1
295 1 13 42 1
295 1 13 49 1
295 1 13 60 1
295 1 13 67 1
295 1 14 24 1
295 1 14 26 1
295 1 14 29 1
295 1 14 33 1
295 1 14 40 1
295 1 14 42 1
295 1 14 45 1
295 1 14 49 1
295 1 16 42 1
295 1 16 43 1
295 1 16 56 1
295 1 17 37 1
295 1 17 40 1
295 1 17 42 1
295 1 17 43 1
295 1 17 56 1
295 1 17 58 1
295 1 18 23 1
295 1 18 27 1
295 1 18 30 1
295 1 18 34 1
295 1 18 38 1
295 1 18 39 1
295 1 18 42 1
295 1 18 43 1
295 1 19 25 1
295 1 19 34 1
295 1 19 37 1
295 1 19 40 1
295 1 22 27 1
295 1 22 36 1
295 1 22 45 1
295 1 22 48 1
295 1 22 57 1
295 1 22 65 1
295 1 22 66 1
295 1 22 69 1
295 1 23 47 1
295 1 23 51 1
295 1 23 56 1
295 1 23 61 1
295 1 23 64 1
295 1 24 26 1
295 1 24 56 1
295 1 24 65 1
295 1 25 34 1
295 1 25 50 1
295 1 25 63 1
295 1 25 64 1
295 1 25 69 1
295 1 25 70 1
295 1 26 32 1
295 1 26 34 1
295 1 27 46 1
295 1 28 45 1
295 1 28 48 1
295 1 28 60 1
295 1 28 61 1
295 1 29 35 1
295 1 29 51 1
295 1 29 60 1
295 1 29 61 1
295 1 29 68 1
295 1 30 38 1
295 1 30 60 1
295 1 30 69 1
295 1 31 34 1
295 1 31 36 1
295 1 31 40 1
295 1 31 48 1
295 1 31 57 1
295 1 31 66 1
295 1 32 35 1
295 1 32 38 1
295 1 32 43 1
295 1 32 47 1
295 1 32 49 1
295 1 32 56 1
295 1 32 60 1
295 1 33 40 1
295 1 33 48 1
295 1 33 50 1
295 1 34 39 1
295 1 34 42 1
295 1 34 49 1
295 1 34 55 1
295 1 34 61 1
295 1 35 60 1
295 1 35 61 1
295 1 36 39 1
295 1 36 46 1
295 1 36 55 1
295 1 36 61 1
295 1 37 40 1
295 1 37 44 1
295 1 37 63 1
295 1 37 65 1
295 1 37 68 1
295 1 37 70 1
295 1 38 40 1
295 1 39 44 1
295 1 40 42 1
295 1 40 43 1
295 1 40 59 1
295 1 40 61 1
295 1 42 55 1
295 1 42 56 1
295 1 42 59 1
295 1 42 60 1
295 1 43 57 1
295 1 43 58 1
295 1 43 64 1
295 1 43 65 1
295 1 44 53 1
295 1 44 57 1
295 1 46 56 1
295 1 46 61 1
295 1 47 56 1
295 1 47 61 1
295 1 48 59 1
295 1 48 61 1
295 1 49 66 1
295 1 49 67 1
295 1 49 68 1
295 1 49 69 1
295 1 50 53 1
295 1 50 66 1
295 1 51 57 1
295 1 51 66 1
295 1 53 57 1
295 1 53 66 1
295 1 55 56 1
295 1 56 56 2
295 1 59 60 1
295 1 60 60 2
295 2 2 2 2
295 2 2 3 1
295 2 2 6 2
295 2 2 7 2
295 2 2 8 2
295 2 2 10 1
295 2 3 4 1
295 2 3 5 3
295 2 3 6 1
295 2 3 7 2
295 2 3 8 3
295 2 3 10 2
295 2 4 6 2
295 2 4 8 2
295 2 5 6 3
295 2 5 7 2
295 2 5 8 2
295 2 6 6 2
295 2 6 7 2
295 2 6 8 6
295 2 6 9 3
295 2 6 10 5
295 2 7 7 2
295 2 7 8 3
295 2 7 9 2
295 2 7 10 1
295 2 8 8 6
295 2 8 9 4
295 2 8 10 4
295 2 9 9 4
295 2 10 10 2
295 3 1 1 1.0
295 3 296 296 1.0
296 1 6 45 2
296 1 6 67 1
296 1 10 43 2
296 1 10 49 2
296 1 10 62 2
296 1 12 33 2
296 1 12 34 2
296 1 12 39 2
296 1 12 40 2
296 1 12 42 4
296 1 12 43 2
296 1 12 49 2
296 1 13 37 2
296 1 13 45 2
296 1 13 60 2
296 1 14 38 2
296 1 14 40 2
296 1 16 27 2
296 1 16 58 1
296 1 17 25 2
296 1 17 27 2
296 1 17 56 2
296 1 18 26 2
296 1 18 34 2
296 1 19 24 1
296 1 19 30 1
296 1 22 51 2
296 1 22 57 2
296 1 22 66 2
296 1 22 70 2
296 1 24 55 2
296 1 24 56 2
296 1 24 70 1
296 1 25 61 2
296 1 25 68 4
296 1 26 50 2
296 1 26 56 2
296 1 26 62 2
296 1 27 53 1
296 1 27 66 1
296 1 30 59 2
296 1 30 60 2
296 1 30 70 1
296 1 31 62 2
296 1 31 64 2
296 1 31 68 2
296 1 32 41 2
296 1 32 61 2
296 1 33 34 2
296 1 33 62 2
296 1 33 63 2
296 1 34 41 2
296 1 34 61 2
296 1 36 54 2
296 1 36 59 2
296 1 36 60 2
296 1 37 61 2
296 1 37 64 4
296 1 38 44 2
296 1 38 60 2
296 1 38 62 2
296 1 39 40 2
296 1 39 62 2
296 1 39 63 2
296 1 40 41 2
296 1 40 61 2
296 1 41 62 2
296 1 41 63 4
296 1 42 55 2
296 1 42 59 2
296 1 42 62 2
296 1 43 57 2
296 1 43 60 2
296 1 43 64 2
296 1 44 54 1
296 1 44 58 1
296 1 44 59 2
296 1 45 53 1
296 1 45 57 1
296 1 48 54 2
296 1 48 55 2
296 1 48 56 2
296 1 49 56 2
296 1 49 66 2
296 1 49 68 2
296 1 50 54 1
296 1 50 55 2
296 1 50 67 1
296 1 51 53 2
296 1 51 58 1
296 1 51 67 1
296 2 2 3 3
296 2 2 4 1
296 2 2 5 1
296 2 2 10 1
296 2 3 4 1
296 2 3 6 3
296 2 3 7 2
296 2 3 8 3
296 2 3 10 1
296 2 4 5 1
296 2 4 8 2
296 2 5 8 3
296 2 5 9 1
296 2 6 6 8
296 2 6 7 7
296 2 6 8 6
296 2 6 9 2
296 2 7 7 8
296 2 7 8 4
296 2 7 10 3
296 2 8 8 4
296 2 8 9 7
296 2 8 10 3
296 2 9 10 3
296 2 10 10 4
296 3 1 1 1.0
296 3 297 297 1.0
297 1 3 61 2
297 1 3 68 2
297 1 5 60 2
297 1 5 67 1
297 1 6 49 2
297 1 7 61 2
297 1 7 64 2
297 1 10 43 2
297 1 10 49 2
297 1 13 41 2
297 1 13 49 2
297 1 14 33 2
297 1 14 34 2
297 1 14 42 2
297 1 14 49 2
297 1 15 56 2
297 1 15 58 1
297 1 16 43 2
297 1 17 41 2
297 1 17 43 2
297 1 18 39 2
297 1 18 40 2
297 1 18 42 2
297 1 18 43 2
297 1 19 41 2
297 1 19 42 2
297 1 20 24 1
297 1 20 26 2
297 1 20 30 1
297 1 20 34 2
297 1 20 38 2
297 1 20 40 2
297 1 20 42 2
297 1 22 36 2
297 1 22 48 2
297 1 24 48 2
297 1 24 71 1
297 1 25 34 2
297 1 25 63 2
297 1 26 32 2
297 1 26 34 2
297 1 26 56 2
297 1 27 54 1
297 1 27 60 2
297 1 27 67 1
297 1 30 36 2
297 1 30 71 1
297 1 31 64 2
297 1 31 68 2
297 1 32 33 2
297 1 32 38 2
297 1 32 39 2
297 1 33 34 2
297 1 33 63 2
297 1 34 55 2
297 1 37 40 2
297 1 37 63 2
297 1 38 40 2
297 1 38 60 2
297 1 39 40 2
297 1 39 63 2
297 1 40 59 2
297 1 41 64 2
297 1 41 68 2
297 1 41 70 2
297 1 42 55 2
297 1 42 59 2
297 1 43 57 2
297 1 43 64 2
297 1 44 53 1
297 1 44 57 1
297 1 44 61 2
297 1 45 54 1
297 1 45 56 2
297 1 45 58 1
297 1 49 66 2
297 1 49 68 2
297 1 50 53 1
297 1 50 61 2
297 1 50 66 1
297 1 51 57 1
297 1 51 61 2
297 1 51 66 1
297 1 52 55 2
297 1 52 59 2
297 1 52 61 2
297 1 54 57 2
297 1 54 66 2
297 1 55 56 2
297 1 56 56 4
297 1 59 60 2
297 1 60 60 4
297 2 1 3 1
297 2 1 8 2
297 2 1 10 1
297 2 2 3 1
297 2 2 7 3
297 2 2 8 2
297 2 3 5 1
297 2 3 6 2
297 2 3 7 4
297 2 3 8 2
297 2 4 4 2
297 2 4 6 1
297 2 4 8 3
297 2 4 10 1
297 2 5 6 1
297 2 5 8 2
297 2 5 10 2
297 2 6 6 4
297 2 6 7 4
297 2 6 8 4
297 2 6 9 2
297 2 6 10 4
297 2 7 7 4
297 2 7 8 1
297 2 7 10 4
297 2 8 8 4
297 2 8 9 5
297 2 8 10 7
297 2 9 9 2
297 2 9 10 2
297 3 1 1 1.0
297 3 298 298 1.0
298 1 4 42 1
298 1 4 43 1
298 1 4 47 1
298 1 4 48 1
298 1 6 46 1
298 1 6 48 1
298 1 6 56 1
298 1 6 70 1
298 1 8 35 1
298 1 8 36 1
298 1 8 42 1
298 1 8 49 1
298 1 10 26 1
298 1 10 28 1
298 1 10 38 1
298 1 10 46 1
298 1 10 55 1
298 1 10 59 1
298 1 10 63 2
298 1 11 34 1
298 1 11 35 1
298 1 11 40 1
298 1 11 47 1
298 1 12 31 2
298 1 12 33 1
298 1 12 35 1
298 1 12 39 1
298 1 12 43 1
298 1 12 47 1
298 1 12 49 1
298 1 12 56 1
298 1 12 58 1
298 1 12 60 1
298 1 12 62 2
298 1 12 65 1
298 1 12 67 1
298 1 12 69 1
298 1 13 22 1
298 1 13 24 1
298 1 13 40 1
298 1 13 46 1
298 1 13 57 1
298 1 13 62 1
298 1 13 63 1
298 1 13 64 1
298 1 16 28 1
298 1 16 36 1
298 1 16 60 1
298 1 16 70 1
298 1 17 22 1
298 1 17 28 1
298 1 17 30 1
298 1 17 34 1
298 1 17 62 1
298 1 17 63 1
298 1 17 66 1
298 1 17 68 1
298 1 22 44 1
298 1 22 50 1
298 1 22 64 1
298 1 22 65 1
298 1 22 68 1
298 1 22 69 1
298 1 23 49 1
298 1 23 50 1
298 1 23 62 1
298 1 23 64 1
298 1 24 42 1
298 1 24 62 1
298 1 24 64 1
298 1 25 27 1
298 1 25 40 1
298 1 25 48 1
298 1 25 51 1
298 1 25 57 1
298 1 25 63 1
298 1 25 69 1
298 1 25 70 1
298 1 26 28 1
298 1 26 46 1
298 1 26 47 1
298 1 26 61 1
298 1 26 62 1
298 1 27 40 1
298 1 27 48 1
298 1 27 49 1
298 1 28 38 1
298 1 28 39 1
298 1 28 43 1
298 1 28 44 1
298 1 28 51 1
298 1 28 55 1
298 1 28 56 1
298 1 28 59 1
298 1 29 43 1
298 1 29 44 1
298 1 29 62 1
298 1 29 68 1
298 1 30 42 1
298 1 30 62 1
298 1 30 68 1
298 1 31 55 1
298 1 31 56 1
298 1 31 58 1
298 1 31 59 1
298 1 31 60 1
298 1 31 67 1
298 1 33 44 1
298 1 33 46 1
298 1 33 47 1
298 1 33 68 1
298 1 33 69 1
298 1 34 37 1
298 1 34 45 1
298 1 34 56 1
298 1 34 62 1
298 1 35 35 2
298 1 35 36 1
298 1 35 38 1
298 1 35 39 1
298 1 35 42 1
298 1 35 59 1
298 1 35 61 1
298 1 35 62 1
298 1 36 37 1
298 1 36 43 1
298 1 36 45 1
298 1 36 53 1
298 1 36 66 1
298 1 37 45 1
298 1 37 51 1
298 1 37 63 1
298 1 37 65 1
298 1 37 66 1
298 1 37 70 1
298 1 38 46 1
298 1 38 61 1
298 1 38 62 1
298 1 39 50 1
298 1 39 64 1
298 1 39 65 1
298 1 40 60 1
298 1 40 62 1
298 1 42 47 1
298 1 43 45 1
298 1 46 49 1
298 1 46 50 1
298 1 46 51 1
298 1 46 55 1
298 1 46 59 1
298 1 46 60 1
298 1 47 47 2
298 1 47 48 1
298 1 47 55 1
298 1 47 61 1
298 1 47 62 1
298 1 48 49 1
298 1 48 53 1
298 1 48 57 1
298 1 53 64 1
298 1 53 68 1
298 1 55 62 1
298 1 56 61 1
298 1 59 62 1
298 1 60 61 1
298 2 2 2 2
298 2 2 3 1
298 2 2 6 2
298 2 2 7 1
298 2 2 8 1
298 2 2 10 1
298 2 3 3 2
298 2 3 5 1
298 2 3 6 6
298 2 3 7 1
298 2 3 8 3
298 2 3 9 2
298 2 3 10 1
298 2 4 7 1
298 2 4 9 1
298 2 4 10 1
298 2 5 6 2
298 2 5 7 3
298 2 5 8 1
298 2 5 10 1
298 2 6 6 8
298 2 6 7 2
298 2 6 8 8
298 2 6 9 4
298 2 6 10 2
298 2 7 7 2
298 2 7 8 2
298 2 7 9 4
298 2 8 8 8
298 2 8 9 3
298 2 8 10 2
298 2 9 9 2
298 2 9 10 1
298 3 1 1 1.0
298 3 299 299 1.0
299 1 2 44 1
299 1 2 50 1
299 1 2 52 2
299 1 3 48 2
299 1 3 50 2
299 1 4 28 2
299 1 4 48 2
299 1 5 24 1
299 1 5 27 1
299 1 5 48 2
299 1 5 51 2
299 1 6 28 2
299 1 6 44 1
299 1 6 51 1
299 1 6 52 2
299 1 6 58 1
299 1 7 36 2
299 1 7 44 2
299 1 8 36 2
299 1 8 46 2
299 1 10 24 2
299 1 10 30 2
299 1 10 31 2
299 1 10 32 2
299 1 10 34 2
299 1 10 40 2
299 1 10 62 2
299 1 11 36 2
299 1 11 48 2
299 1 12 31 4
299 1 12 35 2
299 1 12 47 2
299 1 13 28 2
299 1 13 35 2
299 1 13 36 6
299 1 13 44 2
299 1 13 65 2
299 1 14 29 2
299 1 14 35 2
299 1 15 30 1
299 1 15 36 2
299 1 15 45 1
299 1 15 51 2
299 1 16 46 2
299 1 16 50 1
299 1 16 51 1
299 1 16 52 2
299 1 16 67 1
299 1 17 46 2
299 1 17 47 2
299 1 17 48 6
299 1 17 50 2
299 1 17 69 2
299 1 18 23 2
299 1 18 47 2
299 1 19 27 1
299 1 19 45 1
299 1 21 52 2
299 1 21 65 2
299 1 21 69 2
299 1 21 71 2
299 1 23 58 2
299 1 24 57 1
299 1 24 62 2
299 1 27 28 2
299 1 27 52 2
299 1 29 67 2
299 1 30 62 2
299 1 30 66 1
299 1 31 42 2
299 1 31 56 2
299 1 31 60 2
299 1 31 61 2
299 1 32 62 2
299 1 35 43 2
299 1 45 46 2
299 1 45 52 2
299 1 47 49 2
299 2 1 2 2
299 2 1 8 1
299 2 1 10 1
299 2 2 2 2
299 2 2 5 1
299 2 2 8 1
299 2 2 9 7
299 2 2 10 1
299 2 3 5 1
299 2 3 6 7
299 2 3 8 4
299 2 3 9 2
299 2 3 10 3
299 2 4 6 2
299 2 4 8 1
299 2 4 9 1
299 2 4 10 1
299 2 5 5 8
299 2 5 6 2
299 2 5 9 2
299 2 6 6 8
299 2 6 7 3
299 2 6 8 4
299 2 6 9 2
299 2 6 10 6
299 2 7 8 1
299 2 8 9 2
299 2 8 10 2
299 2 9 10 1
299 3 1 1 1.0
299 3 300 300 1.0
300 1 4 42 1
300 1 4 47 1
300 1 4 48 1
300 1 4 50 2
300 1 4 51 1
300 1 4 56 1
300 1 4 69 1
300 1 6 43 1
300 1 6 46 1
300 1 6 48 1
300 1 6 51 1
300 1 8 35 1
300 1 8 36 1
300 1 8 42 1
300 1 8 44 2
300 1 8 51 1
300 1 8 60 1
300 1 8 65 1
300 1 10 25 1
300 1 10 33 1
300 1 10 34 1
300 1 10 36 1
300 1 10 37 1
300 1 10 39 1
300 1 10 40 1
300 1 10 48 1
300 1 11 34 1
300 1 11 35 1
300 1 11 40 1
300 1 11 42 2
300 1 11 47 1
300 1 11 62 2
300 1 12 32 2
300 1 12 34 1
300 1 12 36 1
300 1 12 40 1
300 1 12 44 1
300 1 12 48 1
300 1 12 50 1
300 1 13 27 1
300 1 13 30 1
300 1 13 32 1
300 1 13 35 1
300 1 13 40 1
300 1 13 43 2
300 1 13 46 1
300 1 14 22 1
300 1 14 28 1
300 1 14 29 1
300 1 14 35 1
300 1 14 37 1
300 1 14 38 1
300 1 14 43 1
300 1 14 44 1
300 1 16 28 1
300 1 16 36 1
300 1 16 49 1
300 1 16 51 1
300 1 17 24 1
300 1 17 28 1
300 1 17 32 1
300 1 17 34 1
300 1 17 45 1
300 1 17 47 1
300 1 17 49 2
300 1 18 22 1
300 1 18 23 1
300 1 18 25 1
300 1 18 26 1
300 1 18 46 1
300 1 18 47 1
300 1 18 49 1
300 1 18 50 1
300 1 19 27 1
300 1 19 28 1
300 1 19 45 1
300 1 19 46 1
300 1 22 28 1
300 1 22 46 1
300 1 22 58 1
300 1 22 65 1
300 1 22 67 1
300 1 22 69 1
300 1 23 48 1
300 1 23 56 1
300 1 23 62 1
300 1 23 68 1
300 1 23 69 2
300 1 23 70 1
300 1 24 25 1
300 1 24 55 1
300 1 24 68 1
300 1 25 48 1
300 1 25 56 1
300 1 25 62 1
300 1 25 69 2
300 1 26 47 1
300 1 26 56 1
300 1 26 61 1
300 1 27 57 1
300 1 27 70 1
300 1 28 53 1
300 1 28 57 1
300 1 28 58 1
300 1 29 36 1
300 1 29 60 1
300 1 29 62 1
300 1 29 64 1
300 1 29 65 2
300 1 29 70 1
300 1 30 37 1
300 1 30 59 1
300 1 30 64 1
300 1 31 33 1
300 1 31 39 1
300 1 31 55 1
300 1 31 59 1
300 1 31 63 2
300 1 31 65 1
300 1 31 69 1
300 1 32 63 2
300 1 32 64 1
300 1 32 68 1
300 1 33 61 1
300 1 33 62 1
300 1 35 38 1
300 1 35 59 1
300 1 35 64 1
300 1 35 65 1
300 1 36 37 1
300 1 36 53 1
300 1 36 59 1
300 1 37 60 1
300 1 37 62 1
300 1 37 65 2
300 1 38 60 1
300 1 38 61 1
300 1 39 61 1
300 1 39 62 1
300 1 45 66 1
300 1 45 70 1
300 1 46 53 1
300 1 46 66 1
300 1 46 67 1
300 1 47 55 1
300 1 47 68 1
300 1 47 69 1
300 1 48 53 1
300 1 48 55 1
300 2 2 2 4
300 2 2 3 1
300 2 2 6 3
300 2 2 8 3
300 2 2 10 1
300 2 3 3 2
300 2 3 5 2
300 2 3 6 1
300 2 3 7 1
300 2 3 8 3
300 2 3 9 3
300 2 3 10 3
300 2 4 6 1
300 2 4 7 1
300 2 4 8 1
300 2 4 9 1
300 2 5 6 6
300 2 5 7 2
300 2 5 8 1
300 2 5 10 1
300 2 6 6 8
300 2 6 7 4
300 2 6 8 4
300 2 6 9 3
300 2 6 10 2
300 2 7 8 1
300 2 7 9 1
300 2 7 10 2
300 2 8 8 8
300 2 8 9 2
300 2 8 10 1
300 2 9 9 4
300 2 9 10 2
300 3 1 1 1.0
300 3 301 301 1.0
301 1 2 65 2
301 1 2 69 2
301 1 4 27 2
301 1 4 28 2
301 1 4 50 2
301 1 4 51 2
301 1 6 24 2
301 1 6 65 2
301 1 8 44 2
301 1 8 45 2
301 1 8 46 2
301 1 8 51 2
301 1 9 34 2
301 1 9 36 2
301 1 9 40 2
301 1 9 44 2
301 1 9 48 2
301 1 9 50 2
301 1 10 44 2
301 1 10 50 2
301 1 10 56 2
301 1 10 60 2
301 1 11 44 2
301 1 11 50 2
301 1 11 51 4
301 1 13 40 2
301 1 13 48 2
301 1 13 58 2
301 1 13 65 2
301 1 14 29 2
301 1 14 31 2
301 1 14 45 2
301 1 14 47 2
301 1 16 30 2
301 1 16 69 2
301 1 17 34 2
301 1 17 36 2
301 1 17 67 2
301 1 17 69 2
301 1 18 23 2
301 1 18 27 2
301 1 18 31 2
301 1 18 35 2
301 1 19 23 2
301 1 19 29 2
301 1 21 44 2
301 1 21 50 2
301 1 21 65 2
301 1 21 69 2
301 1 23 57 2
301 1 23 58 2
301 1 24 31 2
301 1 24 32 2
301 1 24 42 2
301 1 24 58 2
301 1 24 61 2
301 1 27 35 2
301 1 27 36 2
301 1 27 44 2
301 1 27 51 2
301 1 28 43 2
301 1 29 66 2
301 1 29 67 2
301 1 30 31 2
301 1 30 32 2
301 1 30 42 2
301 1 30 61 2
301 1 30 67 2
301 1 32 56 2
301 1 32 60 2
301 1 36 43 2
301 1 45 47 2
301 1 45 48 2
301 1 45 50 2
301 1 45 51 2
301 1 46 49 2
301 1 48 49 2
301 2 2 2 4
301 2 2 5 4
301 2 2 6 2
301 2 2 8 4
301 2 2 9 2
301 2 2 10 2
301 2 3 5 2
301 2 3 6 4
301 2 3 8 2
301 2 3 9 2
301 2 3 10 2
301 2 4 6 4
301 2 4 8 2
301 2 5 5 4
301 2 5 6 2
301 2 5 7 2
301 2 5 8 2
301 2 5 9 2
301 2 6 6 2
301 2 6 8 4
301 2 6 9 2
301 2 6 10 4
301 2 7 9 2
301 2 8 8 10
301 2 8 10 4
301 2 9 9 2
301 2 10 10 6
301 3 1 1 1.0
301 3 302 302 1.0
302 1 2 63 2
302 1 2 65 1
302 1 2 69 1
302 1 4 43 1
302 1 4 51 1
302 1 4 60 1
302 1 4 61 1
302 1 4 64 1
302 1 4 65 1
302 1 6 42 1
302 1 6 50 1
302 1 6 56 1
302 1 6 64 1
302 1 8 49 1
302 1 8 51 1
302 1 8 56 1
302 1 8 61 1
302 1 8 68 1
302 1 8 69 1
302 1 10 28 1
302 1 10 36 1
302 1 10 46 1
302 1 10 48 1
302 1 10 55 1
302 1 10 59 1
302 1 10 65 1
302 1 10 69 1
302 1 11 51 2
302 1 11 58 1
302 1 11 64 1
302 1 11 67 1
302 1 11 68 1
302 1 13 26 1
302 1 13 34 1
302 1 13 50 2
302 1 13 57 1
302 1 13 63 1
302 1 13 64 1
302 1 13 69 1
302 1 14 24 1
302 1 14 26 1
302 1 14 31 1
302 1 14 33 1
302 1 14 47 1
302 1 14 48 1
302 1 14 49 1
302 1 14 50 1
302 1 16 42 1
302 1 16 44 1
302 1 16 60 1
302 1 16 68 1
302 1 17 38 1
302 1 17 40 1
302 1 17 44 2
302 1 17 63 1
302 1 17 65 1
302 1 17 66 1
302 1 17 68 1
302 1 18 30 1
302 1 18 31 1
302 1 18 35 1
302 1 18 36 1
302 1 18 38 1
302 1 18 39 1
302 1 18 43 1
302 1 18 44 1
302 1 19 33 1
302 1 19 34 1
302 1 19 39 1
302 1 19 40 1
302 1 21 34 1
302 1 21 36 1
302 1 21 40 1
302 1 21 44 1
302 1 21 48 1
302 1 21 50 1
302 1 21 63 2
302 1 23 30 1
302 1 23 31 1
302 1 23 35 1
302 1 23 36 1
302 1 23 51 1
302 1 23 64 1
302 1 24 29 1
302 1 24 30 2
302 1 24 32 1
302 1 24 38 1
302 1 24 42 1
302 1 24 59 1
302 1 24 60 1
302 1 24 65 1
302 1 26 27 1
302 1 26 28 1
302 1 26 30 1
302 1 26 32 1
302 1 27 32 2
302 1 27 35 1
302 1 27 36 1
302 1 27 40 1
302 1 27 44 1
302 1 27 48 1
302 1 27 50 1
302 1 27 51 1
302 1 28 39 1
302 1 28 43 1
302 1 29 31 1
302 1 29 47 1
302 1 29 48 1
302 1 29 51 1
302 1 29 68 1
302 1 30 32 1
302 1 30 42 1
302 1 30 55 1
302 1 30 56 1
302 1 30 69 1
302 1 31 44 1
302 1 31 50 1
302 1 31 58 1
302 1 31 67 1
302 1 32 38 1
302 1 32 45 2
302 1 33 44 1
302 1 33 46 1
302 1 33 48 1
302 1 33 51 1
302 1 34 45 1
302 1 35 50 1
302 1 36 39 1
302 1 36 43 1
302 1 36 45 1
302 1 38 45 1
302 1 38 46 1
302 1 39 50 1
302 1 39 51 1
302 1 44 45 1
302 1 44 47 1
302 1 45 47 1
302 1 45 48 1
302 1 45 50 1
302 1 45 51 1
302 1 46 49 1
302 1 48 49 1
302 1 55 57 1
302 1 55 58 1
302 1 55 64 1
302 1 55 65 1
302 1 56 58 1
302 1 58 61 1
302 1 59 66 1
302 1 59 67 1
302 1 59 68 1
302 1 59 69 1
302 1 60 67 1
302 1 61 67 1
302 2 2 2 2
302 2 2 5 2
302 2 2 6 4
302 2 2 7 2
302 2 2 8 3
302 2 2 10 1
302 2 3 5 1
302 2 3 6 4
302 2 3 7 1
302 2 3 8 4
302 2 3 9 2
302 2 3 10 1
302 2 4 6 1
302 2 4 8 2
302 2 4 9 1
302 2 4 10 1
302 2 5 6 3
302 2 5 7 1
302 2 5 8 3
302 2 5 9 2
302 2 5 10 2
302 2 6 6 4
302 2 6 8 4
302 2 6 9 2
302 2 6 10 4
302 2 7 8 1
302 2 7 9 3
302 2 8 8 8
302 2 8 9 3
302 2 8 10 4
302 2 10 10 2
302 3 1 1 1.0
302 3 303 303 1.0
303 1 1 44 1
303 1 1 50 1
303 1 1 65 2
303 1 1 69 2
303 1 4 28 2
303 1 4 52 2
303 1 5 35 2
303 1 5 36 2
303 1 5 44 1
303 1 5 51 1
303 1 5 58 1
303 1 5 65 2
303 1 6 24 1
303 1 6 27 1
303 1 6 28 2
303 1 6 36 2
303 1 8 46 2
303 1 8 52 2
303 1 9 36 2
303 1 9 44 2
303 1 9 48 2
303 1 9 50 2
303 1 9 52 4
303 1 10 24 2
303 1 10 30 2
303 1 10 44 2
303 1 10 50 2
303 1 10 51 2
303 1 10 52 2
303 1 11 52 4
303 1 13 28 2
303 1 13 36 2
303 1 13 44 2
303 1 13 48 2
303 1 13 51 2
303 1 13 52 2
303 1 14 31 2
303 1 14 47 2
303 1 15 47 2
303 1 15 48 2
303 1 15 50 1
303 1 15 51 1
303 1 15 67 1
303 1 15 69 2
303 1 16 30 1
303 1 16 45 1
303 1 16 46 2
303 1 16 48 2
303 1 17 36 2
303 1 17 46 2
303 1 17 48 2
303 1 17 50 2
303 1 17 51 2
303 1 17 52 2
303 1 18 31 2
303 1 18 35 2
303 1 19 31 2
303 1 20 23 2
303 1 20 27 1
303 1 20 29 2
303 1 20 31 2
303 1 20 35 2
303 1 20 45 1
303 1 20 47 2
303 1 23 58 2
303 1 24 31 2
303 1 24 32 2
303 1 24 58 1
303 1 27 28 2
303 1 27 35 2
303 1 27 36 2
303 1 29 67 2
303 1 30 31 2
303 1 30 32 2
303 1 30 67 1
303 1 45 46 2
303 1 45 47 2
303 1 45 48 2
303 2 1 2 1
303 2 1 5 3
303 2 1 6 2
303 2 1 8 1
303 2 1 9 1
303 2 2 5 2
303 2 2 6 2
303 2 2 8 1
303 2 2 9 7
303 2 2 10 1
303 2 3 6 6
303 2 3 8 3
303 2 3 9 3
303 2 3 10 3
303 2 4 5 1
303 2 4 6 3
303 2 4 8 2
303 2 4 10 1
303 2 5 5 4
303 2 5 6 1
303 2 5 8 1
303 2 5 9 2
303 2 6 6 4
303 2 6 8 6
303 2 6 10 6
303 2 8 10 2
303 2 9 10 2
303 2 10 10 6
303 3 1 1 1.0
303 3 304 304 1.0
304 1 2 56 2
304 1 2 60 2
304 1 2 65 2
304 1 2 69 2
304 1 4 42 2
304 1 4 51 2
304 1 4 61 2
304 1 6 43 2
304 1 6 50 2
304 1 8 42 2
304 1 8 51 2
304 1 8 61 2
304 1 10 25 2
304 1 10 36 2
304 1 10 37 2
304 1 10 48 2
304 1 11 42 2
304 1 11 51 2
304 1 11 61 2
304 1 13 27 2
304 1 13 34 2
304 1 13 43 2
304 1 13 50 2
304 1 14 21 2
304 1 14 27 2
304 1 14 32 2
304 1 14 34 2
304 1 14 37 2
304 1 14 43 2
304 1 14 48 2
304 1 14 50 2
304 1 16 44 2
304 1 16 49 2
304 1 17 40 2
304 1 17 44 2
304 1 17 45 2
304 1 17 49 2
304 1 18 21 2
304 1 18 25 2
304 1 18 32 2
304 1 18 36 2
304 1 18 40 2
304 1 18 44 2
304 1 18 45 2
304 1 18 49 2
304 1 19 27 2
304 1 19 34 2
304 1 19 40 2
304 1 19 45 2
304 1 21 24 2
304 1 21 30 2
304 1 21 36 2
304 1 21 48 2
304 1 21 56 2
304 1 21 60 2
304 1 22 24 2
304 1 22 30 2
304 1 22 56 2
304 1 22 60 2
304 1 23 31 2
304 1 23 32 2
304 1 23 70 2
304 1 24 53 2
304 1 25 32 2
304 1 25 48 2
304 1 29 31 2
304 1 29 32 2
304 1 29 70 2
304 1 30 53 2
304 1 31 65 2
304 1 31 69 2
304 1 32 37 2
304 1 32 65 2
304 1 32 69 2
304 1 36 37 2
304 1 57 57 2
304 1 57 58 1
304 1 58 58 2
304 1 66 66 2
304 1 66 67 1
304 1 67 67 2
304 2 2 2 4
304 2 2 5 2
304 2 2 6 4
304 2 2 8 6
304 2 2 10 2
304 2 3 5 2
304 2 3 7 1
304 2 3 8 6
304 2 3 9 1
304 2 3 10 2
304 2 4 5 1
304 2 4 7 2
304 2 4 9 2
304 2 4 10 1
304 2 5 6 4
304 2 5 7 2
304 2 5 9 1
304 2 5 10 6
304 2 6 6 8
304 2 6 7 2
304 2 6 9 2
304 2 6 10 4
304 2 7 9 4
304 2 7 10 1
304 2 8 8 8
304 2 9 10 2
304 3 1 1 1.0
304 3 305 305 1.0
305 1 6 45 2
305 1 9 56 4
305 1 9 60 4
305 1 9 62 4
305 1 10 51 4
305 1 12 34 4
305 1 12 40 4
305 1 12 44 4
305 1 12 50 4
305 1 13 45 4
305 1 14 40 4
305 1 14 54 2
305 1 14 58 2
305 1 16 27 2
305 1 17 27 4
305 1 18 34 4
305 1 18 54 2
305 1 18 67 2
305 1 19 32 2
305 1 19 58 1
305 1 19 67 1
305 1 22 44 4
305 1 22 50 4
305 1 22 51 4
305 1 24 41 4
305 1 24 57 4
305 1 24 58 2
305 1 25 42 4
305 1 25 61 4
305 1 25 62 4
305 1 27 43 4
305 1 30 41 4
305 1 30 66 4
305 1 30 67 2
305 1 31 70 4
305 1 32 41 4
305 1 32 70 2
305 1 36 54 4
305 1 37 42 4
305 1 37 61 4
305 1 37 62 4
305 1 41 56 4
305 1 41 60 4
305 1 41 62 4
305 1 43 43 4
305 1 44 53 2
305 1 45 49 4
305 1 48 54 4
305 1 49 49 4
305 1 50 53 2
305 1 51 53 2
305 2 2 3 2
305 2 2 4 1
305 2 2 5 1
305 2 2 6 4
305 2 2 10 2
305 2 3 5 1
305 2 3 8 4
305 2 3 9 1
305 2 3 10 3
305 2 4 5 2
305 2 4 8 2
305 2 4 10 2
305 2 5 6 2
305 2 5 8 4
305 2 6 7 10
305 2 6 8 4
305 2 6 9 2
305 2 7 8 8
305 2 7 10 6
305 2 8 9 2
305 2 9 9 2
305 2 9 10 4
305 2 10 10 4
305 3 1 1 1.0
305 3 306 306 1.0
306 1 3 60 4
306 1 3 61 4
306 1 6 49 2
306 1 7 56 4
306 1 7 61 4
306 1 10 51 4
306 1 13 49 4
306 1 14 34 4
306 1 14 50 4
306 1 14 53 2
306 1 14 57 2
306 1 16 43 2
306 1 17 43 4
306 1 18 40 4
306 1 18 44 4
306 1 18 53 2
306 1 18 66 2
306 1 19 42 4
306 1 19 57 1
306 1 19 66 1
306 1 20 32 2
306 1 20 34 4
306 1 20 40 4
306 1 20 42 2
306 1 22 34 4
306 1 22 36 4
306 1 22 40 4
306 1 22 48 4
306 1 24 37 4
306 1 25 30 4
306 1 25 32 4
306 1 25 42 4
306 1 25 60 4
306 1 27 43 4
306 1 31 70 4
306 1 32 37 4
306 1 32 71 2
306 1 34 53 2
306 1 37 42 4
306 1 37 56 4
306 1 40 53 2
306 1 43 43 4
306 1 45 49 4
306 1 49 49 4
306 1 56 57 4
306 1 56 58 2
306 1 60 66 4
306 1 60 67 2
306 1 61 70 4
306 1 61 71 2
306 2 1 8 2
306 2 1 10 2
306 2 2 3 1
306 2 2 6 4
306 2 2 7 1
306 2 2 8 4
306 2 3 5 2
306 2 3 7 3
306 2 3 8 4
306 2 3 9 1
306 2 4 8 2
306 2 4 9 3
306 2 4 10 2
306 2 5 6 2
306 2 5 8 2
306 2 5 10 4
306 2 6 7 4
306 2 6 8 4
306 2 6 9 4
306 2 6 10 4
306 2 7 8 4
306 2 7 10 8
306 2 8 9 2
306 2 9 10 1
306 3 1 1 1.0
306 3 307 307 1.0
307 1 3 42 2
307 1 3 56 2
307 1 3 62 4
307 1 5 35 1
307 1 5 43 2
307 1 6 35 2
307 1 6 46 1
307 1 6 47 1
307 1 7 42 2
307 1 7 60 2
307 1 7 62 4
307 1 10 25 2
307 1 10 37 2
307 1 10 51 2
307 1 10 52 2
307 1 12 34 2
307 1 12 36 2
307 1 12 40 2
307 1 12 44 2
307 1 12 48 2
307 1 12 50 2
307 1 12 52 4
307 1 13 27 2
307 1 13 43 2
307 1 13 46 2
307 1 13 47 2
307 1 14 22 2
307 1 14 28 2
307 1 14 40 2
307 1 14 48 2
307 1 15 47 1
307 1 15 49 2
307 1 16 28 1
307 1 16 35 1
307 1 16 47 2
307 1 17 28 2
307 1 17 35 2
307 1 17 45 2
307 1 17 49 2
307 1 18 22 2
307 1 18 34 2
307 1 18 36 2
307 1 18 46 2
307 1 19 28 1
307 1 19 32 2
307 1 19 46 1
307 1 22 28 2
307 1 22 35 2
307 1 22 36 2
307 1 22 46 2
307 1 22 47 2
307 1 22 48 2
307 1 24 25 2
307 1 25 31 2
307 1 25 32 2
307 1 25 56 2
307 1 25 61 2
307 1 25 62 4
307 1 28 53 1
307 1 28 57 2
307 1 28 58 1
307 1 30 37 2
307 1 31 37 2
307 1 31 70 2
307 1 31 71 2
307 1 32 37 2
307 1 32 70 2
307 1 35 53 1
307 1 35 70 2
307 1 35 71 1
307 1 36 53 2
307 1 37 60 2
307 1 37 61 2
307 1 37 62 4
307 1 46 53 1
307 1 46 66 2
307 1 46 67 1
307 1 47 53 1
307 1 47 70 2
307 1 47 71 1
307 1 48 53 2
307 2 1 6 3
307 2 1 8 1
307 2 2 3 1
307 2 2 6 5
307 2 2 8 2
307 2 2 10 2
307 2 3 3 2
307 2 3 5 3
307 2 3 6 2
307 2 3 7 2
307 2 3 8 2
307 2 3 9 4
307 2 3 10 2
307 2 4 6 2
307 2 4 8 1
307 2 4 9 1
307 2 5 6 4
307 2 5 8 1
307 2 5 10 2
307 2 6 6 4
307 2 6 7 8
307 2 6 8 2
307 2 6 9 5
307 2 6 10 1
307 2 7 8 2
307 2 7 10 4
307 2 8 9 1
307 2 9 9 6
307 2 9 10 1
307 3 1 1 1.0
307 3 308 308 1.0
308 1 1 23 4
308 1 1 24 4
308 1 1 26 2
308 1 1 29 4
308 1 1 30 4
308 1 1 38 2
308 1 1 55 2
308 1 1 59 2
308 1 2 24 4
308 1 2 30 4
308 1 3 27 4
308 1 4 21 4
308 1 4 27 4
308 1 5 23 4
308 1 5 39 2
308 1 7 45 4
308 1 8 21 4
308 1 8 45 4
308 1 11 27 4
308 1 11 45 4
308 1 15 29 4
308 1 15 33 2
308 1 20 63 2
308 1 20 65 4
308 1 20 69 4
308 1 20 71 2
308 1 21 24 4
308 1 21 30 4
308 1 44 50 4
308 1 44 51 4
308 1 44 52 4
308 1 50 51 4
308 1 50 52 4
308 1 51 51 4
308 1 52 52 4
308 1 58 64 2
308 1 58 65 4
308 1 67 68 2
308 1 67 69 4
308 2 1 5 2
308 2 1 6 6
308 2 1 8 4
308 2 1 9 2
308 2 1 10 2
308 2 2 5 4
308 2 2 6 4
308 2 2 8 12
308 2 2 10 4
308 2 3 5 6
308 2 3 7 2
308 2 4 5 2
308 2 4 6 2
308 2 5 6 4
308 2 5 8 2
308 2 5 10 4
308 2 7 10 2
308 2 8 8 4
308 2 8 9 2
308 2 9 9 4
308 3 1 1 1.0
308 3 309 309 1.0
309 1 1 24 1
309 1 1 26 1
309 1 1 30 1
309 1 1 38 1
309 1 1 56 1
309 1 1 60 1
309 1 2 23 1
309 1 2 24 1
309 1 2 28 1
309 1 2 29 1
309 1 2 30 1
309 1 2 35 1
309 1 2 46 1
309 1 2 47 1
309 1 3 23 1
309 1 3 24 1
309 1 3 26 1
309 1 3 27 2
309 1 3 31 1
309 1 3 32 1
309 1 3 35 1
309 1 3 42 1
309 1 3 43 1
309 1 3 55 1
309 1 3 61 1
309 1 4 21 1
309 1 4 22 1
309 1 4 25 1
309 1 4 27 1
309 1 4 28 1
309 1 4 35 1
309 1 5 23 1
309 1 5 31 1
309 1 5 39 1
309 1 6 21 1
309 1 6 23 1
309 1 7 29 1
309 1 7 30 1
309 1 7 31 1
309 1 7 32 1
309 1 7 38 1
309 1 7 42 1
309 1 7 45 2
309 1 7 47 1
309 1 7 49 1
309 1 7 59 1
309 1 7 61 1
309 1 8 21 1
309 1 8 22 1
309 1 8 37 1
309 1 8 45 1
309 1 8 46 1
309 1 8 47 1
309 1 10 25 1
309 1 10 27 1
309 1 10 37 1
309 1 10 45 1
309 1 11 27 1
309 1 11 28 1
309 1 11 43 1
309 1 11 45 1
309 1 11 46 1
309 1 11 49 1
309 1 13 21 1
309 1 13 23 1
309 1 13 39 1
309 1 13 45 1
309 1 14 63 1
309 1 14 65 1
309 1 14 69 1
309 1 14 71 1
309 1 15 29 1
309 1 15 31 1
309 1 15 33 1
309 1 16 21 1
309 1 16 29 1
309 1 17 21 1
309 1 17 27 1
309 1 17 29 1
309 1 17 33 1
309 1 18 63 1
309 1 18 65 1
309 1 18 69 1
309 1 18 71 1
309 1 19 65 1
309 1 19 69 1
309 1 21 23 1
309 1 21 28 1
309 1 21 29 1
309 1 21 35 1
309 1 21 46 1
309 1 21 47 1
309 1 21 55 1
309 1 21 56 1
309 1 21 59 1
309 1 21 60 1
309 1 22 24 1
309 1 22 30 1
309 1 24 25 1
309 1 24 53 1
309 1 25 32 1
309 1 28 50 1
309 1 28 51 1
309 1 28 64 1
309 1 28 65 1
309 1 30 37 1
309 1 30 53 1
309 1 32 37 1
309 1 34 44 1
309 1 34 52 1
309 1 35 50 1
309 1 35 51 1
309 1 35 70 1
309 1 35 71 1
309 1 36 44 1
309 1 36 52 1
309 1 36 58 1
309 1 36 71 1
309 1 40 50 1
309 1 40 52 1
309 1 44 46 1
309 1 44 47 1
309 1 44 51 1
309 1 44 52 1
309 1 46 51 1
309 1 46 68 1
309 1 46 69 1
309 1 47 51 1
309 1 47 70 1
309 1 47 71 1
309 1 48 50 1
309 1 48 52 1
309 1 48 67 1
309 1 48 71 1
309 1 50 51 1
309 1 50 52 1
309 1 57 65 1
309 1 58 64 1
309 1 58 65 1
309 1 66 69 1
309 1 67 68 1
309 1 67 69 1
309 2 1 6 3
309 2 1 8 3
309 2 1 10 2
309 2 2 3 1
309 2 2 5 3
309 2 2 6 7
309 2 2 7 1
309 2 2 8 4
309 2 2 9 3
309 2 2 10 1
309 2 3 5 4
309 2 3 6 3
309 2 3 7 2
309 2 3 8 3
309 2 4 5 2
309 2 4 6 1
309 2 5 5 2
309 2 5 6 3
309 2 5 8 2
309 2 5 9 2
309 2 5 10 2
309 2 6 6 2
309 2 6 7 3
309 2 6 8 2
309 2 6 9 1
309 2 6 10 1
309 2 7 8 1
309 2 7 10 1
309 2 8 8 2
309 2 8 9 3
309 2 9 9 2
309 2 9 10 2
309 3 1 1 1.0
309 3 310 310 1.0
310 1 1 23 1
310 1 1 29 1
310 1 1 55 2
310 1 1 59 2
310 1 2 24 2
310 1 2 30 2
310 1 2 34 2
310 1 2 40 2
310 1 3 29 2
310 1 3 30 2
310 1 3 38 2
310 1 3 59 2
310 1 4 27 2
310 1 4 37 2
310 1 4 53 1
310 1 4 57 1
310 1 5 23 1
310 1 5 39 2
310 1 7 23 2
310 1 7 24 2
310 1 7 26 2
310 1 7 55 2
310 1 8 25 2
310 1 8 45 2
310 1 8 53 1
310 1 8 66 1
310 1 11 27 2
310 1 11 45 2
310 1 11 57 1
310 1 11 66 1
310 1 12 21 4
310 1 12 27 2
310 1 12 45 2
310 1 15 29 1
310 1 15 33 2
310 1 20 62 2
310 1 20 63 4
310 1 20 65 3
310 1 20 69 3
310 1 21 24 2
310 1 21 26 2
310 1 21 30 2
310 1 21 34 2
310 1 21 38 2
310 1 21 40 2
310 1 22 24 2
310 1 22 30 2
310 1 23 27 2
310 1 24 37 2
310 1 25 30 2
310 1 27 39 2
310 1 29 45 2
310 1 33 45 2
310 1 42 51 2
310 1 42 52 2
310 1 43 50 2
310 1 43 51 2
310 1 44 49 2
310 1 44 50 4
310 1 44 51 2
310 1 44 52 2
310 1 49 51 2
310 1 50 51 2
310 1 50 52 2
310 1 56 64 2
310 1 56 65 2
310 1 58 62 2
310 1 58 64 2
310 1 58 65 1
310 1 60 68 2
310 1 60 69 2
310 1 61 70 2
310 1 61 71 2
310 1 62 67 2
310 1 62 71 2
310 1 67 68 2
310 1 67 69 1
310 2 1 5 1
310 2 1 6 2
310 2 1 8 2
310 2 1 9 3
310 2 2 5 1
310 2 2 6 2
310 2 2 7 3
310 2 2 8 8
310 2 2 9 1
310 2 2 10 3
310 2 3 5 3
310 2 3 7 2
310 2 3 8 3
310 2 3 9 2
310 2 4 5 1
310 2 4 6 3
310 2 5 6 5
310 2 5 8 4
310 2 5 10 3
310 2 6 6 4
310 2 6 8 2
310 2 6 10 2
310 2 7 8 3
310 2 7 10 4
310 2 8 8 4
310 2 8 9 2
310 2 9 9 2
310 3 1 1 1.0
310 3 311 311 1.0
311 1 2 23 1
311 1 2 24 2
311 1 2 29 1
311 1 2 30 2
311 1 2 44 2
311 1 2 50 2
311 1 2 51 2
311 1 4 27 2
311 1 4 41 2
311 1 4 54 1
311 1 4 58 1
311 1 6 23 1
311 1 8 41 2
311 1 8 45 2
311 1 8 54 1
311 1 8 67 1
311 1 9 23 2
311 1 9 24 2
311 1 9 26 2
311 1 9 29 2
311 1 9 30 2
311 1 9 31 2
311 1 9 32 2
311 1 9 38 2
311 1 9 42 2
311 1 9 55 2
311 1 9 59 2
311 1 9 61 2
311 1 10 41 2
311 1 11 43 2
311 1 11 49 2
311 1 11 58 1
311 1 11 67 1
311 1 13 39 2
311 1 14 21 2
311 1 14 45 2
311 1 14 63 2
311 1 14 65 2
311 1 16 29 1
311 1 17 33 2
311 1 18 21 2
311 1 18 27 2
311 1 18 63 2
311 1 18 69 2
311 1 19 21 2
311 1 19 65 1
311 1 19 69 1
311 1 21 26 2
311 1 21 38 2
311 1 21 44 2
311 1 21 50 2
311 1 21 51 2
311 1 21 55 2
311 1 21 56 2
311 1 21 59 2
311 1 21 60 2
311 1 23 27 2
311 1 24 41 2
311 1 24 54 2
311 1 24 64 2
311 1 24 65 2
311 1 27 39 2
311 1 27 50 2
311 1 27 51 2
311 1 29 45 2
311 1 30 41 2
311 1 30 54 2
311 1 30 68 2
311 1 30 69 2
311 1 32 41 2
311 1 32 58 2
311 1 32 67 2
311 1 33 45 2
311 1 34 44 2
311 1 36 44 2
311 1 40 50 2
311 1 44 45 2
311 1 44 51 2
311 1 45 51 2
311 1 48 50 2
311 1 50 51 2
311 1 57 65 1
311 1 58 64 2
311 1 66 69 1
311 1 67 68 2
311 2 2 2 4
311 2 2 5 2
311 2 2 6 4
311 2 2 7 1
311 2 2 8 6
311 2 2 9 2
311 2 2 10 3
311 2 3 5 3
311 2 3 6 1
311 2 3 7 2
311 2 3 10 2
311 2 4 5 1
311 2 4 6 2
311 2 4 8 3
311 2 5 6 4
311 2 5 8 7
311 2 5 9 3
311 2 5 10 2
311 2 6 7 3
311 2 6 10 2
311 2 7 8 4
311 2 7 10 2
311 2 8 8 4
311 2 8 9 2
311 2 8 10 2
311 2 9 10 1
311 2 10 10 4
311 3 1 1 1.0
311 3 312 312 1.0
312 1 2 26 2
312 1 2 38 2
312 1 2 42 4
312 1 2 55 2
312 1 2 56 4
312 1 2 59 2
312 1 2 60 4
312 1 2 61 4
312 1 4 21 4
312 1 4 43 4
312 1 6 39 2
312 1 8 21 4
312 1 8 49 4
312 1 9 21 4
312 1 9 27 4
312 1 9 45 4
312 1 10 21 4
312 1 11 27 4
312 1 11 45 4
312 1 13 23 4
312 1 14 69 4
312 1 16 33 2
312 1 17 29 4
312 1 18 65 4
312 1 19 63 2
312 1 21 23 4
312 1 21 24 8
312 1 21 29 4
312 1 21 30 8
312 1 21 31 4
312 1 21 32 4
312 1 34 51 4
312 1 36 50 4
312 1 40 51 4
312 1 44 48 4
312 1 44 50 4
312 1 57 64 2
312 1 58 65 4
312 1 66 68 2
312 1 67 69 4
312 2 2 5 4
312 2 2 6 6
312 2 2 8 12
312 2 2 9 2
312 2 2 10 4
312 2 3 5 4
312 2 3 6 2
312 2 3 7 2
312 2 4 5 2
312 2 4 7 2
312 2 5 5 4
312 2 5 6 8
312 2 5 10 6
312 2 7 8 6
312 2 7 9 2
312 2 8 8 4
312 2 8 10 2
312 2 9 9 4
312 3 1 1 1.0
312 3 313 313 1.0
313 1 1 26 1
313 1 1 38 1
313 1 1 56 2
313 1 1 60 2
313 1 3 35 2
313 1 3 43 2
313 1 4 22 2
313 1 4 36 2
313 1 5 26 1
313 1 5 31 2
313 1 5 39 1
313 1 5 42 2
313 1 5 55 1
313 1 5 61 2
313 1 6 25 2
313 1 6 63 1
313 1 6 64 1
313 1 7 47 2
313 1 7 49 2
313 1 8 22 2
313 1 8 48 2
313 1 10 27 2
313 1 10 45 2
313 1 10 70 2
313 1 10 71 2
313 1 11 28 2
313 1 11 46 2
313 1 13 25 2
313 1 13 49 2
313 1 13 69 2
313 1 13 70 2
313 1 14 23 2
313 1 14 25 2
313 1 15 31 2
313 1 15 33 1
313 1 15 38 1
313 1 15 42 2
313 1 15 59 1
313 1 15 61 2
313 1 16 37 2
313 1 16 63 1
313 1 16 68 1
313 1 17 37 2
313 1 17 43 2
313 1 17 65 2
313 1 17 70 2
313 1 18 29 2
313 1 18 37 2
313 1 19 33 1
313 1 19 39 1
313 1 22 23 2
313 1 22 24 2
313 1 22 29 2
313 1 22 30 2
313 1 25 28 2
313 1 25 35 2
313 1 25 36 2
313 1 28 34 2
313 1 28 36 2
313 1 31 51 2
313 1 31 52 2
313 1 32 52 4
313 1 34 52 2
313 1 35 50 2
313 1 35 52 2
313 1 36 52 2
313 1 37 46 2
313 1 37 47 2
313 1 37 48 2
313 1 40 46 2
313 1 40 52 2
313 1 44 47 2
313 1 46 48 2
313 1 47 52 2
313 1 48 52 2
313 1 53 55 1
313 1 53 56 2
313 1 53 59 1
313 1 53 60 2
313 1 57 65 2
313 1 58 64 1
313 1 66 69 2
313 1 67 68 1
313 2 1 6 3
313 2 1 8 3
313 2 1 10 2
313 2 2 5 2
313 2 2 6 5
313 2 2 7 3
313 2 2 9 2
313 2 3 5 3
313 2 3 6 3
313 2 3 7 4
313 2 3 8 4
313 2 3 9 1
313 2 3 10 1
313 2 4 5 2
313 2 4 6 1
313 2 4 8 1
313 2 5 6 2
313 2 5 8 1
313 2 5 9 2
313 2 6 6 8
313 2 6 7 4
313 2 6 8 2
313 2 6 9 2
313 2 6 10 2
313 2 7 10 1
313 2 8 9 3
313 2 8 10 2
313 2 9 9 2
313 2 9 10 4
313 3 1 1 1.0
313 3 314 314 1.0
314 1 2 55 1
314 1 2 56 1
314 1 2 59 1
314 1 2 60 1
314 1 2 63 2
314 1 2 64 1
314 1 2 68 1
314 1 4 37 1
314 1 4 38 1
314 1 4 42 1
314 1 4 43 1
314 1 4 53 1
314 1 4 59 1
314 1 4 61 1
314 1 4 64 1
314 1 6 37 1
314 1 6 39 1
314 1 8 25 1
314 1 8 26 1
314 1 8 42 1
314 1 8 49 1
314 1 8 53 1
314 1 8 55 1
314 1 8 61 1
314 1 8 68 1
314 1 10 25 1
314 1 10 27 1
314 1 10 37 1
314 1 10 45 1
314 1 11 26 1
314 1 11 27 1
314 1 11 38 1
314 1 11 45 1
314 1 11 55 1
314 1 11 57 1
314 1 11 59 1
314 1 11 66 1
314 1 12 21 2
314 1 12 25 1
314 1 12 27 1
314 1 12 37 1
314 1 12 43 1
314 1 12 45 1
314 1 12 49 1
314 1 13 21 1
314 1 13 23 1
314 1 13 39 1
314 1 13 45 1
314 1 14 62 1
314 1 14 63 1
314 1 14 69 2
314 1 16 25 1
314 1 16 33 1
314 1 17 21 1
314 1 17 27 1
314 1 17 29 1
314 1 17 33 1
314 1 18 62 1
314 1 18 63 1
314 1 18 65 2
314 1 19 63 2
314 1 21 23 1
314 1 21 24 1
314 1 21 26 1
314 1 21 29 1
314 1 21 30 1
314 1 21 34 1
314 1 21 35 1
314 1 21 38 1
314 1 21 40 1
314 1 21 47 1
314 1 21 55 1
314 1 21 59 1
314 1 22 24 2
314 1 22 26 1
314 1 22 30 2
314 1 22 38 1
314 1 22 56 1
314 1 22 60 1
314 1 23 29 2
314 1 23 30 1
314 1 23 31 1
314 1 23 32 1
314 1 23 35 1
314 1 24 29 1
314 1 24 37 1
314 1 24 53 1
314 1 25 30 1
314 1 25 32 1
314 1 25 40 1
314 1 25 46 1
314 1 26 51 1
314 1 26 64 1
314 1 27 31 1
314 1 27 39 1
314 1 28 37 1
314 1 28 39 1
314 1 28 50 1
314 1 28 62 1
314 1 29 31 1
314 1 29 32 1
314 1 29 47 1
314 1 30 53 1
314 1 31 45 1
314 1 32 37 1
314 1 33 45 1
314 1 33 46 1
314 1 33 51 1
314 1 33 70 1
314 1 34 37 1
314 1 34 43 1
314 1 34 51 1
314 1 35 50 1
314 1 35 69 1
314 1 36 42 1
314 1 36 50 1
314 1 36 56 1
314 1 36 69 1
314 1 38 51 1
314 1 38 68 1
314 1 39 51 1
314 1 39 70 1
314 1 40 49 1
314 1 40 51 1
314 1 42 48 1
314 1 43 50 1
314 1 44 46 1
314 1 44 47 1
314 1 44 48 1
314 1 44 49 1
314 1 44 50 2
314 1 46 62 1
314 1 47 65 1
314 1 48 60 1
314 1 48 65 1
314 1 55 64 1
314 1 55 70 1
314 1 56 65 1
314 1 57 64 1
314 1 58 62 1
314 1 58 64 1
314 1 58 65 1
314 1 59 68 1
314 1 59 70 1
314 1 60 69 1
314 1 61 65 1
314 1 61 69 1
314 1 62 65 1
314 1 62 67 1
314 1 62 69 1
314 1 66 68 1
314 1 67 68 1
314 1 67 69 1
314 2 2 3 1
314 2 2 5 1
314 2 2 6 4
314 2 2 7 2
314 2 2 8 4
314 2 2 9 3
314 2 2 10 1
314 2 3 5 2
314 2 3 6 2
314 2 3 7 2
314 2 3 8 5
314 2 3 9 1
314 2 4 5 1
314 2 4 6 1
314 2 4 7 1
314 2 5 5 2
314 2 5 6 4
314 2 5 8 3
314 2 5 9 1
314 2 5 10 2
314 2 6 6 8
314 2 6 7 1
314 2 6 8 2
314 2 6 9 1
314 2 6 10 3
314 2 7 7 2
314 2 7 8 4
314 2 7 9 3
314 2 7 10 1
314 2 8 8 8
314 2 8 9 1
314 2 8 10 1
314 2 9 9 2
314 2 9 10 1
314 3 1 1 1.0
314 3 315 315 1.0
315 1 2 56 1
315 1 2 60 1
315 1 2 65 1
315 1 2 69 1
315 1 4 41 1
315 1 4 43 1
315 1 4 54 1
315 1 4 64 1
315 1 4 65 1
315 1 4 70 1
315 1 6 41 1
315 1 6 42 1
315 1 6 61 1
315 1 6 63 1
315 1 8 41 1
315 1 8 49 1
315 1 8 54 1
315 1 8 68 1
315 1 8 69 1
315 1 8 70 1
315 1 10 26 1
315 1 10 27 1
315 1 10 38 1
315 1 10 45 1
315 1 10 55 1
315 1 10 59 1
315 1 10 65 1
315 1 10 69 1
315 1 11 43 1
315 1 11 49 1
315 1 11 58 1
315 1 11 67 1
315 1 11 70 2
315 1 13 25 1
315 1 13 26 1
315 1 13 42 1
315 1 13 49 1
315 1 13 55 1
315 1 13 61 1
315 1 13 63 1
315 1 13 69 1
315 1 14 21 1
315 1 14 23 1
315 1 14 25 2
315 1 14 39 1
315 1 14 41 1
315 1 14 45 1
315 1 14 49 1
315 1 16 41 1
315 1 16 42 1
315 1 16 61 1
315 1 16 63 1
315 1 17 37 1
315 1 17 38 1
315 1 17 42 1
315 1 17 43 1
315 1 17 59 1
315 1 17 61 1
315 1 17 63 1
315 1 17 65 1
315 1 18 21 1
315 1 18 27 1
315 1 18 29 1
315 1 18 33 1
315 1 18 37 2
315 1 18 41 1
315 1 18 43 1
315 1 19 25 1
315 1 19 33 1
315 1 19 37 1
315 1 19 39 1
315 1 21 26 1
315 1 21 38 1
315 1 21 44 1
315 1 21 50 1
315 1 21 56 1
315 1 21 60 1
315 1 22 23 1
315 1 22 24 1
315 1 22 26 1
315 1 22 29 1
315 1 22 30 1
315 1 22 38 1
315 1 22 55 1
315 1 22 59 1
315 1 23 31 1
315 1 23 35 1
315 1 23 51 1
315 1 23 64 1
315 1 24 31 1
315 1 24 36 1
315 1 24 41 1
315 1 24 54 1
315 1 24 65 1
315 1 25 35 1
315 1 25 36 1
315 1 25 44 1
315 1 25 51 1
315 1 27 31 1
315 1 27 34 1
315 1 27 39 1
315 1 27 50 1
315 1 28 32 1
315 1 28 34 1
315 1 28 39 1
315 1 28 41 1
315 1 29 31 1
315 1 29 47 1
315 1 29 51 1
315 1 29 68 1
315 1 30 31 1
315 1 30 41 1
315 1 30 48 1
315 1 30 54 1
315 1 30 69 1
315 1 31 36 1
315 1 31 45 1
315 1 31 48 1
315 1 32 36 1
315 1 32 44 1
315 1 32 46 1
315 1 32 48 1
315 1 32 50 1
315 1 32 58 1
315 1 32 67 1
315 1 33 45 1
315 1 33 46 1
315 1 34 44 1
315 1 34 51 1
315 1 35 48 1
315 1 35 50 1
315 1 36 41 1
315 1 36 47 1
315 1 36 48 2
315 1 37 47 1
315 1 37 48 1
315 1 37 50 1
315 1 37 51 1
315 1 40 45 1
315 1 40 46 1
315 1 40 50 1
315 1 40 51 1
315 1 41 46 1
315 1 41 48 1
315 1 44 45 1
315 1 44 47 1
315 1 53 55 1
315 1 53 56 1
315 1 53 59 1
315 1 53 60 1
315 1 54 56 1
315 1 54 60 1
315 1 57 64 1
315 1 57 65 1
315 1 58 64 1
315 1 66 68 1
315 1 66 69 1
315 1 67 68 1
315 2 2 2 2
315 2 2 5 2
315 2 2 6 3
315 2 2 7 3
315 2 2 8 2
315 2 2 10 2
315 2 3 5 2
315 2 3 6 3
315 2 3 7 3
315 2 3 8 3
315 2 3 9 1
315 2 3 10 1
315 2 4 5 1
315 2 4 6 1
315 2 4 7 1
315 2 4 8 2
315 2 5 6 3
315 2 5 7 1
315 2 5 8 3
315 2 5 9 1
315 2 5 10 1
315 2 6 6 6
315 2 6 7 1
315 2 6 8 4
315 2 6 9 2
315 2 6 10 3
315 2 7 8 4
315 2 7 9 2
315 2 7 10 1
315 2 8 8 2
315 2 8 9 3
315 2 8 10 1
315 2 9 9 2
315 2 9 10 2
315 2 10 10 4
315 3 1 1 1.0
315 3 316 316 1.0
316 1 2 26 1
316 1 2 38 1
316 1 2 44 1
316 1 2 50 1
316 1 2 56 1
316 1 2 58 1
316 1 2 60 1
316 1 2 67 1
316 1 4 21 1
316 1 4 22 1
316 1 4 25 1
316 1 4 26 1
316 1 4 42 1
316 1 4 43 1
316 1 4 44 1
316 1 4 51 1
316 1 4 55 1
316 1 4 61 1
316 1 6 21 1
316 1 6 39 1
316 1 6 69 1
316 1 8 21 1
316 1 8 22 1
316 1 8 37 1
316 1 8 38 1
316 1 8 42 1
316 1 8 49 1
316 1 8 50 1
316 1 8 51 1
316 1 8 59 1
316 1 8 61 1
316 1 9 23 1
316 1 9 25 1
316 1 9 27 2
316 1 9 29 1
316 1 9 35 1
316 1 9 37 1
316 1 9 43 1
316 1 9 45 2
316 1 9 47 1
316 1 9 49 1
316 1 10 23 1
316 1 10 29 1
316 1 10 43 1
316 1 10 49 1
316 1 10 65 1
316 1 10 69 1
316 1 11 27 1
316 1 11 28 1
316 1 11 42 2
316 1 11 43 1
316 1 11 45 1
316 1 11 46 1
316 1 11 49 1
316 1 11 61 2
316 1 13 23 1
316 1 13 31 1
316 1 13 37 1
316 1 13 45 1
316 1 13 63 1
316 1 13 69 1
316 1 14 21 1
316 1 14 23 1
316 1 14 37 1
316 1 14 39 1
316 1 16 21 1
316 1 16 33 1
316 1 16 65 1
316 1 17 25 1
316 1 17 27 1
316 1 17 29 1
316 1 17 31 1
316 1 17 63 1
316 1 17 65 1
316 1 18 21 1
316 1 18 25 1
316 1 18 29 1
316 1 18 33 1
316 1 19 23 1
316 1 19 29 1
316 1 21 24 1
316 1 21 28 1
316 1 21 30 1
316 1 21 36 1
316 1 21 46 1
316 1 21 48 1
316 1 21 56 2
316 1 21 60 2
316 1 22 23 1
316 1 22 29 1
316 1 22 55 1
316 1 22 56 1
316 1 22 59 1
316 1 22 60 1
316 1 23 23 2
316 1 23 24 1
316 1 23 53 1
316 1 24 25 1
316 1 24 51 1
316 1 24 53 1
316 1 24 70 1
316 1 25 31 1
316 1 25 47 1
316 1 25 48 1
316 1 27 64 1
316 1 27 70 1
316 1 28 50 1
316 1 28 65 1
316 1 29 29 2
316 1 29 30 1
316 1 29 53 1
316 1 30 37 1
316 1 30 51 1
316 1 30 53 1
316 1 30 70 1
316 1 31 37 1
316 1 31 65 1
316 1 31 69 1
316 1 32 44 1
316 1 32 50 1
316 1 32 65 1
316 1 32 69 1
316 1 34 35 1
316 1 34 36 1
316 1 34 44 1
316 1 34 51 1
316 1 35 37 1
316 1 35 65 1
316 1 36 37 1
316 1 36 50 1
316 1 36 58 1
316 1 36 65 1
316 1 40 47 1
316 1 40 48 1
316 1 40 50 1
316 1 40 51 1
316 1 44 46 1
316 1 44 48 1
316 1 45 68 1
316 1 45 70 1
316 1 46 69 1
316 1 47 69 1
316 1 48 67 1
316 1 48 69 1
316 1 57 64 1
316 1 57 65 1
316 1 58 65 1
316 1 66 68 1
316 1 66 69 1
316 1 67 69 1
316 2 2 2 2
316 2 2 3 1
316 2 2 5 3
316 2 2 6 4
316 2 2 7 1
316 2 2 8 6
316 2 2 9 1
316 2 2 10 2
316 2 3 5 3
316 2 3 6 3
316 2 3 7 1
316 2 3 8 3
316 2 3 9 1
316 2 4 5 2
316 2 4 7 2
316 2 5 6 5
316 2 5 7 1
316 2 5 9 2
316 2 5 10 4
316 2 6 6 4
316 2 6 7 2
316 2 6 8 2
316 2 6 9 3
316 2 6 10 1
316 2 7 8 3
316 2 7 9 1
316 2 7 10 1
316 2 8 8 8
316 2 8 10 2
316 2 9 9 2
316 2 9 10 2
316 3 1 1 1.0
316 3 317 317 1.0
317 1 2 26 1
317 1 2 38 1
317 1 2 52 2
317 1 4 22 2
317 1 4 52 2
317 1 5 63 1
317 1 5 64 1
317 1 5 69 2
317 1 5 70 2
317 1 6 25 2
317 1 6 26 1
317 1 6 39 1
317 1 6 55 1
317 1 8 22 2
317 1 8 52 2
317 1 9 31 2
317 1 9 35 2
317 1 9 41 2
317 1 9 43 2
317 1 9 47 2
317 1 9 49 2
317 1 10 31 2
317 1 10 42 2
317 1 10 43 2
317 1 10 49 2
317 1 10 61 2
317 1 11 28 2
317 1 11 46 2
317 1 13 31 2
317 1 13 41 2
317 1 13 42 2
317 1 13 49 2
317 1 13 61 2
317 1 15 63 1
317 1 15 65 2
317 1 15 68 1
317 1 15 70 2
317 1 16 33 1
317 1 16 37 2
317 1 16 38 1
317 1 16 59 1
317 1 17 31 2
317 1 17 41 2
317 1 17 42 2
317 1 17 43 2
317 1 17 61 2
317 1 20 21 2
317 1 20 23 2
317 1 20 25 2
317 1 20 29 2
317 1 20 33 1
317 1 20 37 2
317 1 20 39 1
317 1 21 52 2
317 1 21 56 2
317 1 21 60 2
317 1 22 56 2
317 1 22 60 2
317 1 23 54 2
317 1 25 28 2
317 1 25 52 2
317 1 28 34 2
317 1 28 36 2
317 1 29 54 2
317 1 31 41 2
317 1 34 35 2
317 1 34 36 2
317 1 35 36 2
317 1 35 41 2
317 1 36 36 4
317 1 37 46 2
317 1 37 52 2
317 1 40 46 2
317 1 40 47 2
317 1 40 48 2
317 1 41 47 2
317 1 46 48 2
317 1 47 48 2
317 1 48 48 4
317 1 53 56 2
317 1 53 60 2
317 1 54 55 1
317 1 54 59 1
317 1 57 64 1
317 1 57 65 2
317 1 66 68 1
317 1 66 69 2
317 2 1 2 2
317 2 1 6 1
317 2 1 7 1
317 2 2 6 3
317 2 2 7 2
317 2 2 8 3
317 2 2 9 2
317 2 3 5 2
317 2 3 6 3
317 2 3 7 3
317 2 3 8 5
317 2 3 9 1
317 2 4 5 2
317 2 4 6 1
317 2 4 7 2
317 2 4 9 1
317 2 5 6 2
317 2 5 9 2
317 2 5 10 4
317 2 6 6 4
317 2 6 7 4
317 2 6 8 4
317 2 6 9 2
317 2 6 10 4
317 2 7 8 1
317 2 7 9 1
317 2 7 10 2
317 2 8 10 3
317 2 9 10 5
317 3 1 1 1.0
317 3 318 318 1.0
318 1 4 53 1
318 1 4 70 1
318 1 6 37 2
318 1 6 69 1
318 1 8 53 1
318 1 8 70 1
318 1 10 43 2
318 1 10 49 2
318 1 10 62 2
318 1 11 57 1
318 1 11 66 1
318 1 12 25 2
318 1 12 26 2
318 1 12 37 2
318 1 12 38 2
318 1 12 42 4
318 1 12 43 2
318 1 12 49 2
318 1 12 55 2
318 1 12 59 2
318 1 12 61 4
318 1 13 37 2
318 1 13 45 2
318 1 13 63 2
318 1 14 37 2
318 1 14 39 2
318 1 16 25 2
318 1 16 65 1
318 1 17 25 2
318 1 17 27 2
318 1 17 63 2
318 1 18 25 2
318 1 18 33 2
318 1 19 23 1
318 1 19 29 1
318 1 22 26 2
318 1 22 38 2
318 1 22 51 2
318 1 22 55 2
318 1 22 56 4
318 1 22 59 2
318 1 22 60 4
318 1 22 70 2
318 1 23 53 1
318 1 24 53 2
318 1 25 40 2
318 1 25 46 2
318 1 25 47 2
318 1 25 48 2
318 1 25 64 2
318 1 25 70 2
318 1 28 37 2
318 1 28 39 2
318 1 28 50 2
318 1 28 62 2
318 1 29 53 1
318 1 30 53 2
318 1 31 35 2
318 1 31 47 2
318 1 31 62 2
318 1 32 42 2
318 1 32 62 2
318 1 33 46 2
318 1 34 35 2
318 1 34 37 2
318 1 34 43 2
318 1 35 37 2
318 1 35 62 2
318 1 36 37 2
318 1 36 56 2
318 1 36 62 2
318 1 37 68 2
318 1 37 70 2
318 1 40 47 2
318 1 40 49 2
318 1 44 46 2
318 1 46 62 2
318 1 47 62 2
318 1 48 60 2
318 1 48 62 2
318 1 53 70 2
318 1 57 64 2
318 1 58 65 1
318 1 61 62 2
318 1 62 62 4
318 1 66 68 2
318 1 67 69 1
318 2 2 2 2
318 2 2 3 2
318 2 2 5 1
318 2 2 6 1
318 2 2 7 1
318 2 2 9 1
318 2 3 5 1
318 2 3 6 3
318 2 3 7 3
318 2 3 8 6
318 2 3 9 2
318 2 4 5 1
318 2 4 7 2
318 2 5 6 1
318 2 5 7 2
318 2 5 9 1
318 2 5 10 1
318 2 6 6 12
318 2 6 7 2
318 2 6 8 6
318 2 6 9 5
318 2 6 10 4
318 2 7 7 4
318 2 7 8 6
318 2 7 9 4
318 2 8 10 2
318 2 9 9 2
318 2 9 10 2
318 3 1 1 1.0
318 3 319 319 1.0
319 1 3 64 2
319 1 3 70 2
319 1 4 54 1
319 1 4 71 1
319 1 5 63 2
319 1 5 69 1
319 1 6 41 2
319 1 7 68 2
319 1 7 70 2
319 1 8 54 1
319 1 8 71 1
319 1 10 43 2
319 1 10 49 2
319 1 11 58 1
319 1 11 67 1
319 1 13 41 2
319 1 13 49 2
319 1 14 25 2
319 1 14 26 2
319 1 14 42 2
319 1 14 49 2
319 1 14 55 2
319 1 14 61 2
319 1 15 63 2
319 1 15 65 1
319 1 16 41 2
319 1 17 41 2
319 1 17 43 2
319 1 18 37 2
319 1 18 38 2
319 1 18 42 2
319 1 18 43 2
319 1 18 59 2
319 1 18 61 2
319 1 19 41 2
319 1 19 42 2
319 1 19 61 2
319 1 20 23 1
319 1 20 25 2
319 1 20 29 1
319 1 20 33 2
319 1 20 37 2
319 1 20 39 2
319 1 20 41 2
319 1 22 26 2
319 1 22 38 2
319 1 22 56 2
319 1 22 60 2
319 1 23 54 1
319 1 24 36 2
319 1 25 44 2
319 1 25 52 2
319 1 27 34 2
319 1 28 32 2
319 1 28 34 2
319 1 28 39 2
319 1 28 41 2
319 1 29 54 1
319 1 30 48 2
319 1 31 35 2
319 1 31 47 2
319 1 32 35 2
319 1 32 36 2
319 1 32 46 2
319 1 32 47 2
319 1 32 48 2
319 1 33 46 2
319 1 34 35 2
319 1 35 41 2
319 1 37 50 2
319 1 37 52 2
319 1 40 45 2
319 1 40 46 2
319 1 40 47 2
319 1 41 46 2
319 1 41 47 2
319 1 41 51 2
319 1 41 52 2
319 1 53 56 2
319 1 53 60 2
319 1 54 55 2
319 1 54 56 2
319 1 54 59 2
319 1 54 60 2
319 1 57 64 2
319 1 57 65 1
319 1 66 68 2
319 1 66 69 1
319 2 1 2 1
319 2 1 6 1
319 2 1 7 2
319 2 2 5 1
319 2 2 7 3
319 2 2 8 2
319 2 2 10 1
319 2 3 5 2
319 2 3 6 2
319 2 3 7 4
319 2 3 8 4
319 2 3 10 1
319 2 4 5 1
319 2 4 6 1
319 2 4 7 2
319 2 4 8 2
319 2 4 9 1
319 2 5 8 2
319 2 5 9 1
319 2 5 10 1
319 2 6 6 8
319 2 6 7 3
319 2 6 8 4
319 2 6 9 2
319 2 6 10 5
319 2 7 8 2
319 2 7 9 4
319 2 8 10 4
319 2 9 10 5
319 2 10 10 4
319 3 1 1 1.0
319 3 320 320 1.0
320 1 1 55 3
320 1 1 59 3
320 1 5 38 3
320 1 5 39 3
320 1 5 59 3
320 1 12 25 6
320 1 12 27 6
320 1 12 37 6
320 1 12 45 6
320 1 15 26 3
320 1 15 33 3
320 1 15 55 3
320 1 20 62 6
320 1 20 63 6
320 1 22 24 6
320 1 22 30 6
320 1 25 34 6
320 1 26 53 3
320 1 33 66 3
320 1 37 40 6
320 1 38 53 3
320 1 39 57 3
320 1 41 51 6
320 1 41 70 6
320 1 42 52 6
320 1 43 50 6
320 1 44 49 6
320 1 52 61 6
320 1 52 62 6
320 1 54 64 3
320 1 54 68 3
320 1 56 62 6
320 1 58 64 3
320 1 60 62 6
320 1 67 68 3
320 2 1 6 1
320 2 1 8 3
320 2 1 9 4
320 2 2 7 6
320 2 3 4 1
320 2 3 5 3
320 2 3 7 3
320 2 3 8 6
320 2 4 6 4
320 2 5 8 3
320 2 6 6 12
320 2 6 9 3
320 2 6 10 6
320 2 7 7 6
320 2 7 8 3
320 2 7 10 6
320 2 8 9 6
320 2 8 10 3
320 3 1 1 1.0
320 3 321 321 1.0
321 1 2 55 1
321 1 2 59 1
321 1 2 70 2
321 1 6 38 1
321 1 6 39 1
321 1 6 59 1
321 1 10 41 2
321 1 10 42 2
321 1 10 61 2
321 1 12 25 2
321 1 12 27 2
321 1 12 37 2
321 1 12 41 4
321 1 12 43 2
321 1 12 45 2
321 1 12 49 2
321 1 13 38 2
321 1 13 39 2
321 1 13 59 2
321 1 14 37 2
321 1 14 45 2
321 1 14 62 2
321 1 14 63 2
321 1 16 26 1
321 1 16 33 1
321 1 16 55 1
321 1 17 26 2
321 1 17 33 2
321 1 17 55 2
321 1 18 25 2
321 1 18 27 2
321 1 18 62 2
321 1 18 63 2
321 1 19 21 2
321 1 19 63 2
321 1 21 51 2
321 1 21 55 2
321 1 21 59 2
321 1 22 24 2
321 1 22 30 2
321 1 22 56 2
321 1 22 60 2
321 1 22 64 2
321 1 22 68 2
321 1 24 54 2
321 1 24 62 2
321 1 25 34 2
321 1 25 50 2
321 1 25 51 2
321 1 25 70 2
321 1 26 53 2
321 1 26 54 1
321 1 27 50 2
321 1 30 54 2
321 1 30 62 2
321 1 31 31 4
321 1 31 32 2
321 1 32 41 2
321 1 32 56 2
321 1 32 60 2
321 1 33 66 2
321 1 33 67 1
321 1 34 41 2
321 1 34 43 2
321 1 36 42 2
321 1 36 61 2
321 1 36 62 2
321 1 37 40 2
321 1 37 44 2
321 1 37 51 2
321 1 37 70 2
321 1 38 53 2
321 1 38 54 1
321 1 39 57 2
321 1 39 58 1
321 1 40 41 2
321 1 40 49 2
321 1 42 48 2
321 1 43 50 2
321 1 44 45 2
321 1 44 49 2
321 1 48 61 2
321 1 48 62 2
321 1 53 64 1
321 1 53 68 1
321 1 56 62 2
321 1 57 64 1
321 1 58 64 2
321 1 60 62 2
321 1 66 68 1
321 1 67 68 2
321 2 2 2 4
321 2 2 6 1
321 2 2 7 2
321 2 2 8 1
321 2 2 9 2
321 2 3 3 2
321 2 3 5 2
321 2 3 6 2
321 2 3 7 3
321 2 3 8 4
321 2 4 6 2
321 2 4 7 1
321 2 4 8 2
321 2 5 7 1
321 2 5 8 5
321 2 5 9 2
321 2 6 6 8
321 2 6 7 2
321 2 6 8 2
321 2 6 9 2
321 2 6 10 7
321 2 7 7 8
321 2 7 8 3
321 2 7 9 2
321 2 7 10 2
321 2 8 9 5
321 2 8 10 2
321 2 10 10 4
321 3 1 1 1.0
321 3 322 322 1.0
322 1 2 64 1
322 1 2 68 1
322 1 2 70 2
322 1 6 63 1
322 1 10 62 2
322 1 12 41 4
322 1 12 43 2
322 1 12 49 2
322 1 13 63 2
322 1 14 37 2
322 1 14 38 2
322 1 14 39 2
322 1 14 41 4
322 1 14 42 2
322 1 14 45 2
322 1 14 49 2
322 1 14 59 2
322 1 14 61 2
322 1 16 63 1
322 1 17 63 2
322 1 18 25 2
322 1 18 26 2
322 1 18 27 2
322 1 18 33 2
322 1 18 41 4
322 1 18 42 2
322 1 18 43 2
322 1 18 55 2
322 1 18 61 2
322 1 19 25 2
322 1 19 26 1
322 1 19 33 1
322 1 19 37 2
322 1 19 38 1
322 1 19 39 1
322 1 19 55 1
322 1 19 59 1
322 1 21 51 2
322 1 21 64 2
322 1 21 68 2
322 1 21 70 2
322 1 22 55 2
322 1 22 56 2
322 1 22 59 2
322 1 22 60 2
322 1 24 32 2
322 1 24 54 2
322 1 24 62 2
322 1 25 50 2
322 1 25 51 2
322 1 26 53 1
322 1 26 54 2
322 1 27 34 2
322 1 27 50 2
322 1 30 32 2
322 1 30 54 2
322 1 30 62 2
322 1 31 32 2
322 1 32 32 4
322 1 32 42 2
322 1 32 56 2
322 1 32 60 2
322 1 32 61 2
322 1 32 62 2
322 1 33 66 1
322 1 33 67 2
322 1 34 41 2
322 1 34 43 2
322 1 36 41 2
322 1 37 44 2
322 1 37 51 2
322 1 38 53 1
322 1 38 54 2
322 1 39 57 1
322 1 39 58 2
322 1 40 41 2
322 1 40 45 2
322 1 40 49 2
322 1 41 44 2
322 1 41 48 2
322 1 41 50 2
322 1 44 45 2
322 1 53 55 1
322 1 53 59 1
322 1 54 56 2
322 1 54 60 2
322 1 57 64 2
322 1 58 64 1
322 1 66 68 2
322 1 67 68 1
322 2 2 2 4
322 2 2 3 1
322 2 2 6 1
322 2 2 7 3
322 2 2 8 1
322 2 3 5 1
322 2 3 6 3
322 2 3 7 3
322 2 3 8 2
322 2 3 9 1
322 2 4 6 1
322 2 4 7 2
322 2 4 8 4
322 2 5 7 4
322 2 5 8 5
322 2 6 6 4
322 2 6 8 2
322 2 6 9 3
322 2 6 10 8
322 2 7 7 6
322 2 7 8 3
322 2 7 9 2
322 2 7 10 1
322 2 8 9 3
322 2 8 10 4
322 2 9 9 2
322 2 10 10 8
322 3 1 1 1.0
322 3 323 323 1.0
323 1 1 64 3
323 1 1 68 3
323 1 5 63 3
323 1 14 41 6
323 1 14 49 6
323 1 15 63 3
323 1 18 41 6
323 1 18 43 6
323 1 19 41 6
323 1 20 26 3
323 1 20 33 3
323 1 20 38 3
323 1 20 39 3
323 1 20 41 6
323 1 20 42 6
323 1 20 55 3
323 1 20 59 3
323 1 20 61 6
323 1 24 32 6
323 1 26 54 3
323 1 27 34 6
323 1 30 32 6
323 1 33 67 3
323 1 38 54 3
323 1 39 58 3
323 1 40 45 6
323 1 41 44 6
323 1 41 50 6
323 1 41 51 6
323 1 41 52 6
323 1 54 55 3
323 1 54 56 6
323 1 54 59 3
323 1 54 60 6
323 1 57 64 3
323 1 66 68 3
323 2 1 3 1
323 2 1 6 1
323 2 1 7 3
323 2 1 8 3
323 2 2 7 6
323 2 3 6 3
323 2 3 7 3
323 2 4 6 1
323 2 4 7 3
323 2 4 8 6
323 2 4 9 1
323 2 5 7 3
323 2 5 8 3
323 2 6 10 9
323 2 7 8 3
323 2 7 9 3
323 2 8 10 9
323 2 9 10 3
323 2 10 10 12
323 3 1 1 1.0
323 3 324 324 1.0
324 1 3 26 2
324 1 3 35 2
324 1 3 42 2
324 1 3 43 2
324 1 3 56 2
324 1 3 62 2
324 1 4 25 2
324 1 4 35 2
324 1 6 22 2
324 1 6 31 2
324 1 7 38 2
324 1 7 42 2
324 1 7 47 2
324 1 7 49 2
324 1 7 60 2
324 1 7 62 2
324 1 8 37 2
324 1 8 47 2
324 1 10 25 2
324 1 10 28 2
324 1 10 37 2
324 1 10 46 2
324 1 11 43 2
324 1 11 49 2
324 1 12 63 2
324 1 12 65 2
324 1 12 69 2
324 1 12 71 2
324 1 13 22 2
324 1 13 23 2
324 1 13 39 2
324 1 13 46 2
324 1 16 22 2
324 1 16 31 2
324 1 17 22 2
324 1 17 28 2
324 1 17 29 2
324 1 17 33 2
324 1 22 28 2
324 1 22 35 2
324 1 22 46 2
324 1 22 47 2
324 1 23 25 2
324 1 25 31 2
324 1 25 55 2
324 1 25 56 2
324 1 25 61 2
324 1 25 62 2
324 1 28 46 2
324 1 28 47 2
324 1 28 53 2
324 1 28 64 2
324 1 28 65 2
324 1 29 37 2
324 1 31 37 2
324 1 34 40 2
324 1 34 48 2
324 1 35 46 2
324 1 35 47 2
324 1 35 53 2
324 1 35 70 2
324 1 35 71 2
324 1 36 40 2
324 1 36 48 2
324 1 36 57 2
324 1 36 70 2
324 1 37 59 2
324 1 37 60 2
324 1 37 61 2
324 1 37 62 2
324 1 46 53 2
324 1 46 68 2
324 1 46 69 2
324 1 47 53 2
324 1 47 70 2
324 1 47 71 2
324 1 48 66 2
324 1 48 70 2
324 2 1 6 2
324 2 1 8 2
324 2 2 6 6
324 2 2 7 2
324 2 2 8 2
324 2 2 10 2
324 2 3 3 4
324 2 3 5 4
324 2 3 6 6
324 2 3 7 2
324 2 3 9 2
324 2 4 6 2
324 2 5 6 4
324 2 5 7 2
324 2 5 8 2
324 2 6 6 6
324 2 6 7 4
324 2 6 8 2
324 2 6 9 4
324 2 7 8 2
324 2 7 9 2
324 2 7 10 2
324 2 8 8 2
324 2 8 9 4
324 2 9 9 6
324 2 10 10 2
324 3 1 1 1.0
324 3 325 325 1.0
325 1 3 38 2
325 1 3 55 2
325 1 3 60 2
325 1 3 61 2
325 1 4 35 2
325 1 4 37 2
325 1 5 31 1
325 1 5 39 2
325 1 6 53 1
325 1 7 26 2
325 1 7 56 2
325 1 7 59 2
325 1 7 61 2
325 1 8 25 2
325 1 8 47 2
325 1 10 57 1
325 1 10 66 1
325 1 11 27 2
325 1 11 45 2
325 1 12 22 4
325 1 12 28 2
325 1 12 46 2
325 1 13 53 1
325 1 13 66 1
325 1 14 63 2
325 1 14 69 2
325 1 15 31 1
325 1 15 33 2
325 1 16 53 1
325 1 17 53 1
325 1 17 57 1
325 1 18 63 2
325 1 18 65 2
325 1 19 62 2
325 1 22 28 2
325 1 22 34 2
325 1 22 35 2
325 1 22 40 2
325 1 22 46 2
325 1 22 47 2
325 1 23 37 2
325 1 23 43 2
325 1 24 25 2
325 1 25 26 2
325 1 25 29 2
325 1 25 32 2
325 1 25 42 2
325 1 25 59 2
325 1 25 60 2
325 1 28 49 2
325 1 28 64 2
325 1 29 49 2
325 1 30 37 2
325 1 32 37 2
325 1 33 49 2
325 1 34 44 2
325 1 34 52 2
325 1 34 53 2
325 1 35 49 2
325 1 35 70 2
325 1 36 58 1
325 1 36 71 1
325 1 37 38 2
325 1 37 42 2
325 1 37 55 2
325 1 37 56 2
325 1 39 43 2
325 1 40 50 2
325 1 40 52 2
325 1 40 53 2
325 1 42 51 2
325 1 42 52 2
325 1 43 46 2
325 1 43 47 2
325 1 46 68 2
325 1 47 70 2
325 1 48 67 1
325 1 48 71 1
325 1 56 64 2
325 1 56 65 2
325 1 57 62 2
325 1 60 68 2
325 1 60 69 2
325 1 61 70 2
325 1 61 71 2
325 1 62 66 2
325 1 62 70 2
325 2 1 6 1
325 2 1 8 2
325 2 1 10 1
325 2 2 5 1
325 2 2 6 2
325 2 2 8 4
325 2 2 9 3
325 2 3 3 2
325 2 3 6 6
325 2 3 7 5
325 2 3 9 2
325 2 4 5 1
325 2 4 6 1
325 2 4 9 1
325 2 5 5 2
325 2 5 8 2
325 2 5 9 1
325 2 5 10 3
325 2 6 6 4
325 2 6 7 9
325 2 6 8 4
325 2 6 9 2
325 2 6 10 1
325 2 7 8 4
325 2 7 10 2
325 2 8 8 4
325 2 8 9 4
325 2 9 10 2
325 3 1 1 1.0
325 3 326 326 1.0
326 1 4 35 2
326 1 4 41 2
326 1 6 31 1
326 1 6 54 1
326 1 8 41 2
326 1 8 47 2
326 1 9 26 2
326 1 9 38 2
326 1 9 42 2
326 1 9 56 2
326 1 9 60 2
326 1 9 62 2
326 1 10 41 2
326 1 10 58 1
326 1 10 67 1
326 1 11 43 2
326 1 11 49 2
326 1 12 63 4
326 1 12 65 2
326 1 12 69 2
326 1 13 39 2
326 1 13 54 1
326 1 13 67 1
326 1 14 22 2
326 1 14 46 2
326 1 16 31 1
326 1 16 54 1
326 1 17 33 2
326 1 17 54 1
326 1 17 58 1
326 1 18 22 2
326 1 18 28 2
326 1 19 22 2
326 1 22 44 2
326 1 22 50 2
326 1 22 51 2
326 1 23 41 2
326 1 23 43 2
326 1 24 64 2
326 1 24 65 2
326 1 25 26 2
326 1 25 42 2
326 1 25 55 2
326 1 25 56 2
326 1 25 61 2
326 1 25 62 2
326 1 27 46 2
326 1 27 47 2
326 1 28 45 2
326 1 28 54 2
326 1 28 64 2
326 1 29 41 2
326 1 29 49 2
326 1 30 68 2
326 1 30 69 2
326 1 31 41 2
326 1 32 57 2
326 1 32 66 2
326 1 33 49 2
326 1 34 40 4
326 1 34 48 2
326 1 35 45 2
326 1 35 54 2
326 1 35 70 2
326 1 36 40 2
326 1 36 57 1
326 1 36 70 1
326 1 37 38 2
326 1 37 42 2
326 1 37 59 2
326 1 37 60 2
326 1 37 61 2
326 1 37 62 2
326 1 39 43 2
326 1 41 55 2
326 1 41 56 2
326 1 41 59 2
326 1 41 60 2
326 1 41 61 2
326 1 41 62 2
326 1 44 53 2
326 1 46 54 2
326 1 46 68 2
326 1 47 54 2
326 1 47 70 2
326 1 48 66 1
326 1 48 70 1
326 1 50 53 2
326 1 51 53 2
326 2 2 3 2
326 2 2 6 3
326 2 2 7 1
326 2 2 8 2
326 2 2 10 2
326 2 3 4 1
326 2 3 5 2
326 2 3 6 5
326 2 3 7 2
326 2 3 10 1
326 2 4 6 2
326 2 4 9 1
326 2 4 10 1
326 2 5 6 3
326 2 5 7 1
326 2 5 8 4
326 2 6 7 8
326 2 6 8 2
326 2 6 9 1
326 2 6 10 2
326 2 7 8 6
326 2 7 9 3
326 2 7 10 3
326 2 8 8 4
326 2 8 9 4
326 2 8 10 2
326 2 9 9 2
326 2 9 10 2
326 2 10 10 2
326 3 1 1 1.0
326 3 327 327 1.0
327 1 1 34 1
327 1 1 40 1
327 1 1 63 4
327 1 3 35 2
327 1 3 64 2
327 1 4 30 2
327 1 4 36 2
327 1 5 32 2
327 1 5 40 1
327 1 5 57 1
327 1 5 64 2
327 1 6 42 1
327 1 6 43 1
327 1 6 56 1
327 1 7 47 2
327 1 7 68 2
327 1 8 24 2
327 1 8 48 2
327 1 10 51 2
327 1 10 52 2
327 1 10 71 2
327 1 11 28 2
327 1 11 46 2
327 1 13 50 2
327 1 13 51 2
327 1 13 69 2
327 1 14 26 2
327 1 14 28 2
327 1 14 50 2
327 1 14 52 2
327 1 15 32 2
327 1 15 34 1
327 1 15 66 1
327 1 15 68 2
327 1 16 42 1
327 1 16 49 1
327 1 16 60 1
327 1 17 44 2
327 1 17 51 2
327 1 17 65 2
327 1 18 38 2
327 1 18 44 2
327 1 18 46 2
327 1 18 52 2
327 1 19 44 2
327 1 19 50 2
327 1 20 31 2
327 1 20 33 2
327 1 20 35 2
327 1 20 39 2
327 1 20 43 1
327 1 20 47 2
327 1 20 49 1
327 1 23 30 2
327 1 23 36 2
327 1 24 29 2
327 1 24 30 4
327 1 26 28 2
327 1 27 28 2
327 1 27 32 2
327 1 27 35 2
327 1 27 36 2
327 1 29 48 2
327 1 31 51 2
327 1 31 52 2
327 1 32 45 2
327 1 33 52 2
327 1 35 50 2
327 1 38 46 2
327 1 39 52 2
327 1 44 47 2
327 1 45 46 2
327 1 45 47 2
327 1 45 48 2
327 1 55 58 2
327 1 55 65 2
327 1 56 58 1
327 1 58 61 1
327 1 59 67 2
327 1 59 69 2
327 1 60 67 1
327 1 61 67 1
327 2 1 6 4
327 2 1 7 2
327 2 1 8 1
327 2 1 10 1
327 2 2 5 2
327 2 2 6 5
327 2 2 8 3
327 2 2 9 2
327 2 3 5 2
327 2 3 8 6
327 2 3 9 3
327 2 3 10 3
327 2 4 6 2
327 2 4 7 1
327 2 4 8 1
327 2 4 9 1
327 2 4 10 1
327 2 5 6 2
327 2 5 8 1
327 2 5 9 4
327 2 5 10 1
327 2 6 6 4
327 2 6 8 6
327 2 6 9 2
327 2 6 10 3
327 2 7 9 1
327 2 8 9 1
327 2 8 10 5
327 2 10 10 4
327 3 1 1 1.0
327 3 328 328 1.0
328 1 3 26 1
328 1 3 35 1
328 1 3 43 1
328 1 3 50 1
328 1 3 51 2
328 1 3 56 1
328 1 3 69 1
328 1 4 26 1
328 1 4 36 1
328 1 4 63 1
328 1 4 71 1
328 1 5 26 1
328 1 5 42 1
328 1 5 50 1
328 1 6 22 1
328 1 6 25 1
328 1 6 26 1
328 1 6 31 1
328 1 6 64 1
328 1 7 38 1
328 1 7 44 1
328 1 7 47 1
328 1 7 49 1
328 1 7 51 2
328 1 7 60 1
328 1 7 65 1
328 1 8 38 1
328 1 8 48 1
328 1 8 63 1
328 1 8 71 1
328 1 10 28 1
328 1 10 33 1
328 1 10 35 1
328 1 10 36 1
328 1 10 39 1
328 1 10 46 1
328 1 10 47 1
328 1 10 48 1
328 1 10 64 1
328 1 10 68 1
328 1 11 44 1
328 1 11 50 1
328 1 11 65 1
328 1 11 69 1
328 1 13 26 1
328 1 13 30 1
328 1 13 31 1
328 1 13 33 1
328 1 13 39 1
328 1 13 46 1
328 1 13 49 1
328 1 13 50 1
328 1 13 64 1
328 1 13 70 1
328 1 14 23 1
328 1 14 25 1
328 1 14 31 1
328 1 14 33 1
328 1 15 38 1
328 1 15 42 1
328 1 15 44 1
328 1 16 22 1
328 1 16 31 1
328 1 16 37 1
328 1 16 38 1
328 1 16 68 1
328 1 17 24 1
328 1 17 28 1
328 1 17 31 1
328 1 17 33 1
328 1 17 38 1
328 1 17 39 1
328 1 17 43 1
328 1 17 44 1
328 1 17 68 1
328 1 17 70 1
328 1 18 29 1
328 1 18 31 1
328 1 18 37 1
328 1 18 39 1
328 1 19 33 1
328 1 19 39 1
328 1 22 28 1
328 1 22 46 1
328 1 23 26 1
328 1 23 52 1
328 1 23 63 1
328 1 24 34 1
328 1 24 46 1
328 1 24 47 1
328 1 24 63 1
328 1 24 67 1
328 1 25 58 1
328 1 25 65 1
328 1 27 36 1
328 1 27 52 1
328 1 27 55 1
328 1 27 61 1
328 1 27 65 1
328 1 27 71 1
328 1 28 30 1
328 1 28 36 1
328 1 28 47 1
328 1 28 55 1
328 1 28 64 1
328 1 29 38 1
328 1 29 52 1
328 1 29 63 1
328 1 30 35 1
328 1 30 40 1
328 1 30 58 1
328 1 30 63 1
328 1 31 33 1
328 1 31 35 1
328 1 31 39 1
328 1 31 47 1
328 1 32 36 1
328 1 32 44 1
328 1 32 48 1
328 1 32 50 1
328 1 34 48 1
328 1 35 46 1
328 1 35 52 1
328 1 35 55 1
328 1 35 64 1
328 1 36 40 1
328 1 36 44 1
328 1 36 51 1
328 1 36 57 1
328 1 36 64 1
328 1 37 67 1
328 1 37 69 1
328 1 45 48 1
328 1 45 52 1
328 1 45 59 1
328 1 45 61 1
328 1 45 69 1
328 1 45 71 1
328 1 46 48 1
328 1 46 59 1
328 1 46 68 1
328 1 47 52 1
328 1 47 59 1
328 1 47 68 1
328 1 48 50 1
328 1 48 51 1
328 1 48 66 1
328 1 48 68 1
328 1 53 58 1
328 1 53 67 1
328 1 55 55 2
328 1 55 56 1
328 1 59 59 2
328 1 59 60 1
328 2 1 2 1
328 2 1 6 1
328 2 1 8 2
328 2 2 5 2
328 2 2 6 3
328 2 2 7 2
328 2 2 8 2
328 2 2 9 1
328 2 2 10 1
328 2 3 3 2
328 2 3 5 1
328 2 3 6 5
328 2 3 7 3
328 2 3 8 2
328 2 3 9 2
328 2 3 10 1
328 2 4 5 1
328 2 4 6 2
328 2 4 8 1
328 2 5 5 2
328 2 5 6 1
328 2 5 8 3
328 2 5 9 1
328 2 5 10 1
328 2 6 6 10
328 2 6 7 2
328 2 6 8 4
328 2 6 9 2
328 2 6 10 2
328 2 7 10 1
328 2 8 8 2
328 2 8 9 6
328 2 8 10 2
328 2 9 9 2
328 2 9 10 2
328 2 10 10 2
328 3 1 1 1.0
328 3 329 329 1.0
329 1 3 34 1
329 1 3 35 1
329 1 3 50 1
329 1 3 51 1
329 1 3 63 1
329 1 3 64 1
329 1 3 69 1
329 1 3 70 1
329 1 4 34 1
329 1 4 36 1
329 1 4 56 1
329 1 4 71 1
329 1 6 30 1
329 1 6 32 1
329 1 6 42 1
329 1 6 43 1
329 1 7 40 1
329 1 7 44 1
329 1 7 47 1
329 1 7 51 1
329 1 7 63 1
329 1 7 65 1
329 1 7 68 1
329 1 7 70 1
329 1 8 40 1
329 1 8 48 1
329 1 8 60 1
329 1 8 71 1
329 1 10 34 1
329 1 10 36 1
329 1 10 40 1
329 1 10 43 1
329 1 10 44 1
329 1 10 48 1
329 1 10 49 1
329 1 10 50 1
329 1 11 44 1
329 1 11 50 1
329 1 11 65 1
329 1 11 69 1
329 1 13 30 1
329 1 13 32 1
329 1 13 40 1
329 1 13 42 1
329 1 13 43 1
329 1 13 46 1
329 1 13 50 1
329 1 13 51 1
329 1 14 25 1
329 1 14 26 1
329 1 14 27 1
329 1 14 28 1
329 1 14 42 1
329 1 14 44 1
329 1 14 49 1
329 1 14 51 1
329 1 16 24 1
329 1 16 32 1
329 1 16 42 1
329 1 16 49 1
329 1 17 24 1
329 1 17 28 1
329 1 17 32 1
329 1 17 34 1
329 1 17 42 1
329 1 17 44 1
329 1 17 49 1
329 1 17 51 1
329 1 18 37 1
329 1 18 38 1
329 1 18 42 1
329 1 18 43 1
329 1 18 45 1
329 1 18 46 1
329 1 18 50 1
329 1 18 51 1
329 1 19 43 1
329 1 19 44 1
329 1 19 49 1
329 1 19 50 1
329 1 20 23 1
329 1 20 25 1
329 1 20 27 1
329 1 20 29 1
329 1 20 33 1
329 1 20 35 1
329 1 20 37 1
329 1 20 39 1
329 1 20 43 1
329 1 20 45 1
329 1 20 47 1
329 1 20 49 1
329 1 22 28 1
329 1 22 46 1
329 1 22 58 1
329 1 22 67 1
329 1 23 34 1
329 1 23 36 1
329 1 23 56 1
329 1 24 26 1
329 1 24 46 1
329 1 24 47 1
329 1 24 56 1
329 1 25 65 1
329 1 25 71 1
329 1 27 57 1
329 1 27 58 1
329 1 27 64 1
329 1 27 65 1
329 1 28 30 1
329 1 28 32 1
329 1 28 47 1
329 1 28 57 1
329 1 28 61 1
329 1 29 40 1
329 1 29 48 1
329 1 29 60 1
329 1 30 35 1
329 1 30 38 1
329 1 30 60 1
329 1 31 34 1
329 1 31 35 1
329 1 31 36 2
329 1 31 40 1
329 1 31 47 1
329 1 31 48 2
329 1 32 35 1
329 1 32 46 1
329 1 32 47 1
329 1 33 48 1
329 1 35 46 1
329 1 35 57 1
329 1 35 61 1
329 1 36 39 1
329 1 36 55 1
329 1 36 61 1
329 1 37 69 1
329 1 37 71 1
329 1 45 66 1
329 1 45 67 1
329 1 45 68 1
329 1 45 69 1
329 1 46 61 1
329 1 46 66 1
329 1 47 61 1
329 1 47 66 1
329 1 48 59 1
329 1 48 61 1
329 1 53 58 1
329 1 53 67 1
329 1 55 56 1
329 1 56 56 2
329 1 59 60 1
329 1 60 60 2
329 2 1 2 1
329 2 1 6 1
329 2 1 7 1
329 2 1 8 1
329 2 2 5 2
329 2 2 6 3
329 2 2 7 1
329 2 2 8 3
329 2 2 9 1
329 2 2 10 1
329 2 3 3 2
329 2 3 5 1
329 2 3 6 1
329 2 3 7 1
329 2 3 8 4
329 2 3 9 2
329 2 3 10 3
329 2 4 5 1
329 2 4 6 1
329 2 4 7 1
329 2 4 8 2
329 2 4 10 1
329 2 5 5 2
329 2 5 6 2
329 2 5 7 1
329 2 5 8 2
329 2 5 9 1
329 2 6 6 6
329 2 6 7 2
329 2 6 8 4
329 2 6 9 2
329 2 6 10 6
329 2 7 9 1
329 2 8 8 2
329 2 8 9 3
329 2 8 10 3
329 2 9 9 2
329 2 9 10 2
329 2 10 10 2
329 3 1 1 1.0
329 3 330 330 1.0
330 1 3 40 2
330 1 3 57 2
330 1 3 63 2
330 1 3 64 2
330 1 4 35 2
330 1 4 45 2
330 1 5 32 1
330 1 5 40 2
330 1 7 34 2
330 1 7 63 2
330 1 7 66 2
330 1 7 68 2
330 1 8 27 2
330 1 8 47 2
330 1 11 27 2
330 1 11 45 2
330 1 12 24 2
330 1 12 28 2
330 1 12 30 2
330 1 12 46 2
330 1 14 54 1
330 1 14 56 2
330 1 14 58 1
330 1 14 67 1
330 1 14 69 2
330 1 14 71 1
330 1 15 32 1
330 1 15 34 2
330 1 18 54 1
330 1 18 58 1
330 1 18 60 2
330 1 18 65 2
330 1 18 67 1
330 1 18 71 1
330 1 19 58 1
330 1 19 62 2
330 1 19 67 1
330 1 23 45 2
330 1 23 64 2
330 1 24 27 2
330 1 24 28 2
330 1 24 34 2
330 1 24 35 2
330 1 26 42 2
330 1 26 44 2
330 1 27 29 2
330 1 27 32 2
330 1 28 41 2
330 1 28 43 2
330 1 29 68 2
330 1 30 40 2
330 1 30 45 2
330 1 30 46 2
330 1 30 47 2
330 1 32 45 2
330 1 32 57 1
330 1 32 66 1
330 1 33 50 2
330 1 33 52 2
330 1 35 49 2
330 1 35 51 2
330 1 38 42 2
330 1 38 50 2
330 1 39 44 2
330 1 39 52 2
330 1 41 46 2
330 1 41 52 2
330 1 41 58 2
330 1 41 67 2
330 1 41 71 2
330 1 42 51 2
330 1 43 44 2
330 1 43 47 2
330 1 44 55 2
330 1 44 56 2
330 1 46 49 2
330 1 47 51 2
330 1 49 50 2
330 1 50 59 2
330 1 50 60 2
330 1 51 61 2
330 1 51 62 2
330 1 54 65 2
330 1 54 69 2
330 1 55 62 2
330 1 56 61 2
330 1 59 62 2
330 1 60 61 2
330 2 1 6 1
330 2 1 7 2
330 2 1 10 1
330 2 2 4 1
330 2 2 5 1
330 2 2 6 2
330 2 2 8 4
330 2 2 9 2
330 2 3 5 1
330 2 3 6 5
330 2 3 7 2
330 2 3 8 2
330 2 3 9 1
330 2 3 10 2
330 2 4 5 2
330 2 4 10 2
330 2 5 5 2
330 2 5 7 2
330 2 5 10 2
330 2 6 7 1
330 2 6 8 12
330 2 6 9 3
330 2 6 10 2
330 2 7 9 4
330 2 7 10 1
330 2 8 8 12
330 2 8 10 2
330 2 9 9 2
330 2 9 10 1
330 2 10 10 2
330 3 1 1 1.0
330 3 331 331 1.0
331 1 4 35 2
331 1 4 49 2
331 1 6 32 1
331 1 8 43 2
331 1 8 47 2
331 1 9 34 2
331 1 9 40 2
331 1 9 42 2
331 1 9 62 2
331 1 9 63 4
331 1 10 42 2
331 1 11 43 2
331 1 11 49 2
331 1 12 56 2
331 1 12 60 2
331 1 12 65 2
331 1 12 69 2
331 1 13 40 2
331 1 14 30 2
331 1 14 46 2
331 1 14 53 1
331 1 14 57 1
331 1 14 66 1
331 1 14 70 1
331 1 16 32 1
331 1 17 34 2
331 1 18 24 2
331 1 18 28 2
331 1 18 53 1
331 1 18 57 1
331 1 18 66 1
331 1 18 70 1
331 1 19 22 2
331 1 19 57 1
331 1 19 66 1
331 1 22 51 2
331 1 22 65 2
331 1 22 69 2
331 1 23 49 2
331 1 23 64 2
331 1 24 50 2
331 1 24 61 2
331 1 25 46 2
331 1 25 57 2
331 1 25 64 2
331 1 25 67 2
331 1 26 40 2
331 1 26 42 2
331 1 27 47 2
331 1 27 56 2
331 1 27 62 2
331 1 28 37 2
331 1 28 43 2
331 1 28 56 2
331 1 29 43 2
331 1 29 68 2
331 1 30 44 2
331 1 30 61 2
331 1 31 42 2
331 1 32 55 2
331 1 32 58 1
331 1 32 59 2
331 1 32 67 1
331 1 33 48 2
331 1 33 50 2
331 1 34 38 2
331 1 34 59 2
331 1 34 60 2
331 1 35 45 2
331 1 35 51 2
331 1 35 56 2
331 1 36 39 2
331 1 37 58 2
331 1 37 66 2
331 1 37 68 2
331 1 38 42 2
331 1 39 44 2
331 1 40 55 2
331 1 40 56 2
331 1 43 44 2
331 1 45 60 2
331 1 45 62 2
331 1 46 49 2
331 1 46 60 2
331 1 47 51 2
331 1 47 60 2
331 1 49 50 2
331 1 53 70 2
331 1 61 61 4
331 1 61 62 2
331 2 2 3 3
331 2 2 6 3
331 2 2 7 1
331 2 2 8 2
331 2 2 10 1
331 2 3 5 1
331 2 3 6 4
331 2 3 7 1
331 2 3 8 2
331 2 3 9 1
331 2 3 10 1
331 2 4 6 1
331 2 4 7 1
331 2 4 9 2
331 2 4 10 1
331 2 5 6 3
331 2 5 7 5
331 2 5 10 1
331 2 6 6 4
331 2 6 8 10
331 2 6 10 1
331 2 7 8 2
331 2 7 9 6
331 2 8 8 12
331 2 8 10 4
331 2 9 10 4
331 2 10 10 2
331 3 1 1 1.0
331 3 332 332 1.0
332 1 3 40 1
332 1 3 48 1
332 1 3 63 1
332 1 3 69 1
332 1 4 35 1
332 1 4 36 1
332 1 4 42 1
332 1 4 46 1
332 1 4 47 1
332 1 4 52 1
332 1 5 32 1
332 1 5 40 1
332 1 5 48 1
332 1 5 57 1
332 1 5 64 1
332 1 5 70 1
332 1 6 43 1
332 1 6 52 1
332 1 6 56 1
332 1 7 34 1
332 1 7 36 1
332 1 7 63 1
332 1 7 65 1
332 1 8 28 1
332 1 8 35 1
332 1 8 42 1
332 1 8 47 1
332 1 8 48 1
332 1 8 52 1
332 1 10 26 1
332 1 10 35 1
332 1 10 38 1
332 1 10 47 1
332 1 10 65 1
332 1 10 69 1
332 1 11 28 1
332 1 11 35 1
332 1 11 44 1
332 1 11 46 1
332 1 11 47 1
332 1 11 50 1
332 1 12 24 1
332 1 12 28 1
332 1 12 30 1
332 1 12 32 2
332 1 12 36 1
332 1 12 46 1
332 1 12 48 1
332 1 13 28 1
332 1 13 35 1
332 1 13 44 1
332 1 13 51 1
332 1 13 62 1
332 1 13 69 1
332 1 14 22 1
332 1 14 28 1
332 1 14 31 1
332 1 14 35 1
332 1 14 39 1
332 1 14 43 1
332 1 14 46 1
332 1 14 52 1
332 1 15 32 1
332 1 15 34 1
332 1 15 36 1
332 1 15 66 1
332 1 15 68 1
332 1 15 70 1
332 1 16 49 1
332 1 16 52 1
332 1 16 60 1
332 1 17 46 1
332 1 17 47 1
332 1 17 50 1
332 1 17 51 1
332 1 17 62 1
332 1 17 65 1
332 1 18 22 1
332 1 18 28 1
332 1 18 31 1
332 1 18 33 1
332 1 18 46 1
332 1 18 47 1
332 1 18 49 1
332 1 18 52 1
332 1 19 28 1
332 1 19 35 1
332 1 19 46 1
332 1 19 47 1
332 1 22 65 1
332 1 22 69 1
332 1 23 46 1
332 1 23 47 1
332 1 23 52 1
332 1 23 62 1
332 1 23 64 1
332 1 23 65 1
332 1 24 34 1
332 1 25 28 1
332 1 25 52 1
332 1 25 58 1
332 1 25 71 1
332 1 26 28 1
332 1 27 28 1
332 1 27 36 1
332 1 28 28 2
332 1 28 29 1
332 1 28 35 1
332 1 28 55 1
332 1 28 56 1
332 1 29 35 1
332 1 29 52 1
332 1 29 62 1
332 1 29 68 1
332 1 29 69 1
332 1 30 40 1
332 1 31 43 1
332 1 31 49 1
332 1 31 56 1
332 1 31 60 1
332 1 32 34 1
332 1 32 40 1
332 1 32 57 1
332 1 32 66 1
332 1 33 52 1
332 1 35 35 2
332 1 35 36 1
332 1 35 42 1
332 1 35 49 1
332 1 35 61 1
332 1 35 62 1
332 1 37 46 1
332 1 37 52 1
332 1 37 67 1
332 1 37 71 1
332 1 38 46 1
332 1 39 52 1
332 1 42 47 1
332 1 43 47 1
332 1 45 46 1
332 1 45 48 1
332 1 46 46 2
332 1 46 47 1
332 1 46 59 1
332 1 46 60 1
332 1 47 47 2
332 1 47 48 1
332 1 47 61 1
332 1 47 62 1
332 1 53 65 1
332 1 53 69 1
332 1 55 62 1
332 1 56 61 1
332 1 59 62 1
332 1 60 61 1
332 2 1 2 1
332 2 1 6 1
332 2 1 7 1
332 2 1 10 1
332 2 2 3 1
332 2 2 5 1
332 2 2 6 3
332 2 2 8 2
332 2 2 9 2
332 2 3 5 1
332 2 3 6 5
332 2 3 7 1
332 2 3 8 4
332 2 3 9 4
332 2 3 10 2
332 2 4 6 1
332 2 4 7 1
332 2 4 9 1
332 2 4 10 1
332 2 5 5 2
332 2 5 6 3
332 2 5 7 1
332 2 5 9 2
332 2 6 6 8
332 2 6 7 1
332 2 6 8 8
332 2 6 9 5
332 2 6 10 1
332 2 7 9 1
332 2 7 10 2
332 2 8 8 4
332 2 8 10 2
332 2 9 9 2
332 2 9 10 1
332 2 10 10 2
332 3 1 1 1.0
332 3 333 333 1.0
333 1 2 58 1
333 1 2 65 1
333 1 2 67 1
333 1 2 69 1
333 1 4 35 1
333 1 4 36 1
333 1 4 42 1
333 1 4 44 1
333 1 4 50 1
333 1 4 51 1
333 1 4 56 1
333 1 4 65 1
333 1 6 32 1
333 1 6 43 1
333 1 6 44 1
333 1 8 42 1
333 1 8 44 1
333 1 8 47 1
333 1 8 48 1
333 1 8 50 1
333 1 8 51 1
333 1 8 60 1
333 1 8 69 1
333 1 9 34 1
333 1 9 36 1
333 1 9 40 1
333 1 9 44 1
333 1 9 48 1
333 1 9 50 1
333 1 9 63 2
333 1 9 65 2
333 1 9 69 2
333 1 10 26 1
333 1 10 27 1
333 1 10 38 1
333 1 10 44 1
333 1 10 45 1
333 1 10 50 1
333 1 11 44 2
333 1 11 50 2
333 1 11 51 2
333 1 11 65 1
333 1 11 69 1
333 1 13 27 1
333 1 13 28 1
333 1 13 40 1
333 1 13 44 1
333 1 13 48 1
333 1 13 51 1
333 1 14 21 1
333 1 14 23 1
333 1 14 27 2
333 1 14 30 1
333 1 14 32 1
333 1 14 39 1
333 1 14 43 1
333 1 14 45 1
333 1 14 46 1
333 1 14 48 1
333 1 14 51 1
333 1 16 32 1
333 1 16 49 1
333 1 16 50 1
333 1 17 34 1
333 1 17 36 1
333 1 17 45 1
333 1 17 46 1
333 1 17 50 1
333 1 17 51 1
333 1 18 21 1
333 1 18 24 1
333 1 18 27 1
333 1 18 28 1
333 1 18 29 1
333 1 18 32 1
333 1 18 33 1
333 1 18 36 1
333 1 18 45 2
333 1 18 49 1
333 1 18 51 1
333 1 19 24 1
333 1 19 27 1
333 1 19 30 1
333 1 19 35 1
333 1 19 45 1
333 1 19 47 1
333 1 21 28 1
333 1 21 46 1
333 1 21 58 1
333 1 21 65 1
333 1 21 67 1
333 1 21 69 1
333 1 23 24 1
333 1 23 32 1
333 1 23 36 1
333 1 23 50 1
333 1 23 51 1
333 1 23 64 1
333 1 23 65 1
333 1 24 24 2
333 1 24 26 1
333 1 24 31 1
333 1 24 50 1
333 1 24 51 1
333 1 24 55 1
333 1 24 56 1
333 1 24 61 1
333 1 27 31 1
333 1 27 47 1
333 1 27 57 1
333 1 27 58 1
333 1 27 64 1
333 1 27 65 1
333 1 28 58 1
333 1 29 30 1
333 1 29 32 1
333 1 29 44 1
333 1 29 48 1
333 1 29 51 1
333 1 29 68 1
333 1 29 69 1
333 1 30 30 2
333 1 30 31 1
333 1 30 38 1
333 1 30 44 1
333 1 30 51 1
333 1 30 59 1
333 1 30 60 1
333 1 30 61 1
333 1 31 44 1
333 1 31 45 1
333 1 31 50 1
333 1 32 44 1
333 1 32 50 1
333 1 32 55 1
333 1 32 58 1
333 1 32 59 1
333 1 32 67 1
333 1 33 48 1
333 1 35 45 1
333 1 35 58 1
333 1 36 39 1
333 1 45 66 1
333 1 45 67 1
333 1 45 68 1
333 1 45 69 1
333 1 46 67 1
333 1 47 67 1
333 2 2 2 2
333 2 2 3 1
333 2 2 5 4
333 2 2 6 4
333 2 2 8 3
333 2 2 9 2
333 2 2 10 2
333 2 3 5 1
333 2 3 6 3
333 2 3 8 4
333 2 3 9 1
333 2 3 10 2
333 2 4 5 1
333 2 4 6 1
333 2 4 7 1
333 2 4 8 1
333 2 4 9 1
333 2 4 10 1
333 2 5 5 4
333 2 5 6 2
333 2 5 7 2
333 2 5 8 1
333 2 5 9 1
333 2 5 10 2
333 2 6 6 4
333 2 6 8 6
333 2 6 9 1
333 2 6 10 3
333 2 7 9 1
333 2 8 8 8
333 2 8 9 2
333 2 8 10 3
333 2 9 10 3
333 2 10 10 2
333 3 1 1 1.0
333 3 334 334 1.0
334 1 4 37 1
334 1 4 38 1
334 1 4 50 1
334 1 4 51 1
334 1 4 55 1
334 1 4 68 1
334 1 6 37 1
334 1 6 39 1
334 1 6 53 1
334 1 6 69 1
334 1 8 25 1
334 1 8 26 1
334 1 8 44 1
334 1 8 51 1
334 1 8 59 1
334 1 8 64 1
334 1 10 33 1
334 1 10 35 1
334 1 10 39 1
334 1 10 47 1
334 1 10 63 2
334 1 10 64 1
334 1 10 68 1
334 1 11 26 1
334 1 11 27 1
334 1 11 38 1
334 1 11 45 1
334 1 11 61 2
334 1 12 22 2
334 1 12 26 1
334 1 12 28 1
334 1 12 38 1
334 1 12 44 1
334 1 12 46 1
334 1 12 50 1
334 1 13 29 1
334 1 13 31 1
334 1 13 39 1
334 1 13 45 1
334 1 13 59 1
334 1 13 62 1
334 1 13 63 1
334 1 13 66 1
334 1 16 25 1
334 1 16 33 1
334 1 16 53 1
334 1 16 65 1
334 1 17 23 1
334 1 17 27 1
334 1 17 31 1
334 1 17 33 1
334 1 17 55 1
334 1 17 57 1
334 1 17 62 1
334 1 17 63 1
334 1 22 28 1
334 1 22 46 1
334 1 22 58 1
334 1 22 63 2
334 1 22 67 1
334 1 23 48 1
334 1 23 51 1
334 1 23 55 1
334 1 23 59 1
334 1 23 60 1
334 1 24 25 1
334 1 24 49 1
334 1 24 50 1
334 1 24 55 1
334 1 24 68 1
334 1 24 69 1
334 1 25 26 1
334 1 25 48 1
334 1 25 50 1
334 1 25 60 1
334 1 25 67 1
334 1 26 26 2
334 1 26 47 1
334 1 26 51 1
334 1 26 59 1
334 1 26 64 1
334 1 27 62 1
334 1 27 64 1
334 1 27 69 1
334 1 27 70 1
334 1 28 49 1
334 1 28 64 1
334 1 29 36 1
334 1 29 51 1
334 1 29 55 1
334 1 29 56 1
334 1 29 59 1
334 1 30 37 1
334 1 30 43 1
334 1 30 44 1
334 1 30 59 1
334 1 30 64 1
334 1 30 65 1
334 1 31 33 1
334 1 31 39 1
334 1 31 43 1
334 1 31 49 1
334 1 31 63 2
334 1 33 35 1
334 1 33 42 1
334 1 33 49 1
334 1 33 50 1
334 1 33 59 1
334 1 33 64 1
334 1 34 36 1
334 1 34 44 1
334 1 34 53 1
334 1 34 59 1
334 1 35 38 1
334 1 35 64 1
334 1 36 37 1
334 1 36 42 1
334 1 36 56 1
334 1 36 58 1
334 1 36 63 1
334 1 36 65 1
334 1 37 38 1
334 1 37 44 1
334 1 37 56 1
334 1 37 58 1
334 1 38 38 2
334 1 38 51 1
334 1 38 55 1
334 1 38 68 1
334 1 39 42 1
334 1 39 43 1
334 1 39 44 1
334 1 39 47 1
334 1 39 55 1
334 1 39 68 1
334 1 40 48 1
334 1 40 50 1
334 1 40 53 1
334 1 40 55 1
334 1 42 48 1
334 1 43 46 1
334 1 45 62 1
334 1 45 65 1
334 1 45 68 1
334 1 45 70 1
334 1 46 68 1
334 1 47 68 1
334 1 48 60 1
334 1 48 63 1
334 1 48 67 1
334 1 48 69 1
334 1 55 64 1
334 1 55 70 1
334 1 56 65 1
334 1 57 62 1
334 1 59 68 1
334 1 59 70 1
334 1 60 69 1
334 1 61 65 1
334 1 61 69 1
334 1 62 64 1
334 1 62 66 1
334 1 62 68 1
334 2 2 2 2
334 2 2 3 1
334 2 2 5 1
334 2 2 6 2
334 2 2 8 3
334 2 2 9 1
334 2 3 3 2
334 2 3 6 4
334 2 3 7 3
334 2 3 8 3
334 2 3 9 2
334 2 4 5 1
334 2 4 7 1
334 2 4 9 1
334 2 5 6 1
334 2 5 7 1
334 2 5 8 2
334 2 5 9 1
334 2 5 10 3
334 2 6 6 8
334 2 6 7 5
334 2 6 8 6
334 2 6 9 3
334 2 6 10 1
334 2 7 8 3
334 2 7 9 2
334 2 7 10 1
334 2 8 8 12
334 2 8 9 2
334 2 8 10 1
334 2 9 10 3
334 3 1 1 1.0
334 3 335 335 1.0
335 1 4 41 1
335 1 4 51 1
335 1 4 63 1
335 1 4 64 1
335 1 4 68 1
335 1 4 69 1
335 1 6 41 1
335 1 6 50 1
335 1 6 54 1
335 1 8 41 1
335 1 8 51 1
335 1 8 63 1
335 1 8 64 1
335 1 8 65 1
335 1 8 68 1
335 1 10 26 1
335 1 10 35 1
335 1 10 38 1
335 1 10 47 1
335 1 10 65 1
335 1 10 69 1
335 1 11 43 1
335 1 11 49 1
335 1 11 63 2
335 1 11 64 1
335 1 11 68 1
335 1 13 26 1
335 1 13 33 1
335 1 13 42 1
335 1 13 49 1
335 1 13 60 1
335 1 13 67 1
335 1 14 22 1
335 1 14 26 1
335 1 14 31 1
335 1 14 33 1
335 1 14 39 1
335 1 14 41 1
335 1 14 46 1
335 1 14 50 1
335 1 16 41 1
335 1 16 44 1
335 1 16 54 1
335 1 17 38 1
335 1 17 39 1
335 1 17 42 1
335 1 17 43 1
335 1 17 56 1
335 1 17 58 1
335 1 18 22 1
335 1 18 28 1
335 1 18 31 1
335 1 18 33 1
335 1 18 38 1
335 1 18 39 1
335 1 18 41 1
335 1 18 44 1
335 1 19 26 1
335 1 19 33 1
335 1 19 38 1
335 1 19 39 1
335 1 22 65 1
335 1 22 69 1
335 1 23 47 1
335 1 23 48 1
335 1 23 51 1
335 1 23 61 1
335 1 23 63 1
335 1 23 64 1
335 1 24 34 1
335 1 24 36 1
335 1 24 45 1
335 1 24 63 1
335 1 24 65 1
335 1 24 66 1
335 1 25 26 1
335 1 25 50 1
335 1 25 56 1
335 1 25 69 1
335 1 26 26 2
335 1 26 55 1
335 1 27 30 1
335 1 27 32 1
335 1 27 46 1
335 1 27 48 1
335 1 27 64 1
335 1 27 70 1
335 1 28 45 1
335 1 28 54 1
335 1 28 64 1
335 1 29 35 1
335 1 29 36 1
335 1 29 51 1
335 1 29 61 1
335 1 29 63 1
335 1 29 68 1
335 1 30 40 1
335 1 30 48 1
335 1 30 57 1
335 1 30 63 1
335 1 30 69 1
335 1 31 43 1
335 1 31 49 1
335 1 31 56 1
335 1 31 60 1
335 1 32 34 2
335 1 32 40 2
335 1 32 45 1
335 1 32 57 1
335 1 32 66 1
335 1 33 42 1
335 1 33 49 1
335 1 33 50 1
335 1 33 61 1
335 1 34 40 2
335 1 34 48 1
335 1 35 60 1
335 1 35 64 1
335 1 36 40 1
335 1 36 45 1
335 1 36 57 1
335 1 36 64 1
335 1 37 38 1
335 1 37 44 1
335 1 37 60 1
335 1 37 65 1
335 1 38 38 2
335 1 38 59 1
335 1 39 42 1
335 1 39 43 1
335 1 39 44 1
335 1 39 61 1
335 1 41 56 1
335 1 41 58 1
335 1 41 60 1
335 1 41 65 1
335 1 41 67 1
335 1 41 69 1
335 1 42 55 1
335 1 42 59 1
335 1 43 55 1
335 1 43 61 1
335 1 44 53 1
335 1 44 55 1
335 1 45 68 1
335 1 45 70 1
335 1 46 54 1
335 1 46 68 1
335 1 47 56 1
335 1 47 68 1
335 1 48 66 1
335 1 48 68 1
335 1 49 59 1
335 1 49 61 1
335 1 50 53 1
335 1 50 59 1
335 1 51 55 1
335 1 51 59 1
335 1 54 58 1
335 1 54 67 1
335 1 55 55 2
335 1 55 56 1
335 1 59 59 2
335 1 59 60 1
335 2 2 2 2
335 2 2 3 1
335 2 2 6 2
335 2 2 7 2
335 2 2 8 2
335 2 2 10 1
335 2 3 4 1
335 2 3 5 2
335 2 3 6 4
335 2 3 7 2
335 2 3 8 3
335 2 4 6 1
335 2 4 7 1
335 2 4 9 1
335 2 4 10 1
335 2 5 6 3
335 2 5 7 2
335 2 5 8 2
335 2 5 10 1
335 2 6 6 4
335 2 6 7 2
335 2 6 8 6
335 2 6 9 2
335 2 6 10 2
335 2 7 8 3
335 2 7 9 1
335 2 7 10 3
335 2 8 8 8
335 2 8 9 6
335 2 8 10 2
335 2 9 9 2
335 2 9 10 1
335 2 10 10 4
335 3 1 1 1.0
335 3 336 336 1.0
336 1 2 34 1
336 1 2 40 1
336 1 2 52 2
336 1 4 30 2
336 1 4 52 2
336 1 5 42 1
336 1 5 43 1
336 1 5 50 2
336 1 5 51 2
336 1 5 56 1
336 1 5 69 2
336 1 6 40 1
336 1 6 57 1
336 1 8 24 2
336 1 8 52 2
336 1 9 31 2
336 1 9 35 2
336 1 9 47 2
336 1 9 61 2
336 1 9 64 2
336 1 9 68 2
336 1 10 32 2
336 1 10 61 2
336 1 11 28 2
336 1 11 46 2
336 1 13 32 2
336 1 13 64 2
336 1 14 26 2
336 1 14 28 2
336 1 14 33 2
336 1 14 34 2
336 1 14 35 2
336 1 14 36 2
336 1 15 42 1
336 1 15 44 2
336 1 15 49 1
336 1 15 51 2
336 1 15 60 1
336 1 15 65 2
336 1 16 34 1
336 1 16 66 1
336 1 17 32 2
336 1 17 68 2
336 1 18 38 2
336 1 18 39 2
336 1 18 40 2
336 1 18 46 2
336 1 18 47 2
336 1 18 48 2
336 1 19 43 1
336 1 19 44 2
336 1 19 49 1
336 1 19 50 2
336 1 21 52 4
336 1 21 63 4
336 1 23 52 2
336 1 23 60 2
336 1 24 60 2
336 1 26 28 2
336 1 27 28 2
336 1 27 52 2
336 1 29 52 2
336 1 29 56 2
336 1 30 56 2
336 1 31 42 2
336 1 32 42 2
336 1 32 43 2
336 1 32 49 2
336 1 33 36 2
336 1 34 35 2
336 1 35 43 2
336 1 38 46 2
336 1 39 48 2
336 1 40 47 2
336 1 45 46 2
336 1 45 52 2
336 1 47 49 2
336 1 55 58 2
336 1 55 65 2
336 1 56 57 1
336 1 57 61 1
336 1 59 67 2
336 1 59 69 2
336 1 60 66 1
336 1 61 66 1
336 2 1 2 2
336 2 1 6 1
336 2 1 8 1
336 2 2 6 2
336 2 2 7 2
336 2 2 8 3
336 2 2 9 2
336 2 2 10 1
336 2 3 5 2
336 2 3 7 1
336 2 3 8 5
336 2 3 9 3
336 2 3 10 3
336 2 4 6 2
336 2 4 8 2
336 2 4 9 1
336 2 4 10 1
336 2 5 6 4
336 2 5 9 4
336 2 5 10 2
336 2 6 6 4
336 2 6 7 2
336 2 6 8 6
336 2 6 9 3
336 2 6 10 4
336 2 7 8 1
336 2 7 10 2
336 2 8 9 1
336 2 8 10 5
336 3 1 1 1.0
336 3 337 337 1.0
337 1 4 40 1
337 1 4 45 1
337 1 4 50 1
337 1 4 51 1
337 1 4 57 1
337 1 4 68 1
337 1 6 40 1
337 1 6 45 1
337 1 6 69 1
337 1 8 27 1
337 1 8 34 1
337 1 8 44 1
337 1 8 51 1
337 1 8 64 1
337 1 8 66 1
337 1 10 34 1
337 1 10 35 1
337 1 10 40 1
337 1 10 47 1
337 1 10 56 1
337 1 10 60 1
337 1 11 27 1
337 1 11 34 1
337 1 11 40 1
337 1 11 45 1
337 1 11 64 1
337 1 11 68 1
337 1 12 24 1
337 1 12 28 1
337 1 12 30 1
337 1 12 34 1
337 1 12 40 1
337 1 12 44 1
337 1 12 46 1
337 1 12 50 1
337 1 13 29 1
337 1 13 32 1
337 1 13 40 1
337 1 13 45 1
337 1 13 56 1
337 1 13 62 1
337 1 14 54 1
337 1 14 58 1
337 1 14 60 1
337 1 14 65 1
337 1 16 27 1
337 1 16 34 1
337 1 16 65 1
337 1 17 23 1
337 1 17 27 1
337 1 17 32 1
337 1 17 34 1
337 1 17 60 1
337 1 17 62 1
337 1 18 54 1
337 1 18 56 1
337 1 18 67 1
337 1 18 69 1
337 1 19 58 1
337 1 19 67 1
337 1 22 44 1
337 1 22 50 1
337 1 22 65 1
337 1 22 69 1
337 1 23 48 1
337 1 23 57 1
337 1 23 63 1
337 1 23 66 1
337 1 23 70 1
337 1 24 27 1
337 1 24 28 1
337 1 24 41 1
337 1 24 57 1
337 1 24 58 1
337 1 24 61 1
337 1 24 63 1
337 1 25 42 1
337 1 25 50 1
337 1 25 62 1
337 1 25 69 1
337 1 26 42 1
337 1 26 44 1
337 1 26 51 1
337 1 26 61 1
337 1 27 43 1
337 1 27 48 1
337 1 27 51 1
337 1 28 41 1
337 1 28 43 1
337 1 29 36 1
337 1 29 57 1
337 1 29 63 1
337 1 29 66 1
337 1 29 70 1
337 1 30 41 1
337 1 30 45 1
337 1 30 46 1
337 1 30 61 1
337 1 30 63 1
337 1 30 66 1
337 1 30 67 1
337 1 31 34 1
337 1 31 40 1
337 1 31 56 1
337 1 31 60 1
337 1 31 64 1
337 1 31 68 1
337 1 32 64 1
337 1 32 68 1
337 1 33 35 1
337 1 33 36 1
337 1 33 42 1
337 1 33 61 1
337 1 34 47 1
337 1 35 40 1
337 1 35 43 1
337 1 36 41 1
337 1 36 45 1
337 1 36 54 1
337 1 36 60 1
337 1 37 42 1
337 1 37 44 1
337 1 37 62 1
337 1 37 65 1
337 1 38 42 1
337 1 38 50 1
337 1 38 51 1
337 1 38 61 1
337 1 39 42 1
337 1 39 47 1
337 1 39 48 1
337 1 39 61 1
337 1 41 46 1
337 1 41 48 1
337 1 41 56 1
337 1 41 58 1
337 1 41 60 1
337 1 41 65 1
337 1 41 67 1
337 1 41 69 1
337 1 42 56 1
337 1 42 60 1
337 1 43 43 2
337 1 43 44 1
337 1 43 56 1
337 1 43 62 1
337 1 44 53 1
337 1 44 55 1
337 1 45 49 1
337 1 45 51 1
337 1 46 49 1
337 1 47 49 1
337 1 48 54 1
337 1 48 56 1
337 1 49 49 2
337 1 49 50 1
337 1 49 60 1
337 1 49 62 1
337 1 50 53 1
337 1 50 59 1
337 1 51 55 1
337 1 51 59 1
337 1 54 65 1
337 1 54 69 1
337 1 55 61 1
337 1 55 62 1
337 1 59 61 1
337 1 59 62 1
337 2 2 2 2
337 2 2 3 1
337 2 2 4 1
337 2 2 5 1
337 2 2 6 1
337 2 2 7 1
337 2 2 8 2
337 2 2 10 1
337 2 3 5 1
337 2 3 6 2
337 2 3 7 1
337 2 3 8 3
337 2 3 9 2
337 2 3 10 3
337 2 4 5 1
337 2 4 6 1
337 2 4 8 1
337 2 4 10 1
337 2 5 6 2
337 2 5 7 2
337 2 5 8 1
337 2 5 9 1
337 2 5 10 1
337 2 6 6 4
337 2 6 7 5
337 2 6 8 6
337 2 6 9 3
337 2 6 10 2
337 2 7 8 3
337 2 7 9 2
337 2 7 10 2
337 2 8 8 12
337 2 8 9 2
337 2 8 10 2
337 2 9 9 2
337 2 9 10 1
337 2 10 10 2
337 3 1 1 1.0
337 3 338 338 1.0
338 1 4 49 1
338 1 4 51 1
338 1 4 60 1
338 1 4 61 1
338 1 4 68 1
338 1 4 69 1
338 1 6 49 1
338 1 6 50 1
338 1 8 43 1
338 1 8 51 1
338 1 8 56 1
338 1 8 61 1
338 1 8 64 1
338 1 8 65 1
338 1 10 34 1
338 1 10 35 1
338 1 10 40 1
338 1 10 47 1
338 1 11 43 1
338 1 11 49 1
338 1 11 56 1
338 1 11 60 1
338 1 11 61 2
338 1 13 33 1
338 1 13 34 1
338 1 13 42 1
338 1 13 49 1
338 1 14 30 1
338 1 14 32 1
338 1 14 34 2
338 1 14 40 1
338 1 14 42 1
338 1 14 46 1
338 1 14 50 1
338 1 14 53 1
338 1 14 57 1
338 1 14 59 1
338 1 14 64 1
338 1 16 43 1
338 1 16 44 1
338 1 17 39 1
338 1 17 40 1
338 1 17 42 1
338 1 17 43 1
338 1 18 24 1
338 1 18 28 1
338 1 18 32 1
338 1 18 34 1
338 1 18 40 2
338 1 18 42 1
338 1 18 44 1
338 1 18 53 1
338 1 18 55 1
338 1 18 66 1
338 1 18 68 1
338 1 19 26 1
338 1 19 34 1
338 1 19 38 1
338 1 19 40 1
338 1 19 57 1
338 1 19 66 1
338 1 22 34 1
338 1 22 36 1
338 1 22 40 1
338 1 22 48 1
338 1 22 63 2
338 1 22 65 1
338 1 22 69 1
338 1 23 47 1
338 1 23 48 1
338 1 23 60 1
338 1 23 61 1
338 1 23 68 1
338 1 23 70 1
338 1 24 37 1
338 1 24 59 1
338 1 24 69 1
338 1 25 30 1
338 1 25 32 1
338 1 25 42 1
338 1 25 46 1
338 1 25 48 1
338 1 25 50 1
338 1 25 60 1
338 1 25 67 1
338 1 26 40 1
338 1 26 42 1
338 1 26 48 1
338 1 26 57 1
338 1 26 60 1
338 1 27 43 1
338 1 27 51 1
338 1 27 56 1
338 1 27 69 1
338 1 28 37 1
338 1 28 43 1
338 1 28 56 1
338 1 29 35 1
338 1 29 36 1
338 1 29 56 1
338 1 29 61 1
338 1 29 64 1
338 1 29 70 1
338 1 30 55 1
338 1 30 65 1
338 1 31 63 2
338 1 31 64 1
338 1 31 68 1
338 1 32 33 2
338 1 32 37 1
338 1 32 39 2
338 1 32 55 1
338 1 32 59 1
338 1 32 65 1
338 1 32 69 1
338 1 33 42 1
338 1 33 60 1
338 1 33 64 1
338 1 34 38 1
338 1 34 53 1
338 1 34 59 1
338 1 35 43 1
338 1 35 63 1
338 1 36 37 1
338 1 36 38 1
338 1 37 42 1
338 1 37 44 1
338 1 37 56 1
338 1 37 58 1
338 1 38 42 1
338 1 38 56 1
338 1 38 66 1
338 1 39 42 1
338 1 39 56 1
338 1 39 68 1
338 1 40 53 1
338 1 40 55 1
338 1 43 43 2
338 1 43 44 1
338 1 45 49 1
338 1 45 51 1
338 1 45 60 1
338 1 45 65 1
338 1 46 49 1
338 1 46 60 1
338 1 47 49 1
338 1 47 63 1
338 1 49 49 2
338 1 49 50 1
338 1 55 57 1
338 1 55 70 1
338 1 56 57 1
338 1 56 58 1
338 1 59 66 1
338 1 59 70 1
338 1 60 66 1
338 1 60 67 1
338 1 61 64 1
338 1 61 65 1
338 1 61 68 1
338 1 61 69 1
338 2 2 2 2
338 2 2 3 2
338 2 2 6 1
338 2 2 7 1
338 2 2 8 3
338 2 2 10 1
338 2 3 5 1
338 2 3 6 2
338 2 3 7 2
338 2 3 8 4
338 2 3 9 1
338 2 3 10 1
338 2 4 8 2
338 2 4 9 2
338 2 4 10 1
338 2 5 6 2
338 2 5 7 1
338 2 5 8 3
338 2 5 10 3
338 2 6 6 8
338 2 6 7 4
338 2 6 8 4
338 2 6 9 2
338 2 6 10 3
338 2 7 8 3
338 2 7 9 3
338 2 7 10 2
338 2 8 8 8
338 2 8 9 3
338 2 8 10 2
338 2 9 10 2
338 3 1 1 1.0
338 3 339 339 1.0
339 1 3 42 1
339 1 3 50 1
339 1 3 62 1
339 1 3 69 1
339 1 4 40 1
339 1 4 46 1
339 1 4 52 2
339 1 5 35 1
339 1 5 43 1
339 1 5 51 1
339 1 5 56 1
339 1 5 62 1
339 1 5 69 1
339 1 6 35 1
339 1 6 36 1
339 1 6 40 1
339 1 6 47 1
339 1 6 57 1
339 1 7 42 1
339 1 7 44 1
339 1 7 62 1
339 1 7 65 1
339 1 8 28 1
339 1 8 34 1
339 1 8 52 2
339 1 10 26 1
339 1 10 33 1
339 1 10 35 1
339 1 10 36 1
339 1 10 38 1
339 1 10 39 1
339 1 10 47 1
339 1 10 48 1
339 1 10 64 1
339 1 10 68 1
339 1 11 28 1
339 1 11 36 1
339 1 11 46 1
339 1 11 48 1
339 1 12 24 1
339 1 12 28 1
339 1 12 30 1
339 1 12 36 1
339 1 12 46 1
339 1 12 48 1
339 1 12 52 2
339 1 13 28 1
339 1 13 31 1
339 1 13 32 1
339 1 13 35 1
339 1 13 43 1
339 1 13 44 1
339 1 13 47 1
339 1 13 48 1
339 1 13 64 1
339 1 13 70 1
339 1 14 22 1
339 1 14 28 1
339 1 14 30 1
339 1 14 36 1
339 1 15 47 1
339 1 15 49 1
339 1 15 51 1
339 1 15 60 1
339 1 15 62 1
339 1 15 65 1
339 1 16 34 1
339 1 16 35 1
339 1 16 47 1
339 1 16 48 1
339 1 16 66 1
339 1 17 31 1
339 1 17 32 1
339 1 17 35 1
339 1 17 36 1
339 1 17 46 1
339 1 17 47 1
339 1 17 49 1
339 1 17 50 1
339 1 17 68 1
339 1 17 70 1
339 1 18 22 1
339 1 18 24 1
339 1 18 46 1
339 1 18 48 1
339 1 19 28 1
339 1 19 46 1
339 1 22 36 1
339 1 22 48 1
339 1 23 52 1
339 1 23 63 1
339 1 23 67 1
339 1 23 71 1
339 1 24 48 1
339 1 24 63 1
339 1 25 28 1
339 1 25 36 1
339 1 25 58 1
339 1 25 65 1
339 1 26 28 1
339 1 26 31 1
339 1 26 35 1
339 1 27 28 1
339 1 27 52 1
339 1 27 56 1
339 1 27 62 1
339 1 28 28 2
339 1 28 55 1
339 1 29 52 1
339 1 29 58 1
339 1 29 63 1
339 1 29 71 1
339 1 30 36 1
339 1 30 63 1
339 1 31 33 1
339 1 31 38 1
339 1 31 39 1
339 1 31 44 1
339 1 31 50 1
339 1 31 64 1
339 1 31 68 1
339 1 32 64 1
339 1 32 68 1
339 1 33 35 1
339 1 33 36 1
339 1 35 44 1
339 1 35 51 1
339 1 35 52 1
339 1 35 55 1
339 1 37 46 1
339 1 37 48 1
339 1 37 67 1
339 1 37 69 1
339 1 38 46 1
339 1 38 47 1
339 1 39 47 1
339 1 39 48 1
339 1 45 46 1
339 1 45 52 1
339 1 45 60 1
339 1 45 62 1
339 1 46 46 2
339 1 46 59 1
339 1 47 50 1
339 1 47 51 1
339 1 47 52 1
339 1 47 59 1
339 1 53 65 1
339 1 53 69 1
339 1 55 61 1
339 1 55 62 1
339 1 59 61 1
339 1 59 62 1
339 2 1 2 1
339 2 1 6 2
339 2 1 8 1
339 2 2 3 1
339 2 2 5 1
339 2 2 6 2
339 2 2 7 1
339 2 2 8 1
339 2 2 9 2
339 2 2 10 1
339 2 3 5 1
339 2 3 6 5
339 2 3 7 2
339 2 3 8 3
339 2 3 9 4
339 2 3 10 2
339 2 4 6 1
339 2 4 8 1
339 2 4 9 1
339 2 4 10 1
339 2 5 5 2
339 2 5 6 3
339 2 5 9 2
339 2 5 10 1
339 2 6 6 6
339 2 6 7 3
339 2 6 8 8
339 2 6 9 4
339 2 6 10 2
339 2 7 10 2
339 2 8 8 2
339 2 8 9 2
339 2 8 10 2
339 2 9 9 2
339 2 9 10 1
339 3 1 1 1.0
339 3 340 340 1.0
340 1 2 58 2
340 1 2 67 2
340 1 4 26 4
340 1 4 44 4
340 1 6 21 2
340 1 8 38 4
340 1 8 50 4
340 1 9 27 4
340 1 9 45 4
340 1 9 51 4
340 1 9 63 4
340 1 9 65 4
340 1 9 69 4
340 1 10 51 4
340 1 11 44 4
340 1 11 50 4
340 1 13 45 4
340 1 14 23 4
340 1 14 39 4
340 1 16 21 2
340 1 17 27 4
340 1 18 29 4
340 1 18 33 4
340 1 19 31 4
340 1 21 58 2
340 1 21 67 2
340 1 23 24 4
340 1 24 50 4
340 1 24 51 4
340 1 24 55 4
340 1 27 64 4
340 1 27 65 4
340 1 29 30 4
340 1 30 44 4
340 1 30 51 4
340 1 30 59 4
340 1 32 44 4
340 1 32 50 4
340 1 36 58 4
340 1 45 68 4
340 1 45 69 4
340 1 48 67 4
340 2 2 3 2
340 2 2 5 6
340 2 2 6 4
340 2 2 8 4
340 2 2 9 2
340 2 2 10 2
340 2 3 6 4
340 2 3 8 4
340 2 4 5 4
340 2 4 7 2
340 2 5 5 4
340 2 5 7 2
340 2 5 10 4
340 2 6 6 4
340 2 6 8 8
340 2 8 8 12
340 2 8 10 4
340 2 9 10 8
340 3 1 1 1.0
340 3 341 341 1.0
341 1 3 63 2
341 1 3 69 2
341 1 4 26 2
341 1 4 52 2
341 1 5 64 2
341 1 5 70 1
341 1 6 22 1
341 1 6 25 1
341 1 6 26 2
341 1 7 63 2
341 1 7 65 2
341 1 8 38 2
341 1 8 52 2
341 1 9 35 2
341 1 9 43 2
341 1 9 47 2
341 1 9 49 2
341 1 9 51 4
341 1 10 44 2
341 1 10 50 2
341 1 10 51 2
341 1 10 52 2
341 1 11 44 2
341 1 11 50 2
341 1 13 42 2
341 1 13 46 2
341 1 13 49 2
341 1 13 50 2
341 1 14 31 2
341 1 14 39 2
341 1 15 68 2
341 1 15 70 1
341 1 16 22 1
341 1 16 37 1
341 1 16 38 2
341 1 17 28 2
341 1 17 42 2
341 1 17 43 2
341 1 17 44 2
341 1 18 31 2
341 1 18 33 2
341 1 19 31 2
341 1 20 23 2
341 1 20 25 1
341 1 20 29 2
341 1 20 31 2
341 1 20 33 2
341 1 20 37 1
341 1 20 39 2
341 1 22 58 1
341 1 22 67 1
341 1 23 56 2
341 1 24 34 2
341 1 24 46 2
341 1 24 47 2
341 1 25 58 1
341 1 25 71 1
341 1 27 36 2
341 1 27 64 2
341 1 27 65 2
341 1 28 30 2
341 1 28 36 2
341 1 28 55 2
341 1 29 60 2
341 1 30 35 2
341 1 30 40 2
341 1 32 34 2
341 1 32 40 2
341 1 35 36 2
341 1 35 61 2
341 1 36 57 2
341 1 37 67 1
341 1 37 71 1
341 1 45 48 2
341 1 45 68 2
341 1 45 69 2
341 1 46 48 2
341 1 46 59 2
341 1 47 48 2
341 1 47 61 2
341 1 48 66 2
341 1 53 58 1
341 1 53 67 1
341 1 55 56 2
341 1 59 60 2
341 2 1 2 1
341 2 1 6 2
341 2 1 7 1
341 2 2 5 2
341 2 2 6 3
341 2 2 7 1
341 2 2 8 4
341 2 2 9 1
341 2 3 3 2
341 2 3 5 2
341 2 3 6 2
341 2 3 7 1
341 2 3 8 4
341 2 3 9 3
341 2 4 5 1
341 2 4 6 3
341 2 4 7 2
341 2 5 5 2
341 2 5 6 3
341 2 5 7 1
341 2 5 9 1
341 2 6 6 4
341 2 6 8 6
341 2 6 9 2
341 2 6 10 3
341 2 7 10 2
341 2 8 8 4
341 2 8 10 6
341 2 9 9 4
341 2 9 10 3
341 2 10 10 4
341 3 1 1 1.0
341 3 342 342 1.0
342 1 6 37 2
342 1 6 53 1
342 1 9 62 4
342 1 9 63 8
342 1 10 51 4
342 1 10 70 2
342 1 12 26 4
342 1 12 38 4
342 1 12 44 4
342 1 12 50 4
342 1 13 45 4
342 1 13 66 2
342 1 14 39 4
342 1 16 25 2
342 1 16 53 1
342 1 17 27 4
342 1 17 57 2
342 1 18 33 4
342 1 19 31 2
342 1 22 51 4
342 1 22 58 2
342 1 22 67 2
342 1 24 49 4
342 1 24 50 4
342 1 24 55 4
342 1 25 64 4
342 1 25 67 2
342 1 26 26 4
342 1 27 62 4
342 1 27 64 4
342 1 30 43 4
342 1 30 44 4
342 1 30 59 4
342 1 31 51 4
342 1 32 42 4
342 1 33 50 4
342 1 34 59 4
342 1 36 56 4
342 1 36 58 2
342 1 37 58 2
342 1 37 68 4
342 1 38 38 4
342 1 39 44 4
342 1 40 55 4
342 1 45 62 4
342 1 45 68 4
342 1 48 60 4
342 1 48 67 2
342 1 53 70 2
342 1 61 62 4
342 2 2 3 2
342 2 2 5 1
342 2 2 6 6
342 2 2 9 1
342 2 3 3 2
342 2 3 6 2
342 2 3 7 2
342 2 3 8 4
342 2 3 9 1
342 2 4 5 2
342 2 4 7 2
342 2 4 9 1
342 2 5 6 2
342 2 5 7 4
342 2 5 10 1
342 2 6 7 2
342 2 6 8 12
342 2 6 10 2
342 2 7 8 4
342 2 7 9 2
342 2 8 8 8
342 2 8 10 4
342 2 9 10 8
342 3 1 1 1.0
342 3 343 343 1.0
343 1 3 63 4
343 1 3 64 4
343 1 6 41 2
343 1 6 54 1
343 1 7 63 4
343 1 7 68 4
343 1 10 51 4
343 1 10 71 2
343 1 13 49 4
343 1 13 67 2
343 1 14 26 4
343 1 14 50 4
343 1 16 41 2
343 1 16 54 1
343 1 17 43 4
343 1 17 58 2
343 1 18 38 4
343 1 18 44 4
343 1 19 42 4
343 1 20 31 2
343 1 20 33 4
343 1 20 39 4
343 1 20 41 2
343 1 24 34 4
343 1 24 36 4
343 1 24 45 4
343 1 26 26 4
343 1 27 30 4
343 1 27 32 4
343 1 27 64 4
343 1 30 40 4
343 1 30 48 4
343 1 31 51 4
343 1 32 45 4
343 1 33 50 4
343 1 36 57 2
343 1 38 38 4
343 1 39 44 4
343 1 41 58 2
343 1 41 67 2
343 1 41 71 2
343 1 44 55 4
343 1 45 68 4
343 1 48 66 2
343 1 50 59 4
343 1 51 61 4
343 1 54 58 2
343 1 54 67 2
343 1 55 56 4
343 1 59 60 4
343 2 1 6 2
343 2 1 7 2
343 2 2 6 4
343 2 2 7 1
343 2 2 8 4
343 2 2 10 1
343 2 3 4 1
343 2 3 5 4
343 2 3 7 2
343 2 3 8 4
343 2 4 6 2
343 2 4 7 2
343 2 4 9 1
343 2 4 10 1
343 2 5 6 2
343 2 5 7 2
343 2 5 10 2
343 2 6 8 8
343 2 6 9 4
343 2 7 9 2
343 2 7 10 1
343 2 8 8 8
343 2 8 10 8
343 2 9 9 4
343 2 10 10 8
343 3 1 1 1.0
343 3 344 344 1.0
344 1 3 56 2
344 1 3 69 2
344 1 4 34 2
344 1 4 52 2
344 1 5 42 2
344 1 5 43 2
344 1 5 50 1
344 1 5 51 1
344 1 6 30 1
344 1 7 60 2
344 1 7 65 2
344 1 8 40 2
344 1 8 52 2
344 1 9 35 2
344 1 9 47 2
344 1 9 51 2
344 1 9 64 2
344 1 9 68 2
344 1 9 70 2
344 1 10 52 2
344 1 11 44 2
344 1 11 50 2
344 1 13 46 2
344 1 14 25 2
344 1 14 26 2
344 1 14 27 2
344 1 14 28 2
344 1 14 32 2
344 1 14 33 2
344 1 14 35 2
344 1 14 40 2
344 1 15 42 2
344 1 15 44 1
344 1 15 49 2
344 1 15 51 1
344 1 16 24 1
344 1 17 28 2
344 1 18 32 2
344 1 18 34 2
344 1 18 37 2
344 1 18 38 2
344 1 18 39 2
344 1 18 45 2
344 1 18 46 2
344 1 18 47 2
344 1 19 32 2
344 1 19 43 2
344 1 19 44 1
344 1 19 49 2
344 1 19 50 1
344 1 22 28 2
344 1 22 46 2
344 1 23 52 2
344 1 23 63 2
344 1 24 26 2
344 1 24 47 2
344 1 24 67 1
344 1 25 65 2
344 1 27 58 1
344 1 27 61 2
344 1 27 71 1
344 1 28 57 2
344 1 29 52 2
344 1 29 63 2
344 1 30 35 2
344 1 30 38 2
344 1 30 58 1
344 1 31 52 2
344 1 32 33 2
344 1 32 39 2
344 1 32 44 2
344 1 32 50 2
344 1 32 51 2
344 1 35 64 2
344 1 36 55 2
344 1 37 69 2
344 1 45 61 2
344 1 45 67 1
344 1 45 71 1
344 1 46 66 2
344 1 47 68 2
344 1 48 59 2
344 1 53 58 1
344 1 53 67 1
344 1 55 56 2
344 1 59 60 2
344 2 1 2 1
344 2 1 6 2
344 2 1 8 1
344 2 2 5 2
344 2 2 6 1
344 2 2 7 2
344 2 2 8 3
344 2 2 9 1
344 2 2 10 2
344 2 3 3 2
344 2 3 5 2
344 2 3 7 2
344 2 3 8 3
344 2 3 9 3
344 2 3 10 2
344 2 4 5 1
344 2 4 6 2
344 2 4 8 2
344 2 4 10 1
344 2 5 5 2
344 2 5 6 2
344 2 5 8 1
344 2 5 9 1
344 2 5 10 1
344 2 6 6 8
344 2 6 7 2
344 2 6 8 4
344 2 6 9 4
344 2 6 10 3
344 2 7 10 2
344 2 8 8 4
344 2 8 10 6
344 2 9 9 4
344 2 9 10 1
344 3 1 1 1.0
344 3 345 345 1.0
345 1 1 63 6
345 1 5 64 6
345 1 6 26 6
345 1 9 51 12
345 1 10 52 12
345 1 13 50 12
345 1 15 68 6
345 1 16 38 6
345 1 17 44 12
345 1 20 31 12
345 1 20 33 6
345 1 20 39 6
345 1 24 30 12
345 1 27 36 12
345 1 45 48 12
345 1 55 58 6
345 1 59 67 6
345 2 1 6 6
345 2 1 7 2
345 2 2 5 6
345 2 2 8 6
345 2 3 8 6
345 2 3 9 6
345 2 4 6 6
345 2 4 7 2
345 2 5 9 6
345 2 6 6 12
345 2 8 10 12
345 2 10 10 12
345 3 1 1 1.0
345 3 346 346 1.0
346 1 1 57 3
346 1 1 66 3
346 1 5 40 6
346 1 12 27 12
346 1 12 45 12
346 1 15 34 6
346 1 20 56 6
346 1 20 60 6
346 1 20 62 12
346 1 24 24 12
346 1 30 30 12
346 1 41 44 12
346 1 41 50 12
346 1 41 51 12
346 1 41 52 12
346 1 42 54 6
346 1 43 58 6
346 1 49 67 6
346 1 54 61 6
346 1 54 62 12
346 2 1 4 1
346 2 1 7 3
346 2 1 9 3
346 2 1 10 1
346 2 2 7 6
346 2 3 5 3
346 2 3 8 6
346 2 4 6 6
346 2 4 10 2
346 2 5 7 3
346 2 6 10 12
346 2 7 8 6
346 2 7 9 6
346 2 8 10 12
346 3 1 1 1.0
346 3 347 347 1.0
347 1 2 57 1
347 1 2 66 1
347 1 2 70 2
347 1 6 40 2
347 1 10 42 4
347 1 12 27 4
347 1 12 43 4
347 1 12 45 4
347 1 12 49 4
347 1 13 40 4
347 1 14 45 4
347 1 14 60 4
347 1 14 62 4
347 1 16 34 2
347 1 17 34 4
347 1 18 27 4
347 1 18 56 4
347 1 18 62 4
347 1 19 21 2
347 1 19 56 2
347 1 19 60 2
347 1 21 57 2
347 1 21 66 2
347 1 21 70 2
347 1 22 61 4
347 1 22 62 4
347 1 24 24 4
347 1 24 56 4
347 1 25 50 4
347 1 25 51 4
347 1 30 30 4
347 1 30 60 4
347 1 31 32 4
347 1 32 54 4
347 1 32 61 4
347 1 34 41 4
347 1 36 41 4
347 1 37 44 4
347 1 37 51 4
347 1 40 41 4
347 1 41 44 4
347 1 41 48 4
347 1 41 50 4
347 1 42 53 2
347 1 42 54 4
347 1 43 57 2
347 1 43 58 4
347 1 49 66 2
347 1 49 67 4
347 1 53 61 2
347 1 54 62 4
347 2 2 2 4
347 2 2 4 1
347 2 2 7 3
347 2 2 9 1
347 2 2 10 1
347 2 3 5 2
347 2 3 6 2
347 2 3 7 1
347 2 3 8 4
347 2 3 10 2
347 2 4 6 4
347 2 4 8 2
347 2 5 7 4
347 2 5 8 2
347 2 5 9 2
347 2 6 6 8
347 2 6 8 4
347 2 6 10 4
347 2 7 7 6
347 2 7 8 4
347 2 7 9 4
347 2 7 10 2
347 2 8 9 4
347 2 8 10 4
347 2 10 10 8
347 3 1 1 1.0
347 3 348 348 1.0
348 1 2 61 2
348 1 2 70 2
348 1 6 60 2
348 1 10 62 4
348 1 12 43 4
348 1 12 49 4
348 1 13 60 4
348 1 14 40 4
348 1 14 42 4
348 1 14 45 4
348 1 14 49 4
348 1 16 56 2
348 1 17 56 4
348 1 18 27 4
348 1 18 34 4
348 1 18 42 4
348 1 18 43 4
348 1 19 25 2
348 1 19 34 2
348 1 19 37 2
348 1 19 40 2
348 1 21 51 4
348 1 21 61 4
348 1 22 32 4
348 1 22 57 2
348 1 22 62 4
348 1 22 66 2
348 1 24 56 4
348 1 25 34 4
348 1 25 50 4
348 1 25 70 2
348 1 30 60 4
348 1 31 32 4
348 1 32 41 4
348 1 32 54 4
348 1 34 41 4
348 1 36 61 4
348 1 37 40 4
348 1 37 44 4
348 1 37 70 2
348 1 40 41 4
348 1 42 53 4
348 1 42 54 2
348 1 43 57 4
348 1 43 58 2
348 1 48 61 4
348 1 49 66 4
348 1 49 67 2
348 1 53 57 1
348 1 53 66 1
348 1 56 56 4
348 1 60 60 4
348 2 2 2 4
348 2 2 7 2
348 2 2 8 2
348 2 2 10 2
348 2 3 4 1
348 2 3 5 1
348 2 3 6 4
348 2 3 7 2
348 2 3 8 2
348 2 3 10 1
348 2 4 6 2
348 2 4 8 4
348 2 5 7 1
348 2 5 8 8
348 2 6 6 8
348 2 6 7 2
348 2 6 9 2
348 2 6 10 4
348 2 7 7 8
348 2 7 8 2
348 2 7 9 3
348 2 7 10 4
348 2 8 9 4
348 2 8 10 2
348 2 9 9 2
348 2 10 10 8
348 3 1 1 1.0
348 3 349 349 1.0
349 1 1 61 6
349 1 5 60 6
349 1 14 49 12
349 1 15 56 6
349 1 18 43 12
349 1 19 41 6
349 1 20 34 6
349 1 20 40 6
349 1 20 42 12
349 1 22 32 12
349 1 25 34 12
349 1 37 40 12
349 1 41 70 6
349 1 42 53 6
349 1 43 57 6
349 1 49 66 6
349 1 52 61 12
349 1 54 57 3
349 1 54 66 3
349 1 56 56 12
349 1 60 60 12
349 2 1 8 6
349 2 1 10 2
349 2 2 7 6
349 2 3 6 6
349 2 3 7 3
349 2 4 4 2
349 2 4 8 6
349 2 4 10 1
349 2 5 8 6
349 2 6 10 12
349 2 7 7 6
349 2 7 10 9
349 2 8 9 6
349 2 9 10 3
349 3 1 1 1.0
349 3 350 350 1.0
350 1 3 57 2
350 1 3 70 2
350 1 5 40 4
350 1 5 48 2
350 1 6 71 1
350 1 7 66 2
350 1 7 70 2
350 1 10 54 2
350 1 12 27 4
350 1 12 28 4
350 1 12 35 4
350 1 12 45 4
350 1 12 46 4
350 1 12 47 4
350 1 13 58 2
350 1 14 56 4
350 1 14 62 4
350 1 15 34 4
350 1 15 36 2
350 1 16 71 1
350 1 17 67 2
350 1 18 60 4
350 1 18 62 4
350 1 19 62 4
350 1 22 42 4
350 1 22 62 4
350 1 24 28 4
350 1 25 44 4
350 1 25 52 4
350 1 28 41 4
350 1 28 43 4
350 1 30 46 4
350 1 31 54 2
350 1 32 35 4
350 1 32 47 4
350 1 35 35 4
350 1 35 41 4
350 1 37 50 4
350 1 37 52 4
350 1 41 46 4
350 1 41 47 4
350 1 41 51 4
350 1 41 52 4
350 1 46 49 4
350 1 47 47 4
350 1 53 62 4
350 1 54 61 4
350 1 54 62 4
350 2 1 2 1
350 2 1 7 2
350 2 1 10 1
350 2 2 5 1
350 2 2 7 2
350 2 2 9 2
350 2 3 5 1
350 2 3 6 6
350 2 3 7 2
350 2 3 8 4
350 2 3 9 2
350 2 3 10 2
350 2 4 5 1
350 2 4 6 2
350 2 4 10 2
350 2 5 9 3
350 2 6 6 8
350 2 6 7 4
350 2 6 8 4
350 2 6 9 4
350 2 6 10 6
350 2 7 8 4
350 2 7 9 6
350 2 8 10 4
350 3 1 1 1.0
350 3 351 351 1.0
351 1 6 48 2
351 1 6 70 1
351 1 10 42 4
351 1 10 53 2
351 1 12 35 4
351 1 12 43 4
351 1 12 47 4
351 1 12 49 4
351 1 12 56 4
351 1 12 60 4
351 1 12 62 8
351 1 13 40 4
351 1 13 57 2
351 1 14 46 4
351 1 16 36 2
351 1 16 70 1
351 1 17 34 4
351 1 17 66 2
351 1 18 28 4
351 1 19 22 2
351 1 22 42 4
351 1 22 61 4
351 1 22 62 8
351 1 22 70 2
351 1 25 40 4
351 1 25 46 4
351 1 25 47 4
351 1 25 48 4
351 1 25 57 2
351 1 25 70 2
351 1 28 37 4
351 1 28 43 4
351 1 28 56 4
351 1 31 53 2
351 1 31 62 4
351 1 32 53 4
351 1 34 37 4
351 1 35 35 4
351 1 35 37 4
351 1 35 62 4
351 1 36 37 4
351 1 37 66 2
351 1 37 70 2
351 1 46 49 4
351 1 46 60 4
351 1 47 47 4
351 1 47 62 4
351 1 53 70 2
351 1 61 62 4
351 2 2 2 2
351 2 2 3 2
351 2 2 7 1
351 2 2 10 1
351 2 3 6 8
351 2 3 7 1
351 2 3 8 4
351 2 3 9 2
351 2 3 10 2
351 2 4 7 1
351 2 4 9 2
351 2 5 6 2
351 2 5 7 2
351 2 5 10 2
351 2 6 6 16
351 2 6 7 2
351 2 6 8 8
351 2 6 9 2
351 2 7 7 4
351 2 7 8 4
351 2 7 9 9
351 2 9 10 4
351 3 1 1 1.0
351 3 352 352 1.0
352 1 2 42 2
352 1 2 52 2
352 1 5 40 2
352 1 5 48 4
352 1 5 57 1
352 1 5 70 2
352 1 6 43 2
352 1 6 52 2
352 1 6 56 2
352 1 10 22 4
352 1 10 31 4
352 1 10 62 4
352 1 12 28 4
352 1 12 35 4
352 1 12 36 4
352 1 12 46 4
352 1 12 47 4
352 1 12 48 4
352 1 13 28 4
352 1 13 35 4
352 1 13 62 4
352 1 15 34 2
352 1 15 36 4
352 1 15 66 1
352 1 15 70 2
352 1 16 49 2
352 1 16 52 2
352 1 16 60 2
352 1 17 46 4
352 1 17 47 4
352 1 17 62 4
352 1 21 52 4
352 1 21 62 4
352 1 22 62 4
352 1 25 28 4
352 1 25 52 4
352 1 28 28 4
352 1 31 41 4
352 1 31 54 4
352 1 35 36 4
352 1 35 41 4
352 1 37 46 4
352 1 37 52 4
352 1 41 47 4
352 1 46 46 4
352 1 47 48 4
352 1 53 62 4
352 1 54 61 2
352 2 1 2 2
352 2 1 7 1
352 2 1 10 1
352 2 2 6 2
352 2 2 8 2
352 2 2 9 2
352 2 3 6 10
352 2 3 7 2
352 2 3 8 2
352 2 3 9 5
352 2 3 10 1
352 2 4 7 1
352 2 4 9 1
352 2 4 10 2
352 2 5 6 4
352 2 5 9 4
352 2 6 6 8
352 2 6 7 6
352 2 6 9 6
352 2 6 10 4
352 2 7 8 2
352 2 7 9 2
352 2 7 10 2
352 2 8 10 2
352 3 1 1 1.0
352 3 353 353 1.0
353 1 2 42 2
353 1 2 44 1
353 1 2 50 1
353 1 2 58 1
353 1 2 62 2
353 1 2 67 1
353 1 4 56 2
353 1 4 62 2
353 1 6 43 2
353 1 6 44 1
353 1 6 48 2
353 1 6 51 1
353 1 8 60 2
353 1 8 62 2
353 1 10 21 2
353 1 10 22 2
353 1 10 23 2
353 1 10 29 2
353 1 10 44 2
353 1 10 50 2
353 1 11 62 4
353 1 12 35 2
353 1 12 36 2
353 1 12 44 2
353 1 12 47 2
353 1 12 48 2
353 1 12 50 2
353 1 12 51 4
353 1 13 27 4
353 1 13 28 2
353 1 13 35 2
353 1 13 40 2
353 1 13 48 2
353 1 14 46 2
353 1 14 48 2
353 1 16 36 2
353 1 16 49 2
353 1 16 50 1
353 1 16 51 1
353 1 17 34 2
353 1 17 36 2
353 1 17 45 4
353 1 17 46 2
353 1 17 47 2
353 1 18 28 2
353 1 18 36 2
353 1 19 24 1
353 1 19 30 1
353 1 21 28 2
353 1 21 32 2
353 1 21 36 2
353 1 21 46 2
353 1 21 48 2
353 1 21 62 4
353 1 22 31 2
353 1 22 61 2
353 1 22 62 2
353 1 23 24 2
353 1 24 25 2
353 1 24 70 1
353 1 25 31 2
353 1 25 47 2
353 1 25 48 2
353 1 27 57 1
353 1 27 70 1
353 1 28 58 2
353 1 29 30 2
353 1 30 37 2
353 1 30 70 1
353 1 31 37 2
353 1 31 53 2
353 1 31 65 2
353 1 31 69 2
353 1 32 53 2
353 1 35 37 2
353 1 35 65 2
353 1 36 37 2
353 1 45 66 1
353 1 45 70 1
353 1 46 67 2
353 1 47 69 2
353 2 2 2 2
353 2 2 3 1
353 2 2 5 1
353 2 2 6 6
353 2 2 8 3
353 2 2 9 1
353 2 2 10 2
353 2 3 5 2
353 2 3 6 5
353 2 3 8 3
353 2 3 9 2
353 2 3 10 3
353 2 4 7 1
353 2 4 8 1
353 2 4 9 2
353 2 5 6 6
353 2 5 7 1
353 2 5 9 2
353 2 5 10 4
353 2 6 6 8
353 2 6 7 3
353 2 6 8 2
353 2 6 9 2
353 2 7 8 4
353 2 7 9 2
353 2 7 10 1
353 2 8 9 3
353 2 9 10 2
353 3 1 1 1.0
353 3 354 354 1.0
354 1 2 62 2
354 1 2 65 1
354 1 2 69 1
354 1 4 57 1
354 1 4 70 1
354 1 6 40 2
354 1 6 62 2
354 1 6 65 1
354 1 8 66 1
354 1 8 70 1
354 1 10 44 2
354 1 10 50 2
354 1 10 54 2
354 1 10 56 2
354 1 10 60 2
354 1 11 70 2
354 1 12 27 2
354 1 12 28 2
354 1 12 44 2
354 1 12 45 2
354 1 12 46 2
354 1 12 50 2
354 1 12 51 4
354 1 13 40 2
354 1 13 48 2
354 1 13 56 2
354 1 13 58 2
354 1 13 62 2
354 1 14 45 2
354 1 14 47 2
354 1 16 34 2
354 1 16 62 2
354 1 16 69 1
354 1 17 34 2
354 1 17 36 2
354 1 17 60 2
354 1 17 62 2
354 1 17 67 2
354 1 18 27 2
354 1 18 35 2
354 1 19 23 1
354 1 19 29 1
354 1 21 42 2
354 1 21 44 2
354 1 21 50 2
354 1 21 62 2
354 1 22 31 2
354 1 22 32 2
354 1 22 42 2
354 1 22 61 2
354 1 23 57 1
354 1 24 28 2
354 1 24 31 2
354 1 24 41 2
354 1 24 58 2
354 1 25 35 2
354 1 25 36 2
354 1 25 44 2
354 1 25 51 2
354 1 27 35 2
354 1 27 43 2
354 1 28 41 2
354 1 28 43 2
354 1 29 66 1
354 1 30 31 2
354 1 30 41 2
354 1 30 46 2
354 1 30 67 2
354 1 31 36 2
354 1 31 48 2
354 1 32 54 2
354 1 35 48 2
354 1 36 41 2
354 1 36 47 2
354 1 37 47 2
354 1 37 48 2
354 1 37 50 2
354 1 37 51 2
354 1 41 46 2
354 1 41 48 2
354 1 45 47 2
354 1 45 49 2
354 1 46 49 2
354 1 53 61 2
354 1 53 62 2
354 1 54 62 2
354 2 2 2 2
354 2 2 5 2
354 2 2 6 5
354 2 2 7 2
354 2 2 10 1
354 2 3 5 1
354 2 3 6 3
354 2 3 7 1
354 2 3 8 3
354 2 3 9 3
354 2 3 10 4
354 2 4 6 3
354 2 4 8 2
354 2 5 6 2
354 2 5 7 1
354 2 5 8 4
354 2 5 9 2
354 2 6 6 4
354 2 6 7 2
354 2 6 8 4
354 2 6 9 3
354 2 6 10 4
354 2 7 8 5
354 2 7 9 3
354 2 7 10 2
354 2 8 9 2
354 2 9 9 2
354 2 10 10 4
354 3 1 1 1.0
354 3 355 355 1.0
355 1 2 61 2
355 1 2 62 2
355 1 2 63 2
355 1 2 64 1
355 1 2 68 1
355 1 4 60 2
355 1 4 62 2
355 1 6 64 1
355 1 8 56 2
355 1 8 62 2
355 1 10 53 2
355 1 11 56 2
355 1 11 60 2
355 1 12 43 2
355 1 12 49 2
355 1 12 51 4
355 1 13 57 2
355 1 14 40 2
355 1 14 42 2
355 1 14 46 2
355 1 14 47 2
355 1 14 48 2
355 1 14 49 2
355 1 14 50 4
355 1 16 68 1
355 1 17 66 2
355 1 18 28 2
355 1 18 34 2
355 1 18 35 2
355 1 18 36 2
355 1 18 42 2
355 1 18 43 2
355 1 18 44 4
355 1 19 26 1
355 1 19 33 1
355 1 19 34 2
355 1 19 38 1
355 1 19 39 1
355 1 19 40 2
355 1 21 31 2
355 1 21 32 2
355 1 21 34 2
355 1 21 35 2
355 1 21 40 2
355 1 21 42 2
355 1 21 47 2
355 1 21 61 2
355 1 22 32 4
355 1 22 42 2
355 1 22 62 2
355 1 23 30 2
355 1 23 32 2
355 1 24 29 2
355 1 24 37 2
355 1 25 30 2
355 1 25 32 2
355 1 25 40 2
355 1 25 46 2
355 1 26 57 1
355 1 27 35 2
355 1 27 43 2
355 1 28 37 2
355 1 28 43 2
355 1 28 56 2
355 1 29 32 2
355 1 32 37 2
355 1 32 53 2
355 1 33 70 1
355 1 34 37 2
355 1 35 69 2
355 1 38 66 1
355 1 39 70 1
355 1 45 47 2
355 1 45 49 2
355 1 46 49 2
355 1 46 60 2
355 1 47 65 2
355 1 55 57 1
355 1 55 70 1
355 1 56 58 2
355 1 59 66 1
355 1 59 70 1
355 1 60 67 2
355 1 61 65 2
355 1 61 69 2
355 2 2 3 1
355 2 2 6 6
355 2 2 7 2
355 2 2 8 3
355 2 2 10 2
355 2 3 6 5
355 2 3 7 1
355 2 3 8 3
355 2 3 9 2
355 2 3 10 1
355 2 4 8 3
355 2 4 9 2
355 2 5 6 4
355 2 5 8 6
355 2 5 10 4
355 2 6 6 4
355 2 6 7 1
355 2 6 8 2
355 2 6 10 4
355 2 7 7 2
355 2 7 8 4
355 2 7 9 4
355 2 7 10 2
355 2 8 9 3
355 2 9 10 2
355 3 1 1 1.0
355 3 356 356 1.0
356 1 1 42 2
356 1 1 62 4
356 1 5 35 4
356 1 5 43 2
356 1 5 56 2
356 1 5 62 4
356 1 6 36 2
356 1 6 40 2
356 1 6 57 1
356 1 10 22 4
356 1 10 52 4
356 1 10 70 2
356 1 12 28 4
356 1 12 46 4
356 1 12 52 8
356 1 13 28 4
356 1 13 48 4
356 1 13 70 2
356 1 14 47 4
356 1 15 47 4
356 1 15 49 2
356 1 15 60 2
356 1 15 62 4
356 1 16 34 2
356 1 16 48 2
356 1 16 66 1
356 1 17 36 4
356 1 17 46 4
356 1 17 70 2
356 1 18 35 4
356 1 19 31 2
356 1 22 31 4
356 1 22 32 4
356 1 25 28 4
356 1 25 35 4
356 1 25 36 4
356 1 28 28 4
356 1 31 52 4
356 1 35 52 4
356 1 37 46 4
356 1 37 47 4
356 1 37 48 4
356 1 46 46 4
356 1 47 52 4
356 1 53 61 2
356 1 53 62 4
356 2 1 6 6
356 2 1 8 2
356 2 2 5 2
356 2 2 6 2
356 2 2 7 1
356 2 2 9 2
356 2 2 10 1
356 2 3 6 10
356 2 3 7 3
356 2 3 9 5
356 2 3 10 2
356 2 4 8 2
356 2 4 9 1
356 2 4 10 1
356 2 5 8 2
356 2 5 9 4
356 2 6 6 8
356 2 6 7 6
356 2 6 9 4
356 2 6 10 4
356 2 7 10 2
356 2 8 9 2
356 2 9 10 2
356 3 1 1 1.0
356 3 357 357 1.0
357 1 2 42 4
357 1 2 56 4
357 1 2 60 4
357 1 2 61 4
357 1 2 62 8
357 1 6 43 4
357 1 10 21 8
357 1 12 51 8
357 1 13 27 8
357 1 14 48 8
357 1 14 50 8
357 1 16 49 4
357 1 17 45 8
357 1 18 36 8
357 1 18 44 8
357 1 19 34 4
357 1 19 40 4
357 1 21 24 8
357 1 21 30 8
357 1 21 31 8
357 1 21 32 16
357 1 57 57 2
357 1 58 58 4
357 1 66 66 2
357 1 67 67 4
357 2 2 6 12
357 2 2 8 8
357 2 2 10 4
357 2 3 5 4
357 2 3 8 4
357 2 3 10 2
357 2 4 7 2
357 2 4 9 4
357 2 5 6 8
357 2 5 10 12
357 2 7 8 4
357 2 7 9 6
357 3 1 1 1.0
357 3 358 358 1.0
358 1 5 28 6
358 1 5 35 6
358 1 5 36 12
358 1 6 28 6
358 1 9 52 12
358 1 10 52 12
358 1 13 52 12
358 1 15 46 6
358 1 15 47 6
358 1 15 48 12
358 1 16 46 6
358 1 17 52 12
358 1 20 31 12
358 1 20 35 6
358 1 20 47 6
358 2 1 5 6
358 2 1 6 6
358 2 1 8 2
358 2 1 9 6
358 2 2 9 6
358 2 3 6 6
358 2 3 9 6
358 2 3 10 6
358 2 4 6 6
358 2 4 8 2
358 2 6 6 12
358 2 6 10 6
358 2 10 10 12
358 3 1 1 1.0
358 3 359 359 1.0
359 1 1 52 4
359 1 1 71 2
359 1 3 52 4
359 1 5 28 6
359 1 5 36 4
359 1 5 52 8
359 1 6 28 6
359 1 6 35 2
359 1 7 52 4
359 1 10 31 4
359 1 10 32 4
359 1 10 36 4
359 1 10 48 4
359 1 13 35 4
359 1 13 36 8
359 1 13 52 4
359 1 14 31 4
359 1 14 35 4
359 1 15 46 6
359 1 15 48 4
359 1 15 52 8
359 1 16 46 6
359 1 16 47 2
359 1 17 47 4
359 1 17 48 8
359 1 17 52 4
359 1 18 31 4
359 1 18 47 4
359 1 19 35 2
359 1 19 47 2
359 1 31 31 4
359 1 32 32 4
359 2 1 1 4
359 2 1 5 2
359 2 1 9 6
359 2 2 6 2
359 2 2 8 2
359 2 2 9 6
359 2 3 6 6
359 2 3 8 2
359 2 3 9 6
359 2 3 10 6
359 2 4 6 6
359 2 5 5 4
359 2 5 6 4
359 2 6 6 12
359 2 6 9 2
359 2 6 10 8
359 2 10 10 4
359 3 1 1 1.0
359 3 360 360 1.0
360 1 9 53 24
360 1 12 54 24
360 1 22 41 48
360 1 25 37 48
360 1 62 70 24
360 2 2 9 12
360 2 3 10 12
360 2 4 7 4
360 2 5 5 12
360 2 6 7 24
360 2 7 7 24
360 3 1 1 1.0
360 3 361 361 1.0
361 1 9 54 12
361 1 14 54 12
361 1 18 54 12
361 1 19 54 6
361 1 22 41 24
361 1 25 41 24
361 1 32 70 12
361 1 37 41 24
361 1 41 41 24
361 1 41 53 12
361 1 41 54 24
361 2 2 4 2
361 2 2 10 6
361 2 3 10 6
361 2 4 5 2
361 2 4 10 6
361 2 5 7 6
361 2 6 7 12
361 2 7 7 24
361 2 7 9 6
361 2 7 10 12
361 3 1 1 1.0
361 3 362 362 1.0
362 1 20 54 36
362 1 41 41 144
362 1 41 54 72
362 2 1 4 4
362 2 4 10 12
362 2 7 7 36
362 2 7 10 36
362 3 1 1 1.0
362 3 363 363 1.0
363 1 2 61 4
363 1 6 60 4
363 1 10 54 8
363 1 13 54 8
363 1 16 56 4
363 1 17 54 8
363 1 21 41 8
363 1 22 31 8
363 1 22 41 8
363 1 25 33 8
363 1 25 41 8
363 1 26 41 8
363 1 34 70 4
363 1 36 68 8
363 1 37 39 8
363 1 37 41 8
363 1 38 41 8
363 1 40 70 4
363 1 41 53 8
363 1 41 55 8
363 1 41 59 8
363 1 42 54 4
363 1 43 54 4
363 1 48 64 8
363 1 49 54 4
363 1 57 66 2
363 1 63 63 8
363 2 2 8 4
363 2 2 10 4
363 2 3 4 2
363 2 3 10 8
363 2 4 6 4
363 2 5 7 8
363 2 6 6 8
363 2 6 7 8
363 2 7 7 10
363 2 7 8 8
363 2 7 9 8
363 2 7 10 2
363 2 8 10 4
363 2 9 9 2
363 3 1 1 1.0
363 3 364 364 1.0
364 1 2 61 2
364 1 2 64 1
364 1 2 68 1
364 1 6 60 2
364 1 6 63 1
364 1 10 54 2
364 1 10 56 2
364 1 10 60 2
364 1 13 54 2
364 1 13 56 2
364 1 13 60 2
364 1 14 66 2
364 1 14 68 2
364 1 16 56 2
364 1 16 63 1
364 1 17 54 2
364 1 17 56 2
364 1 17 60 2
364 1 18 57 2
364 1 18 64 2
364 1 19 55 1
364 1 19 59 1
364 1 21 41 2
364 1 21 43 2
364 1 21 49 2
364 1 21 61 2
364 1 22 31 2
364 1 22 32 2
364 1 22 42 2
364 1 22 61 2
364 1 24 31 2
364 1 24 41 2
364 1 25 33 2
364 1 25 34 2
364 1 25 42 2
364 1 25 49 2
364 1 26 41 2
364 1 26 43 2
364 1 26 66 1
364 1 26 70 1
364 1 27 33 2
364 1 27 41 2
364 1 30 31 2
364 1 30 41 2
364 1 32 54 2
364 1 33 66 1
364 1 33 70 1
364 1 34 41 2
364 1 34 49 2
364 1 34 50 2
364 1 34 51 2
364 1 34 60 2
364 1 34 67 2
364 1 36 49 2
364 1 36 61 2
364 1 36 68 2
364 1 37 39 2
364 1 37 40 2
364 1 37 42 2
364 1 37 43 2
364 1 38 41 2
364 1 38 49 2
364 1 38 57 1
364 1 38 70 1
364 1 39 45 2
364 1 39 57 1
364 1 39 70 1
364 1 40 41 2
364 1 40 43 2
364 1 40 44 2
364 1 40 51 2
364 1 40 56 2
364 1 40 58 2
364 1 41 45 2
364 1 41 53 2
364 1 41 57 2
364 1 41 66 2
364 1 42 44 2
364 1 42 50 2
364 1 42 53 2
364 1 42 54 2
364 1 43 48 2
364 1 43 55 2
364 1 43 56 2
364 1 48 61 2
364 1 48 64 2
364 1 49 59 2
364 1 49 60 2
364 1 54 64 1
364 1 54 68 1
364 1 55 61 2
364 1 55 66 1
364 1 56 63 2
364 1 57 59 1
364 1 59 61 2
364 1 60 63 2
364 2 2 3 1
364 2 2 6 1
364 2 2 7 1
364 2 2 8 3
364 2 2 10 2
364 2 3 4 1
364 2 3 6 2
364 2 3 8 1
364 2 3 9 1
364 2 3 10 4
364 2 4 6 3
364 2 4 7 2
364 2 5 7 4
364 2 5 8 4
364 2 6 6 4
364 2 6 7 3
364 2 6 8 4
364 2 6 9 1
364 2 6 10 2
364 2 7 7 4
364 2 7 8 9
364 2 7 9 2
364 2 7 10 3
364 2 8 8 4
364 2 8 9 4
364 2 8 10 3
364 2 9 9 2
364 2 10 10 4
364 3 1 1 1.0
364 3 365 365 1.0
365 1 6 66 1
365 1 9 53 4
365 1 9 55 4
365 1 9 59 4
365 1 10 53 2
365 1 12 54 8
365 1 12 56 4
365 1 12 60 4
365 1 13 53 2
365 1 16 57 1
365 1 17 53 2
365 1 22 41 8
365 1 22 42 4
365 1 22 43 4
365 1 22 49 4
365 1 22 61 4
365 1 24 41 4
365 1 25 37 8
365 1 25 38 4
365 1 25 39 4
365 1 25 45 4
365 1 25 59 4
365 1 26 37 4
365 1 26 41 4
365 1 27 37 4
365 1 30 41 4
365 1 31 53 2
365 1 33 33 4
365 1 33 37 4
365 1 34 54 2
365 1 34 68 4
365 1 36 67 2
365 1 37 55 4
365 1 38 41 4
365 1 39 39 4
365 1 40 54 2
365 1 40 64 4
365 1 42 70 2
365 1 43 66 2
365 1 44 63 4
365 1 48 58 2
365 1 49 57 2
365 1 50 63 4
365 1 51 62 4
365 1 56 70 2
365 1 60 70 2
365 1 61 70 2
365 1 62 64 4
365 1 62 68 4
365 1 62 70 4
365 2 2 4 1
365 2 2 8 2
365 2 2 9 5
365 2 3 3 2
365 2 3 6 2
365 2 3 9 2
365 2 3 10 6
365 2 4 7 3
365 2 5 5 4
365 2 5 6 2
365 2 5 9 2
365 2 6 7 10
365 2 6 8 8
365 2 6 9 2
365 2 7 7 8
365 2 7 8 12
365 2 7 9 1
365 2 7 10 2
365 2 8 10 2
365 2 10 10 2
365 3 1 1 1.0
365 3 366 366 1.0
366 1 6 67 1
366 1 10 54 2
366 1 13 54 2
366 1 14 54 4
366 1 14 60 4
366 1 16 58 1
366 1 17 54 2
366 1 18 54 4
366 1 18 56 4
366 1 19 54 4
366 1 22 41 4
366 1 22 61 4
366 1 24 70 2
366 1 25 41 4
366 1 25 49 4
366 1 26 41 8
366 1 27 66 2
366 1 30 70 2
366 1 31 54 2
366 1 32 64 4
366 1 32 68 4
366 1 33 33 4
366 1 33 41 4
366 1 34 63 4
366 1 34 68 4
366 1 36 66 2
366 1 37 41 4
366 1 37 43 4
366 1 38 41 8
366 1 39 39 4
366 1 39 41 4
366 1 40 63 4
366 1 40 64 4
366 1 41 41 8
366 1 41 42 4
366 1 41 53 4
366 1 41 54 4
366 1 41 55 8
366 1 41 56 4
366 1 41 59 8
366 1 41 60 4
366 1 41 61 4
366 1 42 54 4
366 1 43 54 4
366 1 44 54 2
366 1 45 57 2
366 1 48 57 2
366 1 49 54 4
366 1 50 54 2
366 1 51 54 2
366 2 2 3 1
366 2 2 4 2
366 2 2 10 1
366 2 3 4 1
366 2 3 10 6
366 2 4 5 1
366 2 4 6 2
366 2 4 10 2
366 2 5 7 2
366 2 5 9 1
366 2 6 7 8
366 2 6 8 4
366 2 6 10 2
366 2 7 7 8
366 2 7 8 14
366 2 7 9 6
366 2 7 10 6
366 2 8 10 6
366 2 9 10 1
366 3 1 1 1.0
366 3 367 367 1.0
367 1 9 53 4
367 1 9 57 4
367 1 9 66 4
367 1 12 56 8
367 1 12 60 8
367 1 14 67 4
367 1 18 58 4
367 1 19 54 2
367 1 22 42 8
367 1 22 61 8
367 1 24 43 8
367 1 25 40 8
367 1 25 45 8
367 1 27 37 8
367 1 30 49 8
367 1 32 53 4
367 1 34 37 8
367 1 34 49 8
367 1 40 43 8
367 1 41 57 4
367 1 41 66 4
367 1 41 70 4
367 1 42 42 8
367 1 44 56 8
367 1 50 60 8
367 1 51 62 8
367 1 54 70 4
367 1 61 62 8
367 2 2 4 2
367 2 2 7 2
367 2 2 9 4
367 2 3 6 4
367 2 3 10 6
367 2 4 5 2
367 2 4 7 2
367 2 5 5 4
367 2 5 10 2
367 2 6 8 16
367 2 7 7 8
367 2 7 8 8
367 2 7 9 2
367 2 7 10 6
367 2 8 8 8
367 2 9 10 4
367 3 1 1 1.0
367 3 368 368 1.0
368 1 14 60 8
368 1 14 66 4
368 1 18 56 8
368 1 18 57 4
368 1 19 53 2
368 1 19 54 4
368 1 22 61 8
368 1 22 70 4
368 1 25 49 8
368 1 25 66 4
368 1 32 54 4
368 1 32 61 8
368 1 34 41 8
368 1 34 49 8
368 1 34 60 8
368 1 37 43 8
368 1 37 57 4
368 1 40 41 8
368 1 40 43 8
368 1 40 56 8
368 1 41 42 8
368 1 41 53 4
368 1 41 57 4
368 1 41 66 4
368 1 42 42 8
368 1 42 54 8
368 1 43 56 8
368 1 49 60 8
368 1 54 70 2
368 1 61 61 8
368 2 2 3 2
368 2 2 4 2
368 2 3 9 2
368 2 3 10 4
368 2 4 6 4
368 2 4 7 2
368 2 5 7 2
368 2 5 9 2
368 2 6 7 4
368 2 6 8 8
368 2 7 7 12
368 2 7 8 8
368 2 7 9 4
368 2 7 10 4
368 2 8 8 8
368 2 8 10 8
368 2 10 10 8
368 3 1 1 1.0
368 3 369 369 1.0
369 1 6 66 1
369 1 9 54 4
369 1 9 56 4
369 1 9 60 4
369 1 10 70 2
369 1 13 66 2
369 1 14 54 4
369 1 14 56 4
369 1 16 57 1
369 1 17 57 2
369 1 18 54 4
369 1 18 60 4
369 1 19 56 2
369 1 19 60 2
369 1 22 41 4
369 1 22 42 4
369 1 22 43 4
369 1 22 49 4
369 1 24 41 4
369 1 25 41 4
369 1 25 42 4
369 1 25 43 4
369 1 25 61 4
369 1 27 41 4
369 1 30 41 4
369 1 31 70 2
369 1 32 51 4
369 1 32 70 4
369 1 34 34 4
369 1 34 50 4
369 1 34 66 4
369 1 34 67 2
369 1 36 54 2
369 1 37 41 4
369 1 37 42 4
369 1 37 49 4
369 1 37 61 4
369 1 40 40 4
369 1 40 44 4
369 1 40 57 4
369 1 40 58 2
369 1 41 43 4
369 1 41 45 4
369 1 41 49 4
369 1 41 54 4
369 1 41 56 4
369 1 41 60 4
369 1 42 53 2
369 1 43 53 2
369 1 48 54 2
369 1 49 53 2
369 1 53 61 2
369 1 54 61 4
369 2 2 4 1
369 2 2 6 2
369 2 2 9 1
369 2 2 10 4
369 2 3 3 2
369 2 3 6 2
369 2 3 7 2
369 2 3 10 2
369 2 4 5 2
369 2 4 7 1
369 2 4 10 4
369 2 5 7 2
369 2 5 8 4
369 2 6 7 8
369 2 6 8 4
369 2 7 7 8
369 2 7 8 8
369 2 7 9 1
369 2 7 10 6
369 2 8 9 4
369 2 8 10 4
369 2 9 10 2
369 2 10 10 2
369 3 1 1 1.0
369 3 370 370 1.0
370 1 5 66 3
370 1 15 57 3
370 1 20 54 12
370 1 20 56 6
370 1 20 60 6
370 1 34 34 12
370 1 34 66 6
370 1 40 40 12
370 1 40 57 6
370 1 41 41 24
370 1 41 42 12
370 1 41 43 12
370 1 41 49 12
370 1 41 54 12
370 1 41 56 12
370 1 41 60 12
370 1 41 61 12
370 1 42 54 6
370 1 43 54 6
370 1 49 54 6
370 1 52 54 6
370 1 54 61 6
370 2 1 4 3
370 2 1 9 1
370 2 3 4 1
370 2 3 7 3
370 2 4 6 2
370 2 4 10 6
370 2 6 7 6
370 2 7 7 12
370 2 7 8 12
370 2 7 10 15
370 2 8 10 12
370 2 9 10 3
370 3 1 1 1.0
370 3 371 371 1.0
371 1 2 62 4
371 1 6 62 4
371 1 10 54 8
371 1 12 57 4
371 1 12 66 4
371 1 12 70 8
371 1 13 56 8
371 1 16 62 4
371 1 17 60 8
371 1 21 42 8
371 1 22 31 8
371 1 22 41 8
371 1 25 35 8
371 1 25 43 8
371 1 28 40 8
371 1 28 41 8
371 1 34 46 8
371 1 35 48 8
371 1 36 47 8
371 1 37 47 8
371 1 37 49 8
371 1 41 46 8
371 1 53 61 8
371 1 54 62 4
371 2 2 6 8
371 2 3 7 6
371 2 3 9 2
371 2 3 10 8
371 2 4 6 4
371 2 5 8 8
371 2 6 6 8
371 2 6 7 8
371 2 6 10 4
371 2 7 7 10
371 2 7 9 4
371 2 8 9 8
371 2 9 9 2
371 3 1 1 1.0
371 3 372 372 1.0
372 1 4 66 1
372 1 4 70 1
372 1 6 69 1
372 1 8 57 1
372 1 8 70 1
372 1 10 54 2
372 1 11 57 1
372 1 11 66 1
372 1 12 57 2
372 1 12 64 2
372 1 12 66 2
372 1 12 68 2
372 1 13 56 2
372 1 14 54 2
372 1 14 56 2
372 1 14 60 2
372 1 14 62 2
372 1 16 65 1
372 1 17 60 2
372 1 18 54 2
372 1 18 56 2
372 1 18 60 2
372 1 18 62 2
372 1 19 56 2
372 1 19 60 2
372 1 22 41 2
372 1 22 42 2
372 1 22 61 2
372 1 22 62 2
372 1 23 66 1
372 1 23 70 1
372 1 24 40 2
372 1 24 63 2
372 1 25 42 2
372 1 25 43 2
372 1 25 50 2
372 1 25 51 2
372 1 26 41 2
372 1 26 43 2
372 1 27 40 2
372 1 27 48 2
372 1 28 40 4
372 1 28 41 4
372 1 29 57 1
372 1 29 70 1
372 1 30 34 2
372 1 30 63 2
372 1 31 54 2
372 1 32 35 2
372 1 32 47 2
372 1 32 64 2
372 1 32 68 2
372 1 33 35 2
372 1 33 41 2
372 1 34 45 2
372 1 34 46 4
372 1 34 47 2
372 1 35 40 2
372 1 35 41 2
372 1 36 45 2
372 1 37 42 2
372 1 37 44 2
372 1 37 49 2
372 1 37 51 2
372 1 38 41 2
372 1 38 49 2
372 1 39 41 2
372 1 39 47 2
372 1 41 43 2
372 1 41 44 2
372 1 41 46 4
372 1 41 47 2
372 1 41 49 2
372 1 41 50 2
372 1 41 54 2
372 1 41 58 2
372 1 41 67 2
372 1 42 53 2
372 1 42 54 2
372 1 43 55 2
372 1 43 56 2
372 1 49 59 2
372 1 49 60 2
372 1 53 61 2
372 1 54 61 2
372 1 54 62 2
372 1 54 65 1
372 1 54 69 1
372 1 55 61 2
372 1 59 61 2
372 2 2 2 2
372 2 2 4 1
372 2 2 6 1
372 2 2 7 1
372 2 2 9 1
372 2 3 6 2
372 2 3 7 4
372 2 3 8 1
372 2 3 9 1
372 2 3 10 4
372 2 4 5 1
372 2 4 6 2
372 2 4 10 2
372 2 5 7 1
372 2 5 8 2
372 2 5 9 1
372 2 5 10 1
372 2 6 6 4
372 2 6 7 6
372 2 6 8 4
372 2 6 10 5
372 2 7 7 4
372 2 7 8 7
372 2 7 9 3
372 2 7 10 2
372 2 8 8 4
372 2 8 9 6
372 2 8 10 4
372 3 1 1 1.0
372 3 373 373 1.0
373 1 9 54 4
373 1 9 57 4
373 1 9 58 4
373 1 9 66 4
373 1 9 67 4
373 1 9 70 4
373 1 12 58 4
373 1 12 67 4
373 1 14 56 8
373 1 18 60 8
373 1 19 62 4
373 1 22 42 8
373 1 24 43 8
373 1 24 44 8
373 1 25 44 8
373 1 27 40 8
373 1 27 41 8
373 1 30 49 8
373 1 30 50 8
373 1 32 51 8
373 1 34 45 8
373 1 37 50 8
373 1 41 45 8
373 1 41 51 8
373 1 53 62 4
373 1 54 61 8
373 2 2 5 2
373 2 2 7 4
373 2 2 9 2
373 2 2 10 4
373 2 3 5 2
373 2 3 6 4
373 2 3 10 2
373 2 4 5 2
373 2 4 7 2
373 2 4 10 4
373 2 5 7 2
373 2 5 9 2
373 2 5 10 2
373 2 6 8 8
373 2 6 9 4
373 2 7 8 8
373 2 7 10 4
373 2 8 8 8
373 2 8 10 8
373 3 1 1 1.0
373 3 374 374 1.0
374 1 3 66 4
374 1 7 57 4
374 1 12 57 4
374 1 12 66 4
374 1 20 54 4
374 1 20 56 8
374 1 20 60 8
374 1 20 62 4
374 1 24 40 8
374 1 27 40 8
374 1 30 34 8
374 1 34 45 8
374 1 41 42 8
374 1 41 43 8
374 1 41 44 8
374 1 41 49 8
374 1 41 50 8
374 1 41 51 8
374 1 41 54 4
374 1 41 58 4
374 1 41 67 4
374 1 42 54 8
374 1 43 56 8
374 1 49 60 8
374 1 54 61 8
374 1 54 62 4
374 1 54 71 2
374 1 61 61 8
374 2 1 4 2
374 2 1 9 2
374 2 2 7 4
374 2 3 7 4
374 2 3 9 2
374 2 4 6 4
374 2 4 10 4
374 2 5 7 2
374 2 5 10 2
374 2 6 7 4
374 2 6 10 4
374 2 7 7 4
374 2 7 8 8
374 2 7 9 2
374 2 7 10 4
374 2 8 8 8
374 2 8 10 16
374 3 1 1 1.0
374 3 375 375 1.0
375 1 3 59 8
375 1 7 55 8
375 1 12 53 8
375 1 12 57 4
375 1 12 66 4
375 1 20 62 4
375 1 20 63 8
375 1 22 34 8
375 1 22 40 8
375 1 24 37 8
375 1 25 30 8
375 1 25 38 8
375 1 26 37 8
375 1 27 39 8
375 1 33 45 8
375 1 42 51 8
375 1 43 49 8
375 1 44 50 8
375 1 56 64 8
375 1 58 62 4
375 1 60 68 8
375 1 61 70 8
375 1 62 67 4
375 1 62 71 4
375 2 1 9 4
375 2 2 8 8
375 2 3 7 6
375 2 3 9 6
375 2 4 6 4
375 2 5 6 8
375 2 6 8 8
375 2 6 10 4
375 2 7 7 2
375 2 7 8 8
375 2 7 10 8
375 2 8 8 8
375 2 9 9 2
375 3 1 1 1.0
375 3 376 376 1.0
376 1 9 55 4
376 1 9 59 4
376 1 9 61 4
376 1 12 54 4
376 1 12 58 2
376 1 12 67 2
376 1 14 53 2
376 1 14 63 4
376 1 14 66 2
376 1 18 53 2
376 1 18 57 2
376 1 18 63 4
376 1 19 53 2
376 1 19 62 2
376 1 22 44 4
376 1 22 50 4
376 1 22 51 4
376 1 24 41 4
376 1 24 64 4
376 1 25 38 4
376 1 25 59 4
376 1 25 60 4
376 1 26 37 4
376 1 26 41 4
376 1 27 39 4
376 1 27 49 4
376 1 30 41 4
376 1 30 68 4
376 1 32 41 4
376 1 32 58 2
376 1 32 67 2
376 1 33 45 4
376 1 33 49 4
376 1 34 44 4
376 1 34 54 4
376 1 37 55 4
376 1 37 56 4
376 1 38 41 4
376 1 39 43 4
376 1 40 50 4
376 1 40 54 4
376 1 41 42 4
376 1 42 51 4
376 1 43 45 4
376 1 56 64 4
376 1 57 62 2
376 1 60 68 4
376 1 61 70 4
376 1 62 66 2
376 1 62 70 2
376 2 2 3 2
376 2 2 8 4
376 2 2 9 2
376 2 3 5 1
376 2 3 6 2
376 2 3 9 2
376 2 3 10 3
376 2 4 6 2
376 2 4 7 3
376 2 4 9 1
376 2 5 6 2
376 2 5 7 1
376 2 5 9 2
376 2 5 10 2
376 2 6 7 8
376 2 6 8 4
376 2 6 9 2
376 2 7 8 12
376 2 7 10 4
376 2 8 8 8
376 2 8 10 4
376 2 9 10 1
376 2 10 10 4
376 3 1 1 1.0
376 3 377 377 1.0
377 1 3 59 2
377 1 3 66 2
377 1 5 59 2
377 1 5 66 1
377 1 7 55 2
377 1 7 57 2
377 1 12 55 2
377 1 12 57 2
377 1 12 59 2
377 1 12 66 2
377 1 15 55 2
377 1 15 57 1
377 1 20 56 3
377 1 20 60 3
377 1 20 62 2
377 1 20 63 4
377 1 22 34 2
377 1 22 40 2
377 1 24 38 2
377 1 24 39 2
377 1 24 40 2
377 1 25 34 2
377 1 25 40 2
377 1 26 30 2
377 1 26 34 2
377 1 26 45 2
377 1 26 59 2
377 1 27 38 2
377 1 27 39 2
377 1 27 40 2
377 1 30 33 2
377 1 30 34 2
377 1 33 34 2
377 1 33 45 2
377 1 33 66 2
377 1 34 37 2
377 1 34 45 2
377 1 34 53 1
377 1 34 66 1
377 1 37 40 2
377 1 38 40 2
377 1 38 55 2
377 1 39 40 2
377 1 39 57 2
377 1 40 53 1
377 1 40 57 1
377 1 41 43 2
377 1 41 49 2
377 1 41 51 2
377 1 41 64 2
377 1 41 68 2
377 1 41 70 2
377 1 42 43 2
377 1 42 44 2
377 1 42 49 2
377 1 42 50 2
377 1 42 51 2
377 1 42 56 2
377 1 42 58 1
377 1 42 60 2
377 1 42 67 1
377 1 43 49 4
377 1 43 50 2
377 1 43 54 1
377 1 43 56 2
377 1 43 63 2
377 1 43 67 1
377 1 44 49 2
377 1 44 61 2
377 1 49 54 1
377 1 49 58 1
377 1 49 60 2
377 1 49 63 2
377 1 50 61 2
377 1 51 61 2
377 1 52 56 2
377 1 52 60 2
377 1 52 62 2
377 1 54 64 2
377 1 54 68 2
377 1 56 61 2
377 1 56 62 2
377 1 56 64 2
377 1 56 71 1
377 1 58 61 1
377 1 60 61 2
377 1 60 62 2
377 1 60 68 2
377 1 60 71 1
377 1 61 64 2
377 1 61 67 1
377 1 61 68 2
377 2 1 4 1
377 2 1 9 3
377 2 2 7 2
377 2 2 8 2
377 2 3 4 1
377 2 3 7 4
377 2 3 8 3
377 2 3 9 2
377 2 4 6 3
377 2 4 10 1
377 2 5 6 1
377 2 5 8 2
377 2 5 10 1
377 2 6 6 4
377 2 6 7 2
377 2 6 8 6
377 2 6 9 2
377 2 6 10 2
377 2 7 7 6
377 2 7 8 5
377 2 7 10 5
377 2 8 8 12
377 2 8 9 2
377 2 8 10 8
377 2 9 10 1
377 3 1 1 1.0
377 3 378 378 1.0
378 1 6 67 1
378 1 9 55 2
378 1 9 57 2
378 1 9 59 2
378 1 9 64 2
378 1 9 66 2
378 1 9 68 2
378 1 10 58 1
378 1 10 67 1
378 1 12 56 2
378 1 12 58 2
378 1 12 60 2
378 1 12 67 2
378 1 13 54 1
378 1 13 67 1
378 1 14 56 2
378 1 14 63 2
378 1 16 58 1
378 1 17 54 1
378 1 17 58 1
378 1 18 60 2
378 1 18 63 2
378 1 19 62 2
378 1 22 44 2
378 1 22 50 2
378 1 24 42 2
378 1 24 43 4
378 1 24 44 2
378 1 24 51 2
378 1 24 64 2
378 1 25 40 2
378 1 25 63 2
378 1 26 42 2
378 1 26 44 2
378 1 26 45 2
378 1 26 61 2
378 1 27 38 2
378 1 27 39 2
378 1 27 40 2
378 1 27 41 2
378 1 27 49 2
378 1 27 59 2
378 1 30 42 2
378 1 30 49 4
378 1 30 50 2
378 1 30 51 2
378 1 30 68 2
378 1 31 58 1
378 1 31 67 1
378 1 32 43 2
378 1 32 49 2
378 1 33 34 2
378 1 33 44 2
378 1 33 45 2
378 1 33 68 2
378 1 34 37 2
378 1 34 45 2
378 1 34 49 2
378 1 34 56 2
378 1 36 53 1
378 1 36 66 1
378 1 37 63 2
378 1 38 42 2
378 1 38 50 2
378 1 38 61 2
378 1 39 40 2
378 1 39 50 2
378 1 39 64 2
378 1 40 43 2
378 1 40 60 2
378 1 41 45 2
378 1 41 51 2
378 1 41 57 2
378 1 41 66 2
378 1 41 70 2
378 1 42 51 2
378 1 43 45 2
378 1 44 55 2
378 1 44 56 2
378 1 45 55 2
378 1 48 53 1
378 1 48 57 1
378 1 50 59 2
378 1 50 60 2
378 1 51 61 2
378 1 51 62 2
378 1 54 64 2
378 1 54 68 2
378 1 55 62 2
378 1 56 61 2
378 1 59 62 2
378 1 60 61 2
378 2 2 3 1
378 2 2 7 2
378 2 2 8 2
378 2 2 9 2
378 2 2 10 1
378 2 3 4 1
378 2 3 5 2
378 2 3 6 3
378 2 3 10 3
378 2 4 5 1
378 2 4 6 1
378 2 4 7 2
378 2 4 10 1
378 2 5 6 2
378 2 5 7 1
378 2 5 9 1
378 2 5 10 1
378 2 6 7 2
378 2 6 8 8
378 2 6 9 3
378 2 6 10 1
378 2 7 7 4
378 2 7 8 4
378 2 7 9 1
378 2 7 10 4
378 2 8 8 20
378 2 8 10 6
378 2 9 9 2
378 2 9 10 1
378 3 1 1 1.0
378 3 379 379 1.0
379 1 6 66 2
379 1 10 55 2
379 1 10 59 2
379 1 12 54 2
379 1 12 56 2
379 1 12 60 2
379 1 12 63 2
379 1 13 53 2
379 1 13 59 2
379 1 16 57 2
379 1 17 53 2
379 1 17 55 2
379 1 22 43 2
379 1 22 49 2
379 1 22 64 2
379 1 22 68 2
379 1 24 41 2
379 1 24 61 2
379 1 25 37 2
379 1 25 45 2
379 1 25 59 2
379 1 25 66 2
379 1 26 38 2
379 1 26 39 2
379 1 26 41 2
379 1 26 42 2
379 1 26 49 2
379 1 26 59 2
379 1 26 68 2
379 1 27 37 2
379 1 27 45 2
379 1 30 41 2
379 1 30 61 2
379 1 31 55 2
379 1 31 59 2
379 1 33 33 4
379 1 33 34 2
379 1 33 38 2
379 1 33 39 2
379 1 33 59 2
379 1 33 68 2
379 1 34 41 2
379 1 34 54 2
379 1 34 60 2
379 1 34 61 2
379 1 34 68 2
379 1 36 60 2
379 1 36 67 2
379 1 37 55 2
379 1 37 57 2
379 1 38 41 2
379 1 38 42 2
379 1 38 43 2
379 1 38 55 2
379 1 38 64 2
379 1 39 39 4
379 1 39 40 2
379 1 39 55 2
379 1 39 64 2
379 1 40 41 2
379 1 40 54 2
379 1 40 56 2
379 1 40 61 2
379 1 40 64 2
379 1 42 63 4
379 1 42 64 2
379 1 42 68 2
379 1 43 59 2
379 1 43 62 2
379 1 43 63 2
379 1 43 66 2
379 1 44 60 2
379 1 44 63 2
379 1 48 56 2
379 1 48 58 2
379 1 49 55 2
379 1 49 57 2
379 1 49 62 2
379 1 49 63 2
379 1 50 56 2
379 1 50 63 2
379 1 51 56 2
379 1 51 60 2
379 1 56 70 2
379 1 60 70 2
379 1 61 64 2
379 1 61 68 2
379 1 62 64 2
379 1 62 68 2
379 2 2 4 2
379 2 2 9 2
379 2 3 3 4
379 2 3 6 2
379 2 3 8 2
379 2 3 9 2
379 2 3 10 2
379 2 4 7 2
379 2 5 5 2
379 2 5 9 2
379 2 6 6 2
379 2 6 7 6
379 2 6 8 10
379 2 6 9 4
379 2 7 7 6
379 2 7 8 10
379 2 7 9 2
379 2 7 10 2
379 2 8 8 14
379 2 8 10 4
379 2 10 10 4
379 3 1 1 1.0
379 3 380 380 1.0
380 1 6 66 1
380 1 10 61 2
380 1 13 59 2
380 1 14 59 2
380 1 14 60 2
380 1 14 63 2
380 1 14 66 2
380 1 16 57 1
380 1 17 55 2
380 1 18 55 2
380 1 18 56 2
380 1 18 57 2
380 1 18 63 2
380 1 19 53 2
380 1 19 56 1
380 1 19 60 1
380 1 22 51 2
380 1 22 64 2
380 1 22 68 2
380 1 22 70 2
380 1 24 61 2
380 1 25 49 2
380 1 25 59 2
380 1 25 66 2
380 1 25 68 2
380 1 26 49 2
380 1 26 50 2
380 1 26 59 2
380 1 26 60 2
380 1 27 49 2
380 1 30 61 2
380 1 31 61 2
380 1 32 41 2
380 1 32 56 2
380 1 32 60 2
380 1 32 61 2
380 1 33 34 2
380 1 33 49 2
380 1 33 60 2
380 1 33 66 2
380 1 34 41 4
380 1 34 42 2
380 1 34 43 2
380 1 34 49 2
380 1 34 54 3
380 1 34 60 2
380 1 34 61 2
380 1 34 67 1
380 1 36 60 2
380 1 37 43 2
380 1 37 55 2
380 1 37 57 2
380 1 37 64 2
380 1 38 43 2
380 1 38 44 2
380 1 38 55 2
380 1 38 56 2
380 1 39 40 2
380 1 39 43 2
380 1 39 56 2
380 1 39 57 2
380 1 40 41 4
380 1 40 42 2
380 1 40 43 2
380 1 40 49 2
380 1 40 54 3
380 1 40 56 2
380 1 40 58 1
380 1 40 61 2
380 1 41 42 2
380 1 42 42 4
380 1 42 43 2
380 1 42 49 2
380 1 42 56 2
380 1 42 57 1
380 1 42 60 2
380 1 42 66 1
380 1 43 45 2
380 1 43 53 1
380 1 43 56 2
380 1 43 63 2
380 1 43 66 1
380 1 48 56 2
380 1 49 53 1
380 1 49 57 1
380 1 49 60 2
380 1 49 63 2
380 1 56 64 2
380 1 56 70 1
380 1 57 61 1
380 1 60 68 2
380 1 60 70 1
380 1 61 64 2
380 1 61 66 1
380 1 61 68 2
380 2 2 3 2
380 2 2 4 1
380 2 2 9 1
380 2 3 3 2
380 2 3 6 1
380 2 3 8 2
380 2 3 9 2
380 2 3 10 1
380 2 4 6 2
380 2 4 7 2
380 2 4 8 1
380 2 5 7 1
380 2 5 8 1
380 2 5 9 2
380 2 6 7 5
380 2 6 8 8
380 2 6 9 2
380 2 6 10 2
380 2 7 7 8
380 2 7 8 8
380 2 7 9 1
380 2 7 10 3
380 2 8 8 12
380 2 8 9 2
380 2 8 10 6
380 2 10 10 6
380 3 1 1 1.0
380 3 381 381 1.0
381 1 6 66 1
381 1 6 67 1
381 1 10 56 1
381 1 10 60 1
381 1 10 64 1
381 1 10 68 1
381 1 13 54 1
381 1 13 59 1
381 1 13 60 1
381 1 13 66 1
381 1 14 54 1
381 1 14 56 1
381 1 14 60 1
381 1 14 63 1
381 1 16 57 1
381 1 16 58 1
381 1 17 54 1
381 1 17 55 1
381 1 17 56 1
381 1 17 57 1
381 1 18 54 1
381 1 18 56 1
381 1 18 60 1
381 1 18 63 1
381 1 19 56 1
381 1 19 60 1
381 1 22 43 1
381 1 22 49 1
381 1 22 64 1
381 1 22 68 1
381 1 24 41 1
381 1 24 51 1
381 1 24 61 1
381 1 24 70 1
381 1 25 41 1
381 1 25 49 1
381 1 25 61 1
381 1 25 68 1
381 1 26 41 1
381 1 26 42 2
381 1 26 43 1
381 1 26 49 1
381 1 26 50 1
381 1 26 61 1
381 1 26 63 1
381 1 26 66 1
381 1 26 68 1
381 1 27 41 1
381 1 27 49 1
381 1 27 59 1
381 1 27 66 1
381 1 30 41 1
381 1 30 51 1
381 1 30 61 1
381 1 30 70 1
381 1 31 56 1
381 1 31 60 1
381 1 31 64 1
381 1 31 68 1
381 1 32 43 1
381 1 32 49 1
381 1 32 64 1
381 1 32 68 1
381 1 33 33 2
381 1 33 34 2
381 1 33 42 1
381 1 33 43 1
381 1 33 61 1
381 1 33 63 1
381 1 33 66 1
381 1 33 68 1
381 1 34 34 2
381 1 34 41 1
381 1 34 42 1
381 1 34 49 1
381 1 34 50 1
381 1 34 56 1
381 1 34 59 1
381 1 34 60 1
381 1 34 61 1
381 1 34 63 1
381 1 34 66 1
381 1 34 67 1
381 1 34 68 1
381 1 36 54 1
381 1 36 59 1
381 1 36 60 1
381 1 36 66 1
381 1 37 41 1
381 1 37 43 1
381 1 37 61 1
381 1 37 64 1
381 1 38 41 1
381 1 38 42 2
381 1 38 43 1
381 1 38 44 1
381 1 38 49 1
381 1 38 57 1
381 1 38 61 1
381 1 38 63 1
381 1 38 64 1
381 1 39 39 2
381 1 39 40 2
381 1 39 42 1
381 1 39 49 1
381 1 39 57 1
381 1 39 61 1
381 1 39 63 1
381 1 39 64 1
381 1 40 40 2
381 1 40 41 1
381 1 40 42 1
381 1 40 43 1
381 1 40 44 1
381 1 40 55 1
381 1 40 56 1
381 1 40 57 1
381 1 40 58 1
381 1 40 60 1
381 1 40 61 1
381 1 40 63 1
381 1 40 64 1
381 1 41 43 1
381 1 41 45 1
381 1 41 49 1
381 1 41 55 1
381 1 41 56 2
381 1 41 57 1
381 1 41 59 1
381 1 41 60 2
381 1 41 63 2
381 1 41 64 1
381 1 41 66 1
381 1 41 68 1
381 1 42 43 1
381 1 42 49 1
381 1 42 55 2
381 1 42 56 1
381 1 42 59 2
381 1 42 60 1
381 1 43 45 1
381 1 43 53 1
381 1 43 54 1
381 1 43 55 1
381 1 43 59 1
381 1 43 60 1
381 1 43 61 1
381 1 44 54 1
381 1 44 56 1
381 1 45 55 1
381 1 45 57 1
381 1 48 54 1
381 1 48 55 1
381 1 48 56 1
381 1 48 57 1
381 1 49 53 1
381 1 49 54 1
381 1 49 55 1
381 1 49 56 1
381 1 49 59 1
381 1 49 61 1
381 1 50 54 1
381 1 50 60 1
381 1 51 56 1
381 1 51 60 1
381 1 54 64 1
381 1 54 68 1
381 1 55 61 1
381 1 56 61 1
381 1 59 61 1
381 1 60 61 1
381 2 2 3 1
381 2 2 4 1
381 2 2 9 1
381 2 2 10 1
381 2 3 3 2
381 2 3 4 1
381 2 3 6 2
381 2 3 7 1
381 2 3 8 1
381 2 3 10 2
381 2 4 5 1
381 2 4 6 1
381 2 4 7 1
381 2 4 10 1
381 2 5 7 1
381 2 5 8 1
381 2 5 9 1
381 2 6 6 2
381 2 6 7 5
381 2 6 8 8
381 2 6 9 1
381 2 6 10 1
381 2 7 7 6
381 2 7 8 8
381 2 7 9 2
381 2 7 10 4
381 2 8 8 14
381 2 8 9 3
381 2 8 10 5
381 2 9 10 2
381 2 10 10 2
381 3 1 1 1.0
381 3 382 382 1.0
382 1 5 59 2
382 1 5 66 4
382 1 15 55 2
382 1 15 57 4
382 1 20 54 2
382 1 20 56 4
382 1 20 60 4
382 1 20 63 2
382 1 26 34 4
382 1 26 66 2
382 1 33 34 4
382 1 33 66 2
382 1 34 34 8
382 1 34 59 4
382 1 34 66 4
382 1 38 40 4
382 1 38 57 2
382 1 39 40 4
382 1 39 57 2
382 1 40 40 8
382 1 40 55 4
382 1 40 57 4
382 1 41 41 4
382 1 41 43 4
382 1 41 49 4
382 1 41 56 4
382 1 41 60 4
382 1 41 61 4
382 1 41 63 4
382 1 41 64 4
382 1 41 68 4
382 1 42 42 4
382 1 42 43 4
382 1 42 49 4
382 1 42 56 4
382 1 42 60 4
382 1 42 61 4
382 1 43 49 4
382 1 43 54 4
382 1 43 60 4
382 1 43 61 4
382 1 49 54 4
382 1 49 56 4
382 1 49 61 4
382 1 52 54 4
382 1 52 56 4
382 1 52 60 4
382 1 54 64 2
382 1 54 68 2
382 1 56 61 4
382 1 60 61 4
382 2 1 4 2
382 2 1 9 2
382 2 3 4 2
382 2 3 7 4
382 2 3 8 2
382 2 4 6 2
382 2 4 10 2
382 2 6 7 4
382 2 6 8 8
382 2 6 9 2
382 2 7 7 8
382 2 7 8 8
382 2 7 10 8
382 2 8 8 12
382 2 8 10 10
382 2 9 10 4
382 3 1 1 1.0
382 3 383 383 1.0
383 1 6 66 1
383 1 10 57 1
383 1 10 66 1
383 1 12 56 2
383 1 12 60 2
383 1 12 63 4
383 1 13 53 1
383 1 13 66 1
383 1 14 60 2
383 1 14 67 2
383 1 16 57 1
383 1 17 53 1
383 1 17 57 1
383 1 18 56 2
383 1 18 58 2
383 1 19 54 2
383 1 22 64 2
383 1 22 68 2
383 1 24 43 2
383 1 24 61 2
383 1 24 64 2
383 1 25 45 2
383 1 25 66 2
383 1 26 40 2
383 1 26 42 2
383 1 26 49 2
383 1 26 61 2
383 1 27 37 2
383 1 27 45 4
383 1 30 49 2
383 1 30 61 2
383 1 30 68 2
383 1 31 57 1
383 1 31 66 1
383 1 32 55 2
383 1 32 59 2
383 1 33 34 2
383 1 33 40 2
383 1 33 49 2
383 1 33 68 2
383 1 34 38 2
383 1 34 39 2
383 1 34 41 2
383 1 34 49 4
383 1 34 59 2
383 1 34 60 2
383 1 36 54 1
383 1 36 67 1
383 1 37 57 2
383 1 38 42 2
383 1 38 43 2
383 1 38 61 2
383 1 39 40 2
383 1 39 43 2
383 1 39 64 2
383 1 40 41 2
383 1 40 43 4
383 1 40 55 2
383 1 40 56 2
383 1 41 42 2
383 1 41 55 2
383 1 41 57 2
383 1 41 59 2
383 1 41 62 2
383 1 41 63 4
383 1 41 64 2
383 1 41 66 2
383 1 41 68 2
383 1 42 42 4
383 1 42 56 2
383 1 42 60 2
383 1 42 61 2
383 1 43 56 2
383 1 43 59 2
383 1 43 62 2
383 1 44 54 2
383 1 44 56 2
383 1 44 60 2
383 1 48 54 1
383 1 48 58 1
383 1 49 55 2
383 1 49 60 2
383 1 49 62 2
383 1 50 54 2
383 1 50 56 2
383 1 50 60 2
383 1 51 54 2
383 1 51 56 2
383 1 51 60 2
383 1 54 70 2
383 1 61 61 4
383 1 61 62 2
383 2 2 4 3
383 2 2 9 1
383 2 3 3 2
383 2 3 6 3
383 2 3 7 1
383 2 3 9 1
383 2 3 10 3
383 2 4 5 1
383 2 4 6 1
383 2 4 7 1
383 2 5 5 2
383 2 5 9 1
383 2 6 7 6
383 2 6 8 8
383 2 6 9 1
383 2 6 10 1
383 2 7 7 8
383 2 7 8 6
383 2 7 9 3
383 2 7 10 3
383 2 8 8 20
383 2 8 10 6
383 2 9 10 3
383 2 10 10 2
383 3 1 1 1.0
383 3 384 384 1.0
384 1 2 63 4
384 1 4 59 4
384 1 4 64 4
384 1 8 55 4
384 1 8 68 4
384 1 11 57 4
384 1 11 66 4
384 1 14 56 4
384 1 14 69 4
384 1 18 60 4
384 1 18 65 4
384 1 19 63 4
384 1 21 34 4
384 1 21 40 4
384 1 23 29 4
384 1 23 35 4
384 1 24 30 4
384 1 24 38 4
384 1 26 30 4
384 1 26 43 4
384 1 27 32 4
384 1 27 40 4
384 1 28 39 4
384 1 28 42 4
384 1 29 47 4
384 1 32 45 4
384 1 33 46 4
384 1 33 51 4
384 1 34 45 4
384 1 35 50 4
384 1 38 49 4
384 1 39 51 4
384 1 42 46 4
384 1 43 50 4
384 1 44 47 4
384 1 44 49 4
384 1 55 64 4
384 1 56 65 4
384 1 58 61 4
384 1 59 68 4
384 1 60 69 4
384 1 61 67 4
384 2 2 6 4
384 2 2 7 4
384 2 2 9 4
384 2 3 6 4
384 2 3 8 8
384 2 4 5 2
384 2 4 10 2
384 2 5 5 2
384 2 5 8 4
384 2 5 10 4
384 2 6 6 12
384 2 6 8 4
384 2 7 8 4
384 2 7 9 4
384 2 8 8 12
384 2 8 9 4
384 2 8 10 4
384 2 10 10 2
384 3 1 1 1.0
384 3 385 385 1.0
385 1 4 59 1
385 1 4 70 1
385 1 6 59 1
385 1 6 69 1
385 1 8 55 1
385 1 8 70 1
385 1 10 56 1
385 1 10 60 1
385 1 10 64 1
385 1 10 68 1
385 1 11 57 1
385 1 11 66 1
385 1 12 55 1
385 1 12 57 1
385 1 12 59 1
385 1 12 61 2
385 1 12 64 1
385 1 12 66 1
385 1 12 68 1
385 1 13 56 1
385 1 13 59 1
385 1 13 63 1
385 1 13 66 1
385 1 14 56 2
385 1 14 62 1
385 1 14 63 1
385 1 16 55 1
385 1 16 65 1
385 1 17 55 1
385 1 17 57 1
385 1 17 60 1
385 1 17 63 1
385 1 18 60 2
385 1 18 62 1
385 1 18 63 1
385 1 19 63 2
385 1 22 34 1
385 1 22 40 1
385 1 22 43 1
385 1 22 49 1
385 1 22 63 2
385 1 22 64 1
385 1 22 68 1
385 1 23 51 1
385 1 23 59 1
385 1 24 38 1
385 1 24 42 1
385 1 24 60 1
385 1 24 62 1
385 1 25 34 1
385 1 25 40 1
385 1 25 43 1
385 1 25 48 1
385 1 25 50 1
385 1 25 51 1
385 1 25 64 1
385 1 25 70 1
385 1 26 30 1
385 1 26 34 1
385 1 26 43 2
385 1 26 46 1
385 1 26 47 1
385 1 26 59 1
385 1 26 60 1
385 1 27 40 1
385 1 27 42 1
385 1 27 48 1
385 1 27 50 1
385 1 28 38 1
385 1 28 39 2
385 1 28 40 1
385 1 28 42 2
385 1 28 49 1
385 1 28 61 1
385 1 29 51 1
385 1 29 55 1
385 1 30 42 1
385 1 30 56 1
385 1 30 62 1
385 1 31 35 1
385 1 31 47 1
385 1 31 56 1
385 1 31 60 1
385 1 32 35 1
385 1 32 43 1
385 1 32 47 1
385 1 32 49 1
385 1 33 35 1
385 1 33 43 1
385 1 33 46 2
385 1 33 47 1
385 1 33 50 1
385 1 33 66 1
385 1 33 67 1
385 1 34 35 1
385 1 34 37 1
385 1 34 42 1
385 1 34 43 1
385 1 34 45 1
385 1 34 46 1
385 1 34 49 1
385 1 34 53 1
385 1 34 66 1
385 1 35 38 1
385 1 35 39 1
385 1 35 42 1
385 1 35 61 1
385 1 36 37 1
385 1 36 45 1
385 1 36 56 1
385 1 36 62 1
385 1 37 40 1
385 1 37 44 1
385 1 37 49 1
385 1 37 51 1
385 1 37 68 1
385 1 37 70 1
385 1 38 40 1
385 1 38 49 2
385 1 38 55 1
385 1 38 56 1
385 1 39 44 1
385 1 39 47 1
385 1 39 49 1
385 1 39 57 1
385 1 39 58 1
385 1 40 42 1
385 1 40 43 1
385 1 40 47 1
385 1 40 49 1
385 1 40 53 1
385 1 40 57 1
385 1 42 45 1
385 1 42 46 2
385 1 42 47 1
385 1 43 46 1
385 1 43 49 2
385 1 43 50 1
385 1 44 45 1
385 1 44 49 1
385 1 46 61 1
385 1 47 61 1
385 1 48 60 1
385 1 48 62 1
385 1 53 64 1
385 1 53 68 1
385 1 55 64 2
385 1 56 61 1
385 1 56 62 1
385 1 56 64 1
385 1 56 65 1
385 1 57 61 1
385 1 58 61 1
385 1 59 68 2
385 1 60 61 1
385 1 60 62 1
385 1 60 68 1
385 1 60 69 1
385 1 61 66 1
385 1 61 67 1
385 2 2 2 2
385 2 2 6 1
385 2 2 7 1
385 2 2 9 2
385 2 3 3 2
385 2 3 6 3
385 2 3 7 3
385 2 3 8 4
385 2 3 9 1
385 2 3 10 1
385 2 4 5 1
385 2 4 6 1
385 2 4 8 1
385 2 4 10 1
385 2 5 7 1
385 2 5 8 2
385 2 5 9 1
385 2 5 10 1
385 2 6 6 8
385 2 6 7 2
385 2 6 8 8
385 2 6 9 1
385 2 6 10 4
385 2 7 7 4
385 2 7 8 5
385 2 7 9 3
385 2 7 10 1
385 2 8 8 8
385 2 8 9 5
385 2 8 10 3
385 2 9 10 1
385 3 1 1 1.0
385 3 386 386 1.0
386 1 2 64 2
386 1 2 68 2
386 1 6 63 2
386 1 10 56 2
386 1 10 60 2
386 1 13 56 2
386 1 13 63 2
386 1 14 59 2
386 1 14 61 2
386 1 14 66 2
386 1 14 68 2
386 1 16 63 2
386 1 17 60 2
386 1 17 63 2
386 1 18 55 2
386 1 18 57 2
386 1 18 61 2
386 1 18 64 2
386 1 19 55 2
386 1 19 59 2
386 1 21 43 2
386 1 21 49 2
386 1 21 64 2
386 1 21 68 2
386 1 24 31 2
386 1 24 32 2
386 1 24 42 2
386 1 24 61 2
386 1 26 43 2
386 1 26 50 2
386 1 26 51 2
386 1 26 59 2
386 1 26 60 2
386 1 27 33 2
386 1 27 34 2
386 1 27 42 2
386 1 27 49 2
386 1 30 31 2
386 1 30 32 2
386 1 30 42 2
386 1 30 61 2
386 1 32 56 2
386 1 32 60 2
386 1 33 50 2
386 1 33 51 2
386 1 33 66 2
386 1 33 67 2
386 1 34 41 2
386 1 34 43 2
386 1 34 49 2
386 1 34 54 2
386 1 34 67 2
386 1 36 41 2
386 1 36 49 2
386 1 38 44 2
386 1 38 49 2
386 1 38 51 2
386 1 38 55 2
386 1 38 56 2
386 1 39 44 2
386 1 39 45 2
386 1 39 51 2
386 1 39 57 2
386 1 39 58 2
386 1 40 41 2
386 1 40 43 2
386 1 40 45 2
386 1 40 49 2
386 1 40 54 2
386 1 40 58 2
386 1 41 44 2
386 1 41 48 2
386 1 41 50 2
386 1 42 44 2
386 1 42 45 2
386 1 42 50 2
386 1 43 45 2
386 1 43 48 2
386 1 54 63 2
386 1 55 59 2
386 1 55 64 2
386 1 56 60 2
386 1 56 64 2
386 1 57 61 2
386 1 59 68 2
386 1 60 68 2
386 1 61 66 2
386 2 2 3 2
386 2 2 6 2
386 2 2 7 2
386 2 2 8 2
386 2 3 6 2
386 2 3 8 2
386 2 3 9 2
386 2 3 10 2
386 2 4 6 2
386 2 4 7 2
386 2 4 8 2
386 2 5 7 4
386 2 5 8 4
386 2 6 6 2
386 2 6 8 6
386 2 6 9 2
386 2 6 10 4
386 2 7 7 4
386 2 7 8 4
386 2 7 9 2
386 2 7 10 2
386 2 8 8 14
386 2 8 9 2
386 2 8 10 4
386 2 9 9 2
386 2 10 10 6
386 3 1 1 1.0
386 3 387 387 1.0
387 1 12 63 8
387 1 14 54 4
387 1 14 67 4
387 1 18 54 4
387 1 18 58 4
387 1 19 54 4
387 1 24 64 8
387 1 26 41 8
387 1 27 45 8
387 1 30 68 8
387 1 32 57 4
387 1 32 66 4
387 1 33 49 8
387 1 34 40 8
387 1 38 41 8
387 1 39 43 8
387 1 41 42 8
387 1 41 55 8
387 1 41 56 8
387 1 41 59 8
387 1 41 60 8
387 1 41 61 8
387 1 41 62 8
387 1 44 54 8
387 1 50 54 8
387 1 51 54 8
387 2 2 4 4
387 2 3 6 4
387 2 3 10 4
387 2 4 5 2
387 2 4 10 2
387 2 5 5 2
387 2 6 7 12
387 2 7 8 16
387 2 7 9 4
387 2 7 10 4
387 2 8 8 8
387 2 8 10 8
387 2 9 10 4
387 2 10 10 2
387 3 1 1 1.0
387 3 388 388 1.0
388 1 6 59 2
388 1 9 56 4
388 1 9 60 4
388 1 9 63 4
388 1 10 70 4
388 1 13 66 4
388 1 14 56 4
388 1 16 55 2
388 1 17 57 4
388 1 18 60 4
388 1 19 63 2
388 1 22 43 4
388 1 22 49 4
388 1 24 42 4
388 1 24 49 4
388 1 25 43 4
388 1 25 64 4
388 1 26 34 4
388 1 26 67 2
388 1 27 42 4
388 1 27 61 4
388 1 30 42 4
388 1 30 43 4
388 1 31 51 4
388 1 32 51 4
388 1 33 50 4
388 1 33 67 2
388 1 34 50 4
388 1 34 59 4
388 1 34 66 4
388 1 36 56 4
388 1 37 49 4
388 1 37 68 4
388 1 38 40 4
388 1 38 58 2
388 1 39 44 4
388 1 39 58 2
388 1 40 44 4
388 1 40 55 4
388 1 40 57 4
388 1 42 45 4
388 1 43 49 4
388 1 45 61 4
388 1 48 60 4
388 1 53 64 2
388 1 53 68 2
388 1 56 61 4
388 1 60 61 4
388 2 2 6 4
388 2 2 9 2
388 2 2 10 2
388 2 3 3 4
388 2 3 6 2
388 2 3 7 4
388 2 4 5 2
388 2 4 8 2
388 2 4 10 2
388 2 5 7 2
388 2 5 8 4
388 2 6 7 4
388 2 6 8 8
388 2 6 10 2
388 2 7 7 4
388 2 7 8 4
388 2 7 9 2
388 2 8 8 12
388 2 8 9 2
388 2 8 10 8
388 2 9 10 4
388 3 1 1 1.0
388 3 389 389 1.0


==> anc/generator/solution.txt <==
1.371740577379067716e-03 1.238796455290014206e-09 2.003792451231887847e-10 -3.430653546994634082e-12 3.027581760203261577e-11 3.172544064597280191e-09 8.458478938359867489e-12 1.977559052938791047e-11 2.024074044183175170e-11 4.026044920710994302e-12 2.298408241156518264e-12 1.673685366400332579e-09 2.170184855373906562e-11 1.664283025575036889e-07 2.162811474164722664e-11 4.480433681915628713e-11 3.547001693611239083e-10 3.204930896088107883e-10 8.487781808248576807e-11 5.567374222873106711e-11 5.907697224719543094e-11 4.275067751162035070e-11 2.660910457049877766e-09 6.300919202044663446e-11 1.335093411131110943e-10 4.680432309381617651e-10 1.011579447908473579e-09 6.718003237807581074e-11 2.967958605194130341e-10 1.054163153526258521e-09 1.851111732043462523e-10 2.915860535834648301e-09 5.736874873399960134e-02 3.645371074544424684e-12 9.002590918794702405e-11 1.430784373494207309e-11 3.524556404377940419e-09 4.143195329175850801e-10 3.086488466327601976e-09 2.865116999664040764e-01 1.006318344813912967e-09 3.354798580069346524e-11 4.429176621200875733e-05 1.455056506534843223e-10 2.736393029219749120e-10 1.022241445746353593e-09 2.451411701849287205e-09 1.171363012227255499e-09 8.154722676416445563e-12 1.664976342916383686e-11 3.206349331808675062e-11 1.230708351984067842e-10 3.270104596050452175e-10 3.443667977086459424e-11 5.620212211889624310e-09 7.561524347235618334e-11 1.952575145146497074e-10 1.051339281050130716e-09 2.363006035638023751e-09 7.228594371799414358e-10 3.068432920196511852e-10 1.337346085223981455e-09 1.806774451143016915e-09 6.611150407881377071e-10 6.227900596976107221e-10 7.384226729612038189e-09 2.492525984377748087e-09 1.237301859960294577e-09 1.239507054437295918e-09 1.124999175018918415e-08 1.275253188050402928e-10 2.205278187035421660e-10 1.764245292105567250e-10 1.211909024154037119e-09 7.607439869652641616e-10 2.482254620254790332e-10 5.189028036609859997e-09 3.374765082287393576e-10 2.275856822552701742e-10 8.827418629416487316e-04 3.524236922284934269e-11 4.739446621547285636e-11 2.520831546353806831e-09 2.034530308063725323e-10 7.821278667498155089e-11 2.219418123874159619e-09 1.992423121076349950e-06 9.008050319265684793e-10 9.869836367683400944e-09 2.211649951056486921e-04 1.909341188336861062e-01 6.928447112858228458e-10 1.339587407876825854e-09 6.615786422789603910e-04 1.994800512104553617e-06 6.700034954614974474e-07 1.669080031724802461e-07 8.115406523357021947e-08 2.674394356558537281e-09 5.630421903537828595e-10 1.120173114526471556e-09 1.379009954059354902e-09 2.058702529850217169e-10 4.255224141451057964e-09 4.719718269364932353e-09 5.575199293777367914e-11 3.403184194941553901e-09 1.948963461408289123e-10 5.113406105658582742e-10 2.631606207608932743e-09 1.391481445224613825e-09 4.313966751708480076e-10 9.515488845008998111e-07 4.621679021965577060e-09 7.278988503995720604e-09 1.034193212873031277e-09 5.446486006866686252e-10 7.311163683923692839e-09 1.564708114718342981e-09 6.275474552348328583e-10 7.234958722092886157e-10 6.672509850445868836e-07 9.527873521825185273e-07 1.967146026973232475e-09 1.414661344223465431e-09 7.940745531378953143e-10 1.770169460855731964e-09 1.352901366654898823e-09 4.775506751897884006e-09 2.103112017595786410e-09 4.239637798670723831e-09 2.927877975402184521e-09 5.869638170160712843e-09 5.170980712395910367e-10 1.681338196078595780e-09 1.029499631811745797e-09 6.424597683620124857e-10 6.013022504629137167e-09 1.716296521016134891e-10 4.033575810916114306e-09 4.789533538653498808e-10 1.915991824121755088e-02 1.466999636686398063e-09 2.862901364709379837e-01 1.188984095724299513e-09 2.232674122255414057e-11 1.503831936413933170e-10 7.764611289091081007e-10 1.863973565630669574e-10 5.022494558160569251e-09 1.324243102317068134e-03 1.749990121692951154e-10 1.996284520513926670e-06 4.420583627494263645e-04 9.989751561040065075e-07 1.282535957825931322e-09 1.332772546865218874e-09 9.501501814706285946e-07 9.476623928863865596e-09 4.881117578905576117e-09 1.002707372461871614e-06 7.217683378285761653e-10 8.374291100976674874e-09 5.741331280929858755e-02 4.633170331773358352e-11 7.308809996687230272e-10 4.529094287673384959e-09 4.021110089937063727e-10 5.728804765248470101e-09 2.212109483365811433e-04 6.207772991646722461e-10 2.349742877646698250e-09 8.050386145622157737e-10 4.979351525697418562e-09 9.106029211568010428e-10 3.263496109482937714e-11 1.176956075479101385e-10 1.924711606522146826e-09 7.957960062860261982e-11 7.680712582762628725e-11 6.222648859552182719e-09 1.866042072093166703e-09 3.106644132234765251e-09 6.670973674949934704e-07 9.339063968319991949e-10 4.675602059054234299e-09 1.100592664843932787e-10 3.435204023841185648e-10 4.329518360408683461e-11 3.690431620847898926e-11 8.981694698465655733e-11 1.061194285880699916e-09 4.291687805957761864e-11 2.574372119098850940e-10 1.564304236032356158e-09 3.114138579693041075e-10 7.988708467493489530e-10 4.424675811972174527e-11 3.477027810363661583e-09 2.873081410774859829e-10 6.105534583564223228e-11 6.361081491769220534e-07 2.029062901385153656e-11 2.142827866141210410e-11 5.264908809607112414e-10 6.405477338864068259e-10 3.845985843472908031e-10 2.372524589865540620e-10 4.371796430400024191e-11 6.171893300367970563e-10 1.019481232254701057e-08 1.829728060736578941e-11 3.763853701404034374e-09 4.417634551559060396e-04 7.317344779968866243e-09 5.955831414316176709e-09 8.857434607359333995e-09 1.948303878228981286e-10 9.292808265331136852e-10 9.234288375791448223e-07 1.447366788471523781e-09 1.019203301788310401e-08 9.462016856521448673e-07 4.427532297956908252e-04 3.664305412543511066e-09 9.683699528270450539e-07 5.836841893508747927e-11 1.636525296183188067e-08 2.042570729248886766e-10 1.858571047629679262e-10 5.090761778209044346e-09 3.163754361085057600e-07 2.209777695304764727e-04 2.497368917966867062e-10 6.098536239855170927e-10 2.934610128534491059e-10 1.305537206427552933e-09 9.250676026508938865e-09 1.282773835839276453e-10 4.357816427742254122e-10 5.190227273986999606e-09 4.688504249898139947e-09 4.271087319750014476e-09 1.515943481175586173e-10 1.008453687649062396e-08 1.987434093905929329e-09 1.205666413914532127e-09 1.583325821251125299e-09 7.835420583645924195e-10 2.485140557200087486e-09 6.031477271765349661e-11 1.349754545365271635e-10 2.482206523993950660e-09 9.797992984736664833e-11 1.789064385975398159e-09 2.535121766400767226e-09 1.188583370225075186e-09 1.586945034824268988e-10 2.754456184986213776e-10 3.543274915299183351e-09 4.351281714582453889e-09 1.316680728163635664e-10 8.163708381602386105e-10 1.910303130311297603e-06 9.177044704863614818e-07 2.075223485079961388e-09 2.465168519506217947e-09 2.397811303808287858e-09 1.325647732261907319e-08 8.759066162223451027e-09 7.506366375950779681e-10 1.592596870055255640e-09 2.014726174090704993e-08 9.163141207385778897e-07 1.321464751515785693e-09 4.619199254666759147e-09 6.882367121467066935e-10 1.198613613975044778e-10 3.661219957780462789e-09 6.462432410376748601e-07 1.472206687229993157e-09 2.474558884393866945e-09 5.359944735153783113e-10 1.155285509221362590e-09 9.419219566570058383e-10 6.116618904748471437e-11 2.102267486649999796e-09 1.041937065609405751e-09 1.934658944983717437e-10 2.917474909260150853e-10 6.658888228387647980e-07 1.887238181837347585e-09 1.177242521628514744e-10 9.032200840802623185e-09 2.851104745269467372e-10 1.871110748232851453e-09 2.340932088401009527e-09 2.199064453779876902e-09 1.053899360684998081e-10 2.462129816988696626e-09 1.100392568590728704e-09 1.716974511047733999e-09 1.419214030044682710e-09 2.773420630887621705e-10 1.462499833336063802e-09 2.239088493365108316e-10 4.132456898457081987e-11 6.752705873457254048e-10 7.640834154837064001e-11 1.508635535776944214e-09 2.844695982425955332e-08 9.601514227624165809e-07 6.262130840281735632e-11 1.029454768773080580e-08 1.509222920359542393e-09 7.193969361477949003e-10 9.180176129927455674e-07 7.157785851489264115e-10 1.534775780967020631e-09 1.167165999152378700e-09 4.891232700310562796e-09 4.967745280536988695e-09 9.005714138849304658e-09 4.422873862666622290e-11 5.703529114727515888e-11 2.723589658778387242e-09 6.313701362602114665e-10 3.127939158032271984e-10 9.434320447181001856e-10 7.182856610697198013e-10 2.445404864558674651e-09 2.391850262233078378e-09 6.237657635304220131e-09 2.333100422803420507e-09 5.063734446419426729e-09 1.794368857054862893e-09 2.807090036767215051e-09 1.258972353895310469e-10 2.150211774860761421e-09 1.911536737132442907e-09 8.135884931185385047e-10 9.712125114258629343e-10 1.415115531971294765e-09 7.050506701988323474e-10 2.046069038807630740e-09 6.983162642384695821e-09 2.755503467615276548e-09 1.497792182441305546e-09 2.319762942586558752e-09 5.692083152107545126e-11 1.301024076298893361e-09 2.989333811556190158e-10 1.196366669768486342e-09 1.020994875050994765e-09 2.204567094865077384e-10 6.909165432192227712e-10 1.160998969028613129e-08 1.526858117956849340e-07 4.402136426989067357e-11 1.581543082687847103e-07 6.701673021115304480e-07 9.557843306098075253e-02 4.824421176186025881e-07 1.025577365460753701e-09 6.792144638572544000e-09 1.964172772703528892e-08 2.375515962492763242e-09 3.541223429543814521e-09 1.348871843752881261e-09 4.410029190995146662e-04 1.602310625410352943e-09 3.352262575127127482e-10 1.103515221273677132e-09 9.969346338490890058e-07 4.414416634035598753e-10 3.583954105744675345e-09 5.522916743626280547e-09 4.918617482073490397e-09 3.719610918474647625e-09 1.144811231053497589e-10 1.229963796534786281e-09 9.509232668984722885e-07 9.097051579033478890e-10 1.071077015166554912e-09 6.672541698922114511e-10 3.015235972547369346e-09 6.731641422534654947e-09 4.017382759110552207e-11 
1 1 1 1 9.098352985634766407e-08 
1 1 1 2 3.485318861783644100e-08 
1 1 1 3 3.013808060527726424e-08 
1 1 1 4 9.838687374578745513e-09 
1 1 1 5 3.259565120789300787e-08 
1 1 1 6 4.439392083935448737e-09 
1 1 1 7 3.013808060527726424e-08 
1 1 1 8 9.838687374578745513e-09 
1 1 1 9 2.798991457806185700e-08 
1 1 1 10 7.846015780623085357e-09 
1 1 1 11 5.001708479553586278e-09 
1 1 1 12 1.863321765849657051e-08 
1 1 1 13 1.006590483343819561e-08 
1 1 1 14 9.629292615215468259e-09 
1 1 1 15 3.259565120789300787e-08 
1 1 1 16 4.439392083935448737e-09 
1 1 1 17 1.006590483343819561e-08 
1 1 1 18 9.629292615215468259e-09 
1 1 1 19 5.555466077900460880e-09 
1 1 1 20 5.587528249370823408e-08 
1 1 1 21 5.366440466942339267e-08 
1 1 1 22 6.254813882715621698e-08 
1 1 1 23 1.869419525760883613e-08 
1 1 1 24 4.962520306198186540e-08 
1 1 1 25 2.579277676416954654e-08 
1 1 1 26 1.305334785058736146e-08 
1 1 1 27 1.341828532690317731e-08 
1 1 1 28 2.855721750739547318e-09 
1 1 1 29 1.869419525760883613e-08 
1 1 1 30 4.962520306198186540e-08 
1 1 1 31 5.333407622628787345e-08 
1 1 1 32 9.064871399795028757e-08 
1 1 1 33 5.468293810926209599e-09 
1 1 1 34 4.501191779421957909e-08 
1 1 1 35 3.987549563786746871e-09 
1 1 1 36 5.380902898840879245e-08 
1 1 1 37 2.579277676416954654e-08 
1 1 1 38 1.305334785058736146e-08 
1 1 1 39 5.468293810926209599e-09 
1 1 1 40 4.501191779421957909e-08 
1 1 1 41 9.306752184013445234e-08 
1 1 1 42 7.061071277584051324e-09 
1 1 1 43 1.315446488608182013e-08 
1 1 1 44 2.182229065141844200e-08 
1 1 1 45 1.341828532690317731e-08 
1 1 1 46 2.855721750739547318e-09 
1 1 1 47 3.987549563786746871e-09 
1 1 1 48 5.380902898840879245e-08 
1 1 1 49 1.315446488608182013e-08 
1 1 1 50 2.182229065141844200e-08 
1 1 1 51 2.823110456021509414e-08 
1 1 1 52 7.950618122046742179e-08 
1 1 1 53 1.675753928455228688e-08 
1 1 1 54 5.561253488688231381e-08 
1 1 1 55 2.391431607124281597e-08 
1 1 1 56 1.856233924737173038e-08 
1 1 1 57 2.366989683964869216e-08 
1 1 1 58 1.827690377280636250e-08 
1 1 1 59 2.391431607124281597e-08 
1 1 1 60 1.856233924737173038e-08 
1 1 1 61 7.168265365699301170e-08 
1 1 1 62 4.959764838433635464e-08 
1 1 1 63 1.932056543581682311e-08 
1 1 1 64 4.477791483506160369e-08 
1 1 1 65 4.459882665902202555e-08 
1 1 1 66 2.366989683964869216e-08 
1 1 1 67 1.827690377280636250e-08 
1 1 1 68 4.477791483506160369e-08 
1 1 1 69 4.459882665902202555e-08 
1 1 1 70 6.277798923111356950e-08 
1 1 1 71 4.410889444942584902e-08 
1 1 2 2 3.438140441813536174e+00 
1 1 2 3 4.231779858578192413e-08 
1 1 2 4 2.648263038664251147e-03 
1 1 2 5 6.999793817393158432e-09 
1 1 2 6 1.997864730378124537e-06 
1 1 2 7 4.231779858578192413e-08 
1 1 2 8 2.648263038664251147e-03 
1 1 2 9 6.878924909519230191e+00 
1 1 2 10 2.658341214148021193e-03 
1 1 2 11 1.140678683033258968e-08 
1 1 2 12 1.923475661622874994e-06 
1 1 2 13 2.650148585098145455e-03 
1 1 2 14 4.058001768013974775e-06 
1 1 2 15 6.999793817393158432e-09 
1 1 2 16 1.997864730378124537e-06 
1 1 2 17 2.650148585098145455e-03 
1 1 2 18 4.058001768013974775e-06 
1 1 2 19 4.030290740121289246e-06 
1 1 2 20 3.443446776473757964e+00 
1 1 2 21 6.876264274841795476e+00 
1 1 2 22 5.308858587457805991e-03 
1 1 2 23 2.654445277306270029e-03 
1 1 2 24 3.932997140798344304e-06 
1 1 2 25 2.650383675776237999e-03 
1 1 2 26 2.867805134182237106e-06 
1 1 2 27 1.922283682467504689e-06 
1 1 2 28 1.709005970484134454e-09 
1 1 2 29 2.654445277306270029e-03 
1 1 2 30 3.932997140798344304e-06 
1 1 2 31 2.660464864474111624e-03 
1 1 2 32 2.100443725953196609e-06 
1 1 2 33 9.559698052459668111e-07 
1 1 2 34 2.681835087144545065e-08 
1 1 2 35 9.254704634851360825e-07 
1 1 2 36 4.015945874887647595e-08 
1 1 2 37 2.650383675776237999e-03 
1 1 2 38 2.867805134182237106e-06 
1 1 2 39 9.559698052459668111e-07 
1 1 2 40 2.681835087144545065e-08 
1 1 2 41 6.884233431918736379e+00 
1 1 2 42 2.658135350094302778e-03 
1 1 2 43 2.656088128723009707e-03 
1 1 2 44 4.086749741908422610e-06 
1 1 2 45 1.922283682467504689e-06 
1 1 2 46 1.709005970484134454e-09 
1 1 2 47 9.254704634851360825e-07 
1 1 2 48 4.015945874887647595e-08 
1 1 2 49 2.656088128723009707e-03 
1 1 2 50 4.086749741908422610e-06 
1 1 2 51 4.119788434742975060e-06 
1 1 2 52 2.658099809165645217e-03 
1 1 2 53 2.652305914232952130e-03 
1 1 2 54 3.440794538052417195e+00 
1 1 2 55 2.900692408313684268e-06 
1 1 2 56 2.654225395625897134e-03 
1 1 2 57 2.389216366316850014e-08 
1 1 2 58 2.011738043039776437e-06 
1 1 2 59 2.900692408313684268e-06 
1 1 2 60 2.654225395625897134e-03 
1 1 2 61 2.656156931166211640e-03 
1 1 2 62 8.111567208685369117e-06 
1 1 2 63 1.929632123800305819e-06 
1 1 2 64 1.945127840092988548e-06 
1 1 2 65 5.015606758225966682e-08 
1 1 2 66 2.389216366316850014e-08 
1 1 2 67 2.011738043039776437e-06 
1 1 2 68 1.945127840092988548e-06 
1 1 2 69 5.015606758225966682e-08 
1 1 2 70 4.087385577093372986e-08 
1 1 2 71 2.032500660350080286e-06 
1 1 3 3 1.418327140576414044e-07 
1 1 3 4 1.437275727832731816e-08 
1 1 3 5 4.003493710248921095e-06 
1 1 3 6 2.252530005992401542e-08 
1 1 3 7 1.976276315420261298e-08 
1 1 3 8 3.953966072399843332e-08 
1 1 3 9 8.282576395404524077e-08 
1 1 3 10 2.919173476757548856e-08 
1 1 3 11 3.316647604023747978e-08 
1 1 3 12 4.256192676841814235e-08 
1 1 3 13 8.587479158088995014e-09 
1 1 3 14 6.183369535136890881e-08 
1 1 3 15 1.399678749791597101e-08 
1 1 3 16 2.412617245478676185e-08 
1 1 3 17 5.114011777341096858e-08 
1 1 3 18 3.682112919961371075e-08 
1 1 3 19 2.388662986789111863e-08 
1 1 3 20 8.239498022696634069e-08 
1 1 3 21 9.984580820635612325e-08 
1 1 3 22 7.074898958077473811e-08 
1 1 3 23 1.379347395425935269e-08 
1 1 3 24 2.087351120931513750e-08 
1 1 3 25 4.755075314083531195e-08 
1 1 3 26 2.852982817879591936e-08 
1 1 3 27 2.429859140121054592e-08 
1 1 3 28 8.419395204373850894e-09 
1 1 3 29 5.840648475830892853e-08 
1 1 3 30 1.182495670873362249e-07 
1 1 3 31 5.013029133446077588e-08 
1 1 3 32 1.082756463743336338e-07 
1 1 3 33 7.530584912927167461e-08 
1 1 3 34 8.057174428381505869e-06 
1 1 3 35 9.289192943318778609e-09 
1 1 3 36 8.042776648943096107e-06 
1 1 3 37 6.846170436846050282e-08 
1 1 3 38 1.495682273029903449e-08 
1 1 3 39 1.840628556314650427e-08 
1 1 3 40 1.850614295992531914e-08 
1 1 3 41 2.010347301619169122e-07 
1 1 3 42 2.912963894973875651e-08 
1 1 3 43 6.201378558506979670e-09 
1 1 3 44 2.346903436437472825e-08 
1 1 3 45 6.571300389298711690e-08 
1 1 3 46 1.503493476259089347e-08 
1 1 3 47 1.319422372726108942e-08 
1 1 3 48 5.204536729050638206e-08 
1 1 3 49 6.395895630001378561e-08 
1 1 3 50 4.128914184825077081e-08 
1 1 3 51 3.859196325365644083e-08 
1 1 3 52 5.221450568738233678e-08 
1 1 3 53 5.107695369971394920e-08 
1 1 3 54 8.842501842814484542e-08 
1 1 3 55 5.519102870569497166e-09 
1 1 3 56 8.578168395921749636e-09 
1 1 3 57 1.412869784761684712e-08 
1 1 3 58 9.270173448840437863e-09 
1 1 3 59 4.721332353514469023e-08 
1 1 3 60 6.212519705927321700e-08 
1 1 3 61 3.466444245560574825e-08 
1 1 3 62 4.867289472119914984e-08 
1 1 3 63 2.515679774367785106e-08 
1 1 3 64 1.802452716767647738e-08 
1 1 3 65 2.399106251761704913e-08 
1 1 3 66 4.035856233383012764e-06 
1 1 3 67 8.154336830836862029e-08 
1 1 3 68 1.101556182423100149e-07 
1 1 3 69 8.027024100619008440e-06 
1 1 3 70 4.026528394248445552e-06 
1 1 3 71 2.723656426051667690e-08 
1 1 4 4 7.997042085235983306e-06 
1 1 4 5 2.706534614729635172e-08 
1 1 4 6 4.862062540687537184e-08 
1 1 4 7 3.953966072399843332e-08 
1 1 4 8 3.818192664580315608e-06 
1 1 4 9 5.304473140049541062e-03 
1 1 4 10 3.867406578953011546e-06 
1 1 4 11 3.835861457942820922e-08 
1 1 4 12 3.882218436482458885e-08 
1 1 4 13 8.024726237857045513e-06 
1 1 4 14 5.816014662279210457e-08 
1 1 4 15 2.240593567014354770e-08 
1 1 4 16 1.592570525360793947e-08 
1 1 4 17 3.829502961964435499e-06 
1 1 4 18 8.946143893463006072e-08 
1 1 4 19 4.377458121013732215e-08 
1 1 4 20 2.660078051351671795e-03 
1 1 4 21 5.302676099087523867e-03 
1 1 4 22 3.733960184756236248e-06 
1 1 4 23 3.835415708773709081e-06 
1 1 4 24 1.045069709397876519e-08 
1 1 4 25 8.016495939787034232e-06 
1 1 4 26 3.089183318150259645e-08 
1 1 4 27 7.464408759602284749e-08 
1 1 4 28 9.768078155880365216e-09 
1 1 4 29 1.878221816823951951e-06 
1 1 4 30 1.165886677551918207e-08 
1 1 4 31 1.856541949947790219e-06 
1 1 4 32 3.190511391583128573e-08 
1 1 4 33 3.272261341794715290e-08 
1 1 4 34 3.530634665770267687e-08 
1 1 4 35 2.247206905342251007e-08 
1 1 4 36 3.283920686559404633e-08 
1 1 4 37 3.847080391147591783e-06 
1 1 4 38 4.002897499453605113e-08 
1 1 4 39 3.688211526830933862e-08 
1 1 4 40 5.385936040612793444e-08 
1 1 4 41 5.316412708462835666e-03 
1 1 4 42 1.874054647441091029e-06 
1 1 4 43 3.868260228305020823e-06 
1 1 4 44 2.881239541498981352e-08 
1 1 4 45 3.724281278894045418e-08 
1 1 4 46 9.663152752990522736e-09 
1 1 4 47 8.929864615373432339e-09 
1 1 4 48 4.488223608931782461e-08 
1 1 4 49 1.866543140002926120e-06 
1 1 4 50 4.242851976628308400e-08 
1 1 4 51 2.675657207062777289e-08 
1 1 4 52 1.868651666165577367e-06 
1 1 4 53 1.874616709163228080e-06 
1 1 4 54 2.656308035423690476e-03 
1 1 4 55 2.005629980820325006e-08 
1 1 4 56 3.843661584345738226e-06 
1 1 4 57 1.542125732408577944e-08 
1 1 4 58 3.516590423984592333e-08 
1 1 4 59 4.221165515951683817e-08 
1 1 4 60 1.850867238943912224e-06 
1 1 4 61 1.849105551943743914e-06 
1 1 4 62 3.030523116416416678e-08 
1 1 4 63 2.766520652564435051e-08 
1 1 4 64 2.286878762622371947e-08 
1 1 4 65 3.296732099731787654e-08 
1 1 4 66 1.105037516460045844e-08 
1 1 4 67 1.410753584670537414e-08 
1 1 4 68 1.108045877897466823e-08 
1 1 4 69 2.914871704939940909e-08 
1 1 4 70 2.423747177781414455e-08 
1 1 4 71 7.720334292633094393e-09 
1 1 5 5 1.328763566216960637e-03 
1 1 5 6 2.540405603508599563e-08 
1 1 5 7 1.399678749791597101e-08 
1 1 5 8 2.240593567014354770e-08 
1 1 5 9 2.345680244526378576e-08 
1 1 5 10 1.211017579626703021e-08 
1 1 5 11 3.361609924892967867e-08 
1 1 5 12 4.047716413803014705e-06 
1 1 5 13 3.049454235293841516e-08 
1 1 5 14 1.987061598089378738e-06 
1 1 5 15 3.405650089110976706e-08 
1 1 5 16 1.731728074336755482e-08 
1 1 5 17 3.055966795733040797e-08 
1 1 5 18 6.067068383365301893e-08 
1 1 5 19 2.411845687844954261e-08 
1 1 5 20 4.697906021068133296e-08 
1 1 5 21 2.368787367373698365e-08 
1 1 5 22 7.749038819033261681e-09 
1 1 5 23 4.881559097735787013e-09 
1 1 5 24 1.264870886739727949e-08 
1 1 5 25 6.770263732195936821e-08 
1 1 5 26 1.921130924706021511e-06 
1 1 5 27 4.543054641058053269e-08 
1 1 5 28 9.215910107137278484e-07 
1 1 5 29 3.125709829336070080e-08 
1 1 5 30 4.018293772682528974e-06 
1 1 5 31 4.441494358842511401e-09 
1 1 5 32 4.020389060303681847e-06 
1 1 5 33 1.935204327097324764e-06 
1 1 5 34 2.655544931733231934e-03 
1 1 5 35 9.288093473947686292e-07 
1 1 5 36 2.655827168815451129e-03 
1 1 5 37 4.784360375175614420e-08 
1 1 5 38 3.986819269134540308e-09 
1 1 5 39 8.122410475948214944e-09 
1 1 5 40 4.980628121398687613e-08 
1 1 5 41 7.238057113115211687e-08 
1 1 5 42 7.151991179088858192e-09 
1 1 5 43 2.398685796182289766e-08 
1 1 5 44 2.746323435030301635e-08 
1 1 5 45 4.042588595342494678e-06 
1 1 5 46 2.349083374888458995e-09 
1 1 5 47 3.057966597171067213e-09 
1 1 5 48 4.042480948894792658e-06 
1 1 5 49 3.504377993649927867e-08 
1 1 5 50 1.954174701800214777e-06 
1 1 5 51 1.950463066486013385e-06 
1 1 5 52 1.860743373150693241e-08 
1 1 5 53 3.214549457926879730e-09 
1 1 5 54 3.920385825157452192e-08 
1 1 5 55 2.563570908208620225e-09 
1 1 5 56 1.620219376311821414e-08 
1 1 5 57 1.886357629680037768e-08 
1 1 5 58 8.830202461401287972e-09 
1 1 5 59 1.917314968196105415e-06 
1 1 5 60 3.946160176845855939e-08 
1 1 5 61 1.380204196250478652e-08 
1 1 5 62 1.927017806107963602e-06 
1 1 5 63 9.541583107817352563e-07 
1 1 5 64 9.358332319584919519e-07 
1 1 5 65 3.532196615272769610e-08 
1 1 5 66 1.326822703416444520e-03 
1 1 5 67 1.923965088358241691e-06 
1 1 5 68 2.847920751719004207e-06 
1 1 5 69 2.653882800424851168e-03 
1 1 5 70 1.328014971026540182e-03 
1 1 5 71 9.577566377490116523e-09 
1 1 6 6 1.327008805662293353e-03 
1 1 6 7 2.412617245478676185e-08 
1 1 6 8 1.592570525360793947e-08 
1 1 6 9 4.014689040371151968e-06 
1 1 6 10 2.639776088196455834e-08 
1 1 6 11 2.652047391632674899e-03 
1 1 6 12 1.955898452771340052e-06 
1 1 6 13 4.061707151853775972e-06 
1 1 6 14 4.038478633436817703e-06 
1 1 6 15 1.731728074336755482e-08 
1 1 6 16 1.326982906533566084e-03 
1 1 6 17 4.015305878285012879e-06 
1 1 6 18 4.050802573274919947e-06 
1 1 6 19 2.506756878033465913e-08 
1 1 6 20 2.059240905546424934e-06 
1 1 6 21 4.006615386134613452e-06 
1 1 6 22 2.368187851669849608e-08 
1 1 6 23 3.056218343377326315e-08 
1 1 6 24 1.047262477983746931e-08 
1 1 6 25 2.654216057805054620e-03 
1 1 6 26 9.445991222134640745e-07 
1 1 6 27 1.956992692608634069e-06 
1 1 6 28 9.227753165010264578e-07 
1 1 6 29 2.657172246042670725e-08 
1 1 6 30 2.413202535689801259e-08 
1 1 6 31 1.347225538833863783e-08 
1 1 6 32 1.538574885185297699e-08 
1 1 6 33 2.861636162189109788e-06 
1 1 6 34 3.032681994577518713e-08 
1 1 6 35 7.765084807582588600e-09 
1 1 6 36 2.712248071376077382e-08 
1 1 6 37 2.654166499467773034e-03 
1 1 6 38 9.415765476020744724e-07 
1 1 6 39 2.856558736264571718e-06 
1 1 6 40 2.550224333962105678e-08 
1 1 6 41 1.206523349791096358e-05 
1 1 6 42 1.121921827763748433e-08 
1 1 6 43 6.423500870592569718e-08 
1 1 6 44 2.115173324393892497e-08 
1 1 6 45 1.946723520101965523e-06 
1 1 6 46 9.257557001943954561e-07 
1 1 6 47 2.727530817360711431e-09 
1 1 6 48 2.491902942420084214e-08 
1 1 6 49 5.113563207427447015e-08 
1 1 6 50 3.390930503272575721e-08 
1 1 6 51 1.654255989383059083e-08 
1 1 6 52 1.064426799814434962e-08 
1 1 6 53 1.809687546374492674e-08 
1 1 6 54 1.330108842508102331e-03 
1 1 6 55 9.286619486569600553e-07 
1 1 6 56 1.951566749778477976e-06 
1 1 6 57 1.377655632134290827e-08 
1 1 6 58 2.145298800405362811e-08 
1 1 6 59 9.423241494271487618e-07 
1 1 6 60 1.935160634817458629e-06 
1 1 6 61 5.386781502890708740e-09 
1 1 6 62 1.561143123017599718e-08 
1 1 6 63 1.359563881985484813e-08 
1 1 6 64 2.896341426592316877e-09 
1 1 6 65 1.102642852762706306e-08 
1 1 6 66 1.783438839681820095e-08 
1 1 6 67 2.785745055424857144e-08 
1 1 6 68 8.106942194426042620e-09 
1 1 6 69 1.546384042692017691e-08 
1 1 6 70 1.337023345703233132e-08 
1 1 6 71 4.282499042284208298e-09 
1 1 7 7 1.418327140576414044e-07 
1 1 7 8 1.437275727832731816e-08 
1 1 7 9 8.282576395404524077e-08 
1 1 7 10 2.919173476757548856e-08 
1 1 7 11 3.316647604023747978e-08 
1 1 7 12 4.256192676841814235e-08 
1 1 7 13 5.114011777341096858e-08 
1 1 7 14 3.682112919961371075e-08 
1 1 7 15 4.003493710248921095e-06 
1 1 7 16 2.252530005992401542e-08 
1 1 7 17 8.587479158088995014e-09 
1 1 7 18 6.183369535136890881e-08 
1 1 7 19 2.388662986789111863e-08 
1 1 7 20 8.239498022696634069e-08 
1 1 7 21 9.984580820635612325e-08 
1 1 7 22 7.074898958077473811e-08 
1 1 7 23 5.840648475830892853e-08 
1 1 7 24 1.182495670873362249e-07 
1 1 7 25 6.846170436846050282e-08 
1 1 7 26 1.495682273029903449e-08 
1 1 7 27 6.571300389298711690e-08 
1 1 7 28 1.503493476259089347e-08 
1 1 7 29 1.379347395425935269e-08 
1 1 7 30 2.087351120931513750e-08 
1 1 7 31 5.013029133446077588e-08 
1 1 7 32 1.082756463743336338e-07 
1 1 7 33 1.840628556314650427e-08 
1 1 7 34 1.850614295992531914e-08 
1 1 7 35 1.319422372726108942e-08 
1 1 7 36 5.204536729050638206e-08 
1 1 7 37 4.755075314083531195e-08 
1 1 7 38 2.852982817879591936e-08 
1 1 7 39 7.530584912927167461e-08 
1 1 7 40 8.057174428381505869e-06 
1 1 7 41 2.010347301619169122e-07 
1 1 7 42 2.912963894973875651e-08 
1 1 7 43 6.395895630001378561e-08 
1 1 7 44 4.128914184825077081e-08 
1 1 7 45 2.429859140121054592e-08 
1 1 7 46 8.419395204373850894e-09 
1 1 7 47 9.289192943318778609e-09 
1 1 7 48 8.042776648943096107e-06 
1 1 7 49 6.201378558506979670e-09 
1 1 7 50 2.346903436437472825e-08 
1 1 7 51 3.859196325365644083e-08 
1 1 7 52 5.221450568738233678e-08 
1 1 7 53 5.107695369971394920e-08 
1 1 7 54 8.842501842814484542e-08 
1 1 7 55 4.721332353514469023e-08 
1 1 7 56 6.212519705927321700e-08 
1 1 7 57 4.035856233383012764e-06 
1 1 7 58 8.154336830836862029e-08 
1 1 7 59 5.519102870569497166e-09 
1 1 7 60 8.578168395921749636e-09 
1 1 7 61 3.466444245560574825e-08 
1 1 7 62 4.867289472119914984e-08 
1 1 7 63 2.515679774367785106e-08 
1 1 7 64 1.101556182423100149e-07 
1 1 7 65 8.027024100619008440e-06 
1 1 7 66 1.412869784761684712e-08 
1 1 7 67 9.270173448840437863e-09 
1 1 7 68 1.802452716767647738e-08 
1 1 7 69 2.399106251761704913e-08 
1 1 7 70 4.026528394248445552e-06 
1 1 7 71 2.723656426051667690e-08 
1 1 8 8 7.997042085235983306e-06 
1 1 8 9 5.304473140049541062e-03 
1 1 8 10 3.867406578953011546e-06 
1 1 8 11 3.835861457942820922e-08 
1 1 8 12 3.882218436482458885e-08 
1 1 8 13 3.829502961964435499e-06 
1 1 8 14 8.946143893463006072e-08 
1 1 8 15 2.706534614729635172e-08 
1 1 8 16 4.862062540687537184e-08 
1 1 8 17 8.024726237857045513e-06 
1 1 8 18 5.816014662279210457e-08 
1 1 8 19 4.377458121013732215e-08 
1 1 8 20 2.660078051351671795e-03 
1 1 8 21 5.302676099087523867e-03 
1 1 8 22 3.733960184756236248e-06 
1 1 8 23 1.878221816823951951e-06 
1 1 8 24 1.165886677551918207e-08 
1 1 8 25 3.847080391147591783e-06 
1 1 8 26 4.002897499453605113e-08 
1 1 8 27 3.724281278894045418e-08 
1 1 8 28 9.663152752990522736e-09 
1 1 8 29 3.835415708773709081e-06 
1 1 8 30 1.045069709397876519e-08 
1 1 8 31 1.856541949947790219e-06 
1 1 8 32 3.190511391583128573e-08 
1 1 8 33 3.688211526830933862e-08 
1 1 8 34 5.385936040612793444e-08 
1 1 8 35 8.929864615373432339e-09 
1 1 8 36 4.488223608931782461e-08 
1 1 8 37 8.016495939787034232e-06 
1 1 8 38 3.089183318150259645e-08 
1 1 8 39 3.272261341794715290e-08 
1 1 8 40 3.530634665770267687e-08 
1 1 8 41 5.316412708462835666e-03 
1 1 8 42 1.874054647441091029e-06 
1 1 8 43 1.866543140002926120e-06 
1 1 8 44 4.242851976628308400e-08 
1 1 8 45 7.464408759602284749e-08 
1 1 8 46 9.768078155880365216e-09 
1 1 8 47 2.247206905342251007e-08 
1 1 8 48 3.283920686559404633e-08 
1 1 8 49 3.868260228305020823e-06 
1 1 8 50 2.881239541498981352e-08 
1 1 8 51 2.675657207062777289e-08 
1 1 8 52 1.868651666165577367e-06 
1 1 8 53 1.874616709163228080e-06 
1 1 8 54 2.656308035423690476e-03 
1 1 8 55 4.221165515951683817e-08 
1 1 8 56 1.850867238943912224e-06 
1 1 8 57 1.105037516460045844e-08 
1 1 8 58 1.410753584670537414e-08 
1 1 8 59 2.005629980820325006e-08 
1 1 8 60 3.843661584345738226e-06 
1 1 8 61 1.849105551943743914e-06 
1 1 8 62 3.030523116416416678e-08 
1 1 8 63 2.766520652564435051e-08 
1 1 8 64 1.108045877897466823e-08 
1 1 8 65 2.914871704939940909e-08 
1 1 8 66 1.542125732408577944e-08 
1 1 8 67 3.516590423984592333e-08 
1 1 8 68 2.286878762622371947e-08 
1 1 8 69 3.296732099731787654e-08 
1 1 8 70 2.423747177781414455e-08 
1 1 8 71 7.720334292633094393e-09 
1 1 9 9 1.376315844246754416e+01 
1 1 9 10 5.320549294059553555e-03 
1 1 9 11 5.049273277051243566e-08 
1 1 9 12 3.878131336258413170e-06 
1 1 9 13 5.308291698998914010e-03 
1 1 9 14 8.186950422018971494e-06 
1 1 9 15 2.345680244526378576e-08 
1 1 9 16 4.014689040371151968e-06 
1 1 9 17 5.308291698998914010e-03 
1 1 9 18 8.186950422018971494e-06 
1 1 9 19 8.107984030793715619e-06 
1 1 9 20 6.889561955550165706e+00 
1 1 9 21 1.375783120124991932e+01 
1 1 9 22 1.062760723194795462e-02 
1 1 9 23 5.310676015530694204e-03 
1 1 9 24 7.862132842871059028e-06 
1 1 9 25 5.308765799856745952e-03 
1 1 9 26 5.794437088978493965e-06 
1 1 9 27 3.876870255827092400e-06 
1 1 9 28 9.505299774008275560e-09 
1 1 9 29 5.310676015530694204e-03 
1 1 9 30 7.862132842871059028e-06 
1 1 9 31 5.318521131925343579e-03 
1 1 9 32 4.188578286746911342e-06 
1 1 9 33 1.906318362925617885e-06 
1 1 9 34 7.290998334553420032e-08 
1 1 9 35 1.848997090721199035e-06 
1 1 9 36 7.783720638215915387e-08 
1 1 9 37 5.308765799856745952e-03 
1 1 9 38 5.794437088978493965e-06 
1 1 9 39 1.906318362925617885e-06 
1 1 9 40 7.290998334553420032e-08 
1 1 9 41 1.377380414725312185e+01 
1 1 9 42 5.316125535222000938e-03 
1 1 9 43 5.313989287525439087e-03 
1 1 9 44 8.195947485405322995e-06 
1 1 9 45 3.876870255827092400e-06 
1 1 9 46 9.505299774008275560e-09 
1 1 9 47 1.848997090721199035e-06 
1 1 9 48 7.783720638215915387e-08 
1 1 9 49 5.313989287525439087e-03 
1 1 9 50 8.195947485405322995e-06 
1 1 9 51 8.228877000846615043e-06 
1 1 9 52 5.313818139811099864e-03 
1 1 9 53 5.310675694333386737e-03 
1 1 9 54 6.884251693630689672e+00 
1 1 9 55 5.834214158926732697e-06 
1 1 9 56 5.310236015542950036e-03 
1 1 9 57 3.857267535738118302e-08 
1 1 9 58 4.022067000519479946e-06 
1 1 9 59 5.834214158926732697e-06 
1 1 9 60 5.310236015542950036e-03 
1 1 9 61 5.309961524290848778e-03 
1 1 9 62 1.620197067838308991e-05 
1 1 9 63 3.878308590212355208e-06 
1 1 9 64 3.867470108940911531e-06 
1 1 9 65 8.134311845428623626e-08 
1 1 9 66 3.857267535738118302e-08 
1 1 9 67 4.022067000519479946e-06 
1 1 9 68 3.867470108940911531e-06 
1 1 9 69 8.134311845428623626e-08 
1 1 9 70 7.144911158521769607e-08 
1 1 9 71 4.034296285398891992e-06 
1 1 10 10 3.931747366563143991e-06 
1 1 10 11 3.273200640583689107e-08 
1 1 10 12 4.556957243732786164e-08 
1 1 10 13 3.894871323558300615e-06 
1 1 10 14 8.269434146243172688e-08 
1 1 10 15 1.211017579626703021e-08 
1 1 10 16 2.639776088196455834e-08 
1 1 10 17 3.894871323558300615e-06 
1 1 10 18 8.269434146243172688e-08 
1 1 10 19 5.372839669983342781e-08 
1 1 10 20 2.666098343694051943e-03 
1 1 10 21 5.320762902814211125e-03 
1 1 10 22 3.763410166803601407e-06 
1 1 10 23 1.851797066219895838e-06 
1 1 10 24 2.976500112660482928e-08 
1 1 10 25 3.900350638425124824e-06 
1 1 10 26 5.633989523808205199e-08 
1 1 10 27 3.355154055745392292e-08 
1 1 10 28 6.815940484339231509e-09 
1 1 10 29 1.851797066219895838e-06 
1 1 10 30 2.976500112660482928e-08 
1 1 10 31 1.902993819279126319e-06 
1 1 10 32 4.196574096889125276e-08 
1 1 10 33 1.857584080408304879e-08 
1 1 10 34 1.641557084223762057e-08 
1 1 10 35 1.804652953562673182e-08 
1 1 10 36 4.133388053825946712e-08 
1 1 10 37 3.900350638425124824e-06 
1 1 10 38 5.633989523808205199e-08 
1 1 10 39 1.857584080408304879e-08 
1 1 10 40 1.641557084223762057e-08 
1 1 10 41 5.330484595549427398e-03 
1 1 10 42 1.913483573518073299e-06 
1 1 10 43 1.863477046968990855e-06 
1 1 10 44 3.334398972853260495e-08 
1 1 10 45 3.355154055745392292e-08 
1 1 10 46 6.815940484339231509e-09 
1 1 10 47 1.804652953562673182e-08 
1 1 10 48 4.133388053825946712e-08 
1 1 10 49 1.863477046968990855e-06 
1 1 10 50 3.334398972853260495e-08 
1 1 10 51 5.656898329714570889e-08 
1 1 10 52 1.899460086777427205e-06 
1 1 10 53 1.895933835206231928e-06 
1 1 10 54 2.664342105411441827e-03 
1 1 10 55 3.652791940287519250e-08 
1 1 10 56 1.858195815294637250e-06 
1 1 10 57 2.270386792812521642e-09 
1 1 10 58 8.158473798015530664e-09 
1 1 10 59 3.652791940287519250e-08 
1 1 10 60 1.858195815294637250e-06 
1 1 10 61 1.875584365842992834e-06 
1 1 10 62 7.133328622174089009e-08 
1 1 10 63 9.064329753166593991e-09 
1 1 10 64 1.673075010726199146e-08 
1 1 10 65 2.322735274306733567e-08 
1 1 10 66 2.270386792812521642e-09 
1 1 10 67 8.158473798015530664e-09 
1 1 10 68 1.673075010726199146e-08 
1 1 10 69 2.322735274306733567e-08 
1 1 10 70 1.833212003878866631e-08 
1 1 10 71 8.054027518517449840e-09 
1 1 11 11 5.300259046745504042e-03 
1 1 11 12 3.866648645766215548e-06 
1 1 11 13 8.012679451000137703e-06 
1 1 11 14 8.054981998786522697e-06 
1 1 11 15 3.361609924892967867e-08 
1 1 11 16 2.652047391632674899e-03 
1 1 11 17 8.012679451000137703e-06 
1 1 11 18 8.054981998786522697e-06 
1 1 11 19 4.927061496541147376e-08 
1 1 11 20 8.245849223937322573e-08 
1 1 11 21 5.647109511467115206e-08 
1 1 11 22 4.155522450836577149e-08 
1 1 11 23 2.746409388370952035e-08 
1 1 11 24 2.325051949416827567e-08 
1 1 11 25 5.304477637117952296e-03 
1 1 11 26 1.882967038002805672e-06 
1 1 11 27 3.877071801334823015e-06 
1 1 11 28 1.847538397273942043e-06 
1 1 11 29 2.746409388370952035e-08 
1 1 11 30 2.325051949416827567e-08 
1 1 11 31 1.568926090795200273e-08 
1 1 11 32 2.879574981565415310e-08 
1 1 11 33 5.681085312729527236e-06 
1 1 11 34 5.202052691717000253e-08 
1 1 11 35 1.353097108399220516e-08 
1 1 11 36 3.703061127826334062e-08 
1 1 11 37 5.304477637117952296e-03 
1 1 11 38 1.882967038002805672e-06 
1 1 11 39 5.681085312729527236e-06 
1 1 11 40 5.202052691717000253e-08 
1 1 11 41 1.608908305944811124e-05 
1 1 11 42 7.187688541523563013e-09 
1 1 11 43 8.066466591303483027e-08 
1 1 11 44 4.050609358507973526e-08 
1 1 11 45 3.877071801334823015e-06 
1 1 11 46 1.847538397273942043e-06 
1 1 11 47 1.353097108399220516e-08 
1 1 11 48 3.703061127826334062e-08 
1 1 11 49 8.066466591303483027e-08 
1 1 11 50 4.050609358507973526e-08 
1 1 11 51 2.086551869324434328e-08 
1 1 11 52 1.499624446475697169e-08 
1 1 11 53 3.728116120442058543e-08 
1 1 11 54 2.654294830351788814e-03 
1 1 11 55 1.862707291109706280e-06 
1 1 11 56 3.841032691778596336e-06 
1 1 11 57 2.789028717321844527e-08 
1 1 11 58 3.714715491440200834e-08 
1 1 11 59 1.862707291109706280e-06 
1 1 11 60 3.841032691778596336e-06 
1 1 11 61 6.911473314859022678e-09 
1 1 11 62 2.873666979269259230e-08 
1 1 11 63 2.876209152349798844e-08 
1 1 11 64 1.062354610635639888e-08 
1 1 11 65 3.224928599015830265e-08 
1 1 11 66 2.789028717321844527e-08 
1 1 11 67 3.714715491440200834e-08 
1 1 11 68 1.062354610635639888e-08 
1 1 11 69 3.224928599015830265e-08 
1 1 11 70 2.401368344854880592e-08 
1 1 11 71 6.457118625236579970e-09 
1 1 12 12 2.140683906394314122e-07 
1 1 12 13 9.873991938596085260e-08 
1 1 12 14 1.482762375292063958e-07 
1 1 12 15 4.047716413803014705e-06 
1 1 12 16 1.955898452771340052e-06 
1 1 12 17 9.873991938596085260e-08 
1 1 12 18 1.482762375292063958e-07 
1 1 12 19 4.193205276454182257e-08 
1 1 12 20 1.992524411843529318e-06 
1 1 12 21 3.858804035051036842e-06 
1 1 12 22 1.369753856681253424e-08 
1 1 12 23 4.210981351587423419e-08 
1 1 12 24 3.482947730375697693e-08 
1 1 12 25 3.932464026754399508e-06 
1 1 12 26 2.674469408184961492e-08 
1 1 12 27 1.379071768047048532e-07 
1 1 12 28 1.746196717478411430e-08 
1 1 12 29 4.210981351587423419e-08 
1 1 12 30 3.482947730375697693e-08 
1 1 12 31 1.247029979253872973e-08 
1 1 12 32 6.209638120631388754e-08 
1 1 12 33 6.601079184974511119e-08 
1 1 12 34 8.035717166531039475e-06 
1 1 12 35 1.261867419158127741e-08 
1 1 12 36 8.083190694913209385e-06 
1 1 12 37 3.932464026754399508e-06 
1 1 12 38 2.674469408184961492e-08 
1 1 12 39 6.601079184974511119e-08 
1 1 12 40 8.035717166531039475e-06 
1 1 12 41 3.968936542079330584e-06 
1 1 12 42 2.006928685288803381e-08 
1 1 12 43 6.907573993516681355e-08 
1 1 12 44 8.767201329120784939e-08 
1 1 12 45 1.379071768047048532e-07 
1 1 12 46 1.746196717478411430e-08 
1 1 12 47 1.261867419158127741e-08 
1 1 12 48 8.083190694913209385e-06 
1 1 12 49 6.907573993516681355e-08 
1 1 12 50 8.767201329120784939e-08 
1 1 12 51 1.026311905395129923e-07 
1 1 12 52 3.194472376501559422e-08 
1 1 12 53 7.527742930469719396e-09 
1 1 12 54 3.871815593819340957e-06 
1 1 12 55 2.339497968111330985e-08 
1 1 12 56 7.756254385922805217e-08 
1 1 12 57 4.008297084723781424e-06 
1 1 12 58 2.385708493152848080e-08 
1 1 12 59 2.339497968111330985e-08 
1 1 12 60 7.756254385922805217e-08 
1 1 12 61 2.333814229172650408e-08 
1 1 12 62 4.530948713341927501e-08 
1 1 12 63 7.591398996120682158e-08 
1 1 12 64 2.508215125498714994e-08 
1 1 12 65 7.996028296048009317e-06 
1 1 12 66 4.008297084723781424e-06 
1 1 12 67 2.385708493152848080e-08 
1 1 12 68 2.508215125498714994e-08 
1 1 12 69 7.996028296048009317e-06 
1 1 12 70 8.012920627775653844e-06 
1 1 12 71 8.192136049539509984e-10 
1 1 13 13 8.150581578550043110e-06 
1 1 13 14 1.042926325567709373e-07 
1 1 13 15 3.055966795733040797e-08 
1 1 13 16 4.015305878285012879e-06 
1 1 13 17 3.886857773711212941e-06 
1 1 13 18 1.451013438688913441e-07 
1 1 13 19 4.329245438585760777e-08 
1 1 13 20 2.662047028574241782e-03 
1 1 13 21 5.306494230631323208e-03 
1 1 13 22 3.753528467271663973e-06 
1 1 13 23 3.856333822715233677e-06 
1 1 13 24 2.129980991003025589e-08 
1 1 13 25 1.606787810891778024e-05 
1 1 13 26 5.638767227030620274e-08 
1 1 13 27 1.301594964571480958e-07 
1 1 13 28 2.511505420062568369e-08 
1 1 13 29 1.866902599840819616e-06 
1 1 13 30 2.563358905916313490e-08 
1 1 13 31 1.862307074204056357e-06 
1 1 13 32 3.529325737838574059e-08 
1 1 13 33 4.711263830894705211e-08 
1 1 13 34 3.743053898033660800e-08 
1 1 13 35 1.509094348490938952e-08 
1 1 13 36 3.112280805810766307e-08 
1 1 13 37 1.187297419330266643e-05 
1 1 13 38 4.200444183615860766e-08 
1 1 13 39 8.522887221183617769e-08 
1 1 13 40 5.805214026184037099e-08 
1 1 13 41 5.320399797228859279e-03 
1 1 13 42 1.881057379411335245e-06 
1 1 13 43 3.908998781251405197e-06 
1 1 13 44 3.846906781759123683e-08 
1 1 13 45 5.871276847270133087e-08 
1 1 13 46 9.125805173147114246e-09 
1 1 13 47 2.771642676961251622e-09 
1 1 13 48 3.791408524076836271e-08 
1 1 13 49 1.873338218371069953e-06 
1 1 13 50 6.523334027722656646e-08 
1 1 13 51 3.682147083848437996e-08 
1 1 13 52 1.868680666837416538e-06 
1 1 13 53 1.892609959407872108e-06 
1 1 13 54 2.662261750737692900e-03 
1 1 13 55 2.225983696904995192e-08 
1 1 13 56 3.905381868573626588e-06 
1 1 13 57 1.986234502499735202e-08 
1 1 13 58 4.132709426777882569e-08 
1 1 13 59 5.390294430854904740e-08 
1 1 13 60 1.865771450437448024e-06 
1 1 13 61 1.854723394763531967e-06 
1 1 13 62 3.578699888464574385e-08 
1 1 13 63 3.611085011395163693e-08 
1 1 13 64 2.021669628104852036e-08 
1 1 13 65 2.415148457656676862e-08 
1 1 13 66 9.997922859002955023e-09 
1 1 13 67 1.619899881738395623e-08 
1 1 13 68 7.328112975970968132e-09 
1 1 13 69 1.519560293863222976e-08 
1 1 13 70 2.000722110388924881e-08 
1 1 13 71 8.045252303584163270e-09 
1 1 14 14 2.624791659008735315e-07 
1 1 14 15 6.067068383365301893e-08 
1 1 14 16 4.050802573274919947e-06 
1 1 14 17 1.451013438688913441e-07 
1 1 14 18 1.553106821767164488e-07 
1 1 14 19 8.278567322106076551e-08 
1 1 14 20 4.176664224550252080e-06 
1 1 14 21 8.172458217415090663e-06 
1 1 14 22 9.671016337780515555e-08 
1 1 14 23 2.875073557182239577e-08 
1 1 14 24 2.035866844580707926e-08 
1 1 14 25 8.142866188224805250e-06 
1 1 14 26 4.483858758479605267e-08 
1 1 14 27 9.560917761464106680e-08 
1 1 14 28 2.278994025156622603e-08 
1 1 14 29 7.233531144489730120e-08 
1 1 14 30 4.934825757259353659e-08 
1 1 14 31 3.329235394506319496e-08 
1 1 14 32 5.532202164973894357e-08 
1 1 14 33 1.227938393584447615e-07 
1 1 14 34 3.941189821039702851e-06 
1 1 14 35 2.083073859980711383e-08 
1 1 14 36 3.925470166076166398e-06 
1 1 14 37 8.126278311577580133e-06 
1 1 14 38 4.401963020544222409e-08 
1 1 14 39 4.068680663510119111e-08 
1 1 14 40 9.395069361571154824e-08 
1 1 14 41 8.445333323922609591e-06 
1 1 14 42 4.024918652262599059e-08 
1 1 14 43 4.876076742759496127e-08 
1 1 14 44 1.039103620256479971e-07 
1 1 14 45 1.770800938388980044e-07 
1 1 14 46 3.299984523974281366e-08 
1 1 14 47 1.390855827411602192e-08 
1 1 14 48 1.158433912706842570e-07 
1 1 14 49 1.320164070162907231e-07 
1 1 14 50 1.445025898988370836e-07 
1 1 14 51 1.083742424262808112e-07 
1 1 14 52 3.819148262802299911e-08 
1 1 14 53 5.609551139753197886e-08 
1 1 14 54 8.161247380987729592e-06 
1 1 14 55 2.413125300047582480e-08 
1 1 14 56 4.168015998077035831e-08 
1 1 14 57 5.317698849675257986e-08 
1 1 14 58 1.804462557022967402e-08 
1 1 14 59 5.339422916480574975e-08 
1 1 14 60 1.391363458977603113e-07 
1 1 14 61 2.712135605891567720e-08 
1 1 14 62 5.856848024837175830e-08 
1 1 14 63 1.034606432604773000e-07 
1 1 14 64 1.740511915660229437e-08 
1 1 14 65 6.909426826304448290e-08 
1 1 14 66 1.973447900625207021e-06 
1 1 14 67 5.262536731387298621e-08 
1 1 14 68 2.208470255525544160e-08 
1 1 14 69 3.886104353053318141e-06 
1 1 14 70 1.956574673073539361e-06 
1 1 14 71 4.457713497691106250e-09 
1 1 15 15 1.328763566216960637e-03 
1 1 15 16 2.540405603508599563e-08 
1 1 15 17 3.049454235293841516e-08 
1 1 15 18 1.987061598089378738e-06 
1 1 15 19 2.411845687844954261e-08 
1 1 15 20 4.697906021068133296e-08 
1 1 15 21 2.368787367373698365e-08 
1 1 15 22 7.749038819033261681e-09 
1 1 15 23 3.125709829336070080e-08 
1 1 15 24 4.018293772682528974e-06 
1 1 15 25 4.784360375175614420e-08 
1 1 15 26 3.986819269134540308e-09 
1 1 15 27 4.042588595342494678e-06 
1 1 15 28 2.349083374888458995e-09 
1 1 15 29 4.881559097735787013e-09 
1 1 15 30 1.264870886739727949e-08 
1 1 15 31 4.441494358842511401e-09 
1 1 15 32 4.020389060303681847e-06 
1 1 15 33 8.122410475948214944e-09 
1 1 15 34 4.980628121398687613e-08 
1 1 15 35 3.057966597171067213e-09 
1 1 15 36 4.042480948894792658e-06 
1 1 15 37 6.770263732195936821e-08 
1 1 15 38 1.921130924706021511e-06 
1 1 15 39 1.935204327097324764e-06 
1 1 15 40 2.655544931733231934e-03 
1 1 15 41 7.238057113115211687e-08 
1 1 15 42 7.151991179088858192e-09 
1 1 15 43 3.504377993649927867e-08 
1 1 15 44 1.954174701800214777e-06 
1 1 15 45 4.543054641058053269e-08 
1 1 15 46 9.215910107137278484e-07 
1 1 15 47 9.288093473947686292e-07 
1 1 15 48 2.655827168815451129e-03 
1 1 15 49 2.398685796182289766e-08 
1 1 15 50 2.746323435030301635e-08 
1 1 15 51 1.950463066486013385e-06 
1 1 15 52 1.860743373150693241e-08 
1 1 15 53 3.214549457926879730e-09 
1 1 15 54 3.920385825157452192e-08 
1 1 15 55 1.917314968196105415e-06 
1 1 15 56 3.946160176845855939e-08 
1 1 15 57 1.326822703416444520e-03 
1 1 15 58 1.923965088358241691e-06 
1 1 15 59 2.563570908208620225e-09 
1 1 15 60 1.620219376311821414e-08 
1 1 15 61 1.380204196250478652e-08 
1 1 15 62 1.927017806107963602e-06 
1 1 15 63 9.541583107817352563e-07 
1 1 15 64 2.847920751719004207e-06 
1 1 15 65 2.653882800424851168e-03 
1 1 15 66 1.886357629680037768e-08 
1 1 15 67 8.830202461401287972e-09 
1 1 15 68 9.358332319584919519e-07 
1 1 15 69 3.532196615272769610e-08 
1 1 15 70 1.328014971026540182e-03 
1 1 15 71 9.577566377490116523e-09 
1 1 16 16 1.327008805662293353e-03 
1 1 16 17 4.061707151853775972e-06 
1 1 16 18 4.038478633436817703e-06 
1 1 16 19 2.506756878033465913e-08 
1 1 16 20 2.059240905546424934e-06 
1 1 16 21 4.006615386134613452e-06 
1 1 16 22 2.368187851669849608e-08 
1 1 16 23 2.657172246042670725e-08 
1 1 16 24 2.413202535689801259e-08 
1 1 16 25 2.654166499467773034e-03 
1 1 16 26 9.415765476020744724e-07 
1 1 16 27 1.946723520101965523e-06 
1 1 16 28 9.257557001943954561e-07 
1 1 16 29 3.056218343377326315e-08 
1 1 16 30 1.047262477983746931e-08 
1 1 16 31 1.347225538833863783e-08 
1 1 16 32 1.538574885185297699e-08 
1 1 16 33 2.856558736264571718e-06 
1 1 16 34 2.550224333962105678e-08 
1 1 16 35 2.727530817360711431e-09 
1 1 16 36 2.491902942420084214e-08 
1 1 16 37 2.654216057805054620e-03 
1 1 16 38 9.445991222134640745e-07 
1 1 16 39 2.861636162189109788e-06 
1 1 16 40 3.032681994577518713e-08 
1 1 16 41 1.206523349791096358e-05 
1 1 16 42 1.121921827763748433e-08 
1 1 16 43 5.113563207427447015e-08 
1 1 16 44 3.390930503272575721e-08 
1 1 16 45 1.956992692608634069e-06 
1 1 16 46 9.227753165010264578e-07 
1 1 16 47 7.765084807582588600e-09 
1 1 16 48 2.712248071376077382e-08 
1 1 16 49 6.423500870592569718e-08 
1 1 16 50 2.115173324393892497e-08 
1 1 16 51 1.654255989383059083e-08 
1 1 16 52 1.064426799814434962e-08 
1 1 16 53 1.809687546374492674e-08 
1 1 16 54 1.330108842508102331e-03 
1 1 16 55 9.423241494271487618e-07 
1 1 16 56 1.935160634817458629e-06 
1 1 16 57 1.783438839681820095e-08 
1 1 16 58 2.785745055424857144e-08 
1 1 16 59 9.286619486569600553e-07 
1 1 16 60 1.951566749778477976e-06 
1 1 16 61 5.386781502890708740e-09 
1 1 16 62 1.561143123017599718e-08 
1 1 16 63 1.359563881985484813e-08 
1 1 16 64 8.106942194426042620e-09 
1 1 16 65 1.546384042692017691e-08 
1 1 16 66 1.377655632134290827e-08 
1 1 16 67 2.145298800405362811e-08 
1 1 16 68 2.896341426592316877e-09 
1 1 16 69 1.102642852762706306e-08 
1 1 16 70 1.337023345703233132e-08 
1 1 16 71 4.282499042284208298e-09 
1 1 17 17 8.150581578550043110e-06 
1 1 17 18 1.042926325567709373e-07 
1 1 17 19 4.329245438585760777e-08 
1 1 17 20 2.662047028574241782e-03 
1 1 17 21 5.306494230631323208e-03 
1 1 17 22 3.753528467271663973e-06 
1 1 17 23 1.866902599840819616e-06 
1 1 17 24 2.563358905916313490e-08 
1 1 17 25 1.187297419330266643e-05 
1 1 17 26 4.200444183615860766e-08 
1 1 17 27 5.871276847270133087e-08 
1 1 17 28 9.125805173147114246e-09 
1 1 17 29 3.856333822715233677e-06 
1 1 17 30 2.129980991003025589e-08 
1 1 17 31 1.862307074204056357e-06 
1 1 17 32 3.529325737838574059e-08 
1 1 17 33 8.522887221183617769e-08 
1 1 17 34 5.805214026184037099e-08 
1 1 17 35 2.771642676961251622e-09 
1 1 17 36 3.791408524076836271e-08 
1 1 17 37 1.606787810891778024e-05 
1 1 17 38 5.638767227030620274e-08 
1 1 17 39 4.711263830894705211e-08 
1 1 17 40 3.743053898033660800e-08 
1 1 17 41 5.320399797228859279e-03 
1 1 17 42 1.881057379411335245e-06 
1 1 17 43 1.873338218371069953e-06 
1 1 17 44 6.523334027722656646e-08 
1 1 17 45 1.301594964571480958e-07 
1 1 17 46 2.511505420062568369e-08 
1 1 17 47 1.509094348490938952e-08 
1 1 17 48 3.112280805810766307e-08 
1 1 17 49 3.908998781251405197e-06 
1 1 17 50 3.846906781759123683e-08 
1 1 17 51 3.682147083848437996e-08 
1 1 17 52 1.868680666837416538e-06 
1 1 17 53 1.892609959407872108e-06 
1 1 17 54 2.662261750737692900e-03 
1 1 17 55 5.390294430854904740e-08 
1 1 17 56 1.865771450437448024e-06 
1 1 17 57 9.997922859002955023e-09 
1 1 17 58 1.619899881738395623e-08 
1 1 17 59 2.225983696904995192e-08 
1 1 17 60 3.905381868573626588e-06 
1 1 17 61 1.854723394763531967e-06 
1 1 17 62 3.578699888464574385e-08 
1 1 17 63 3.611085011395163693e-08 
1 1 17 64 7.328112975970968132e-09 
1 1 17 65 1.519560293863222976e-08 
1 1 17 66 1.986234502499735202e-08 
1 1 17 67 4.132709426777882569e-08 
1 1 17 68 2.021669628104852036e-08 
1 1 17 69 2.415148457656676862e-08 
1 1 17 70 2.000722110388924881e-08 
1 1 17 71 8.045252303584163270e-09 
1 1 18 18 2.624791659008735315e-07 
1 1 18 19 8.278567322106076551e-08 
1 1 18 20 4.176664224550252080e-06 
1 1 18 21 8.172458217415090663e-06 
1 1 18 22 9.671016337780515555e-08 
1 1 18 23 7.233531144489730120e-08 
1 1 18 24 4.934825757259353659e-08 
1 1 18 25 8.126278311577580133e-06 
1 1 18 26 4.401963020544222409e-08 
1 1 18 27 1.770800938388980044e-07 
1 1 18 28 3.299984523974281366e-08 
1 1 18 29 2.875073557182239577e-08 
1 1 18 30 2.035866844580707926e-08 
1 1 18 31 3.329235394506319496e-08 
1 1 18 32 5.532202164973894357e-08 
1 1 18 33 4.068680663510119111e-08 
1 1 18 34 9.395069361571154824e-08 
1 1 18 35 1.390855827411602192e-08 
1 1 18 36 1.158433912706842570e-07 
1 1 18 37 8.142866188224805250e-06 
1 1 18 38 4.483858758479605267e-08 
1 1 18 39 1.227938393584447615e-07 
1 1 18 40 3.941189821039702851e-06 
1 1 18 41 8.445333323922609591e-06 
1 1 18 42 4.024918652262599059e-08 
1 1 18 43 1.320164070162907231e-07 
1 1 18 44 1.445025898988370836e-07 
1 1 18 45 9.560917761464106680e-08 
1 1 18 46 2.278994025156622603e-08 
1 1 18 47 2.083073859980711383e-08 
1 1 18 48 3.925470166076166398e-06 
1 1 18 49 4.876076742759496127e-08 
1 1 18 50 1.039103620256479971e-07 
1 1 18 51 1.083742424262808112e-07 
1 1 18 52 3.819148262802299911e-08 
1 1 18 53 5.609551139753197886e-08 
1 1 18 54 8.161247380987729592e-06 
1 1 18 55 5.339422916480574975e-08 
1 1 18 56 1.391363458977603113e-07 
1 1 18 57 1.973447900625207021e-06 
1 1 18 58 5.262536731387298621e-08 
1 1 18 59 2.413125300047582480e-08 
1 1 18 60 4.168015998077035831e-08 
1 1 18 61 2.712135605891567720e-08 
1 1 18 62 5.856848024837175830e-08 
1 1 18 63 1.034606432604773000e-07 
1 1 18 64 2.208470255525544160e-08 
1 1 18 65 3.886104353053318141e-06 
1 1 18 66 5.317698849675257986e-08 
1 1 18 67 1.804462557022967402e-08 
1 1 18 68 1.740511915660229437e-08 
1 1 18 69 6.909426826304448290e-08 
1 1 18 70 1.956574673073539361e-06 
1 1 18 71 4.457713497691106250e-09 
1 1 19 19 1.019670062619745616e-06 
1 1 19 20 4.130952258967352450e-06 
1 1 19 21 8.134582245468602215e-06 
1 1 19 22 6.686477656666273050e-08 
1 1 19 23 1.027702228320067526e-08 
1 1 19 24 1.699078173821380007e-08 
1 1 19 25 7.395134693178904525e-08 
1 1 19 26 1.923541250385358036e-08 
1 1 19 27 5.526535245463964570e-08 
1 1 19 28 8.447977389061785460e-09 
1 1 19 29 1.027702228320067526e-08 
1 1 19 30 1.699078173821380007e-08 
1 1 19 31 2.235140943220531190e-08 
1 1 19 32 2.363088157654531056e-08 
1 1 19 33 1.443704407390826973e-08 
1 1 19 34 5.436145798959310169e-08 
1 1 19 35 1.125375142373714168e-08 
1 1 19 36 4.775426618661872651e-08 
1 1 19 37 7.395134693178904525e-08 
1 1 19 38 1.923541250385358036e-08 
1 1 19 39 1.443704407390826973e-08 
1 1 19 40 5.436145798959310169e-08 
1 1 19 41 8.306112188006505780e-06 
1 1 19 42 4.717692796601926466e-08 
1 1 19 43 2.700430024887404711e-08 
1 1 19 44 1.964616294063513735e-06 
1 1 19 45 5.526535245463964570e-08 
1 1 19 46 8.447977389061785460e-09 
1 1 19 47 1.125375142373714168e-08 
1 1 19 48 4.775426618661872651e-08 
1 1 19 49 2.700430024887404711e-08 
1 1 19 50 1.964616294063513735e-06 
1 1 19 51 4.326405890691115695e-08 
1 1 19 52 2.436243785150665140e-08 
1 1 19 53 4.950618662316132515e-08 
1 1 19 54 4.147232625226428794e-06 
1 1 19 55 1.370371205522067750e-08 
1 1 19 56 2.003939095656909423e-08 
1 1 19 57 9.782589219153901768e-07 
1 1 19 58 9.232530916680565280e-09 
1 1 19 59 1.370371205522067750e-08 
1 1 19 60 2.003939095656909423e-08 
1 1 19 61 1.206767003990269640e-08 
1 1 19 62 3.441269988504395295e-08 
1 1 19 63 1.956373570356548429e-06 
1 1 19 64 1.089727371220010783e-08 
1 1 19 65 3.408115707330719401e-08 
1 1 19 66 9.782589219153901768e-07 
1 1 19 67 9.232530916680565280e-09 
1 1 19 68 1.089727371220010783e-08 
1 1 19 69 3.408115707330719401e-08 
1 1 19 70 2.442219473585661140e-08 
1 1 19 71 2.484615675494880565e-09 
1 1 20 20 3.448785420746469654e+00 
1 1 20 21 6.886895671087441606e+00 
1 1 20 22 5.322462899271450734e-03 
1 1 20 23 2.658069582393893411e-03 
1 1 20 24 3.944177825855657221e-06 
1 1 20 25 2.662322264608823520e-03 
1 1 20 26 2.967767191099670664e-06 
1 1 20 27 1.976053642148072151e-06 
1 1 20 28 1.030251726934478708e-08 
1 1 20 29 2.658069582393893411e-03 
1 1 20 30 3.944177825855657221e-06 
1 1 20 31 2.659890400656302230e-03 
1 1 20 32 2.065139993699181285e-06 
1 1 20 33 9.727748993503755274e-07 
1 1 20 34 6.597187636783544291e-08 
1 1 20 35 9.272719506145477056e-07 
1 1 20 36 3.975396314019870763e-08 
1 1 20 37 2.662322264608823520e-03 
1 1 20 38 2.967767191099670664e-06 
1 1 20 39 9.727748993503755274e-07 
1 1 20 40 6.597187636783544291e-08 
1 1 20 41 6.894909285780387975e+00 
1 1 20 42 2.659912874681466966e-03 
1 1 20 43 2.659781191047176294e-03 
1 1 20 44 4.125367846667946428e-06 
1 1 20 45 1.976053642148072151e-06 
1 1 20 46 1.030251726934478708e-08 
1 1 20 47 9.272719506145477056e-07 
1 1 20 48 3.975396314019870763e-08 
1 1 20 49 2.659781191047176294e-03 
1 1 20 50 4.125367846667946428e-06 
1 1 20 51 4.125513139617421849e-06 
1 1 20 52 2.657606862884809469e-03 
1 1 20 53 2.660265780715340665e-03 
1 1 20 54 3.446125530934409209e+00 
1 1 20 55 2.956081423831446282e-06 
1 1 20 56 2.657876754915492953e-03 
1 1 20 57 2.289102874569976729e-08 
1 1 20 58 2.023930556150083753e-06 
1 1 20 59 2.956081423831446282e-06 
1 1 20 60 2.657876754915492953e-03 
1 1 20 61 2.655631501402847504e-03 
1 1 20 62 8.119740763852948740e-06 
1 1 20 63 1.941857813391391644e-06 
1 1 20 64 1.925652654483645258e-06 
1 1 20 65 3.700999427673339630e-08 
1 1 20 66 2.289102874569976729e-08 
1 1 20 67 2.023930556150083753e-06 
1 1 20 68 1.925652654483645258e-06 
1 1 20 69 3.700999427673339630e-08 
1 1 20 70 3.645608467871056591e-08 
1 1 20 71 2.012220287208899061e-06 
1 1 21 21 1.375252437174607145e+01 
1 1 21 22 1.062182352218923008e-02 
1 1 21 23 5.302695016868154941e-03 
1 1 21 24 7.826345117592999303e-06 
1 1 21 25 5.306930102579493144e-03 
1 1 21 26 5.808654437951194037e-06 
1 1 21 27 3.854942957905756055e-06 
1 1 21 28 1.174240943176660584e-08 
1 1 21 29 5.302695016868154941e-03 
1 1 21 30 7.826345117592999303e-06 
1 1 21 31 5.318767229851528722e-03 
1 1 21 32 4.140144333621685081e-06 
1 1 21 33 1.895110849764930616e-06 
1 1 21 34 5.982918197054289173e-08 
1 1 21 35 1.851795780827411790e-06 
1 1 21 36 6.157784511480911293e-08 
1 1 21 37 5.306930102579493144e-03 
1 1 21 38 5.808654437951194037e-06 
1 1 21 39 1.895110849764930616e-06 
1 1 21 40 5.982918197054289173e-08 
1 1 21 41 1.376848972722313746e+01 
1 1 21 42 5.312303162742053331e-03 
1 1 21 43 5.306010266247541268e-03 
1 1 21 44 8.159250312880656902e-06 
1 1 21 45 3.854942957905756055e-06 
1 1 21 46 1.174240943176660584e-08 
1 1 21 47 1.851795780827411790e-06 
1 1 21 48 6.157784511480911293e-08 
1 1 21 49 5.306010266247541268e-03 
1 1 21 50 8.159250312880656902e-06 
1 1 21 51 8.191052232806999377e-06 
1 1 21 52 5.314117618656232292e-03 
1 1 21 53 5.308805818979191529e-03 
1 1 21 54 6.881601578520794682e+00 
1 1 21 55 5.818961322958571714e-06 
1 1 21 56 5.302267374487188052e-03 
1 1 21 57 2.772044831663959336e-08 
1 1 21 58 4.004265763210387246e-06 
1 1 21 59 5.818961322958571714e-06 
1 1 21 60 5.302267374487188052e-03 
1 1 21 61 5.310230764306349965e-03 
1 1 21 62 1.617094046403643668e-05 
1 1 21 63 3.835026575340020274e-06 
1 1 21 64 3.858331589774332216e-06 
1 1 21 65 7.684769709650696389e-08 
1 1 21 66 2.772044831663959336e-08 
1 1 21 67 4.004265763210387246e-06 
1 1 21 68 3.858331589774332216e-06 
1 1 21 69 7.684769709650696389e-08 
1 1 21 70 5.627158299478903873e-08 
1 1 21 71 4.028861070401879973e-06 
1 1 22 22 1.964657849134980860e-05 
1 1 22 23 3.733881270984843489e-06 
1 1 22 24 8.188612232376145837e-08 
1 1 22 25 3.820437641217466758e-06 
1 1 22 26 8.511355130210371345e-08 
1 1 22 27 1.935686556210338965e-09 
1 1 22 28 9.194101526699653493e-09 
1 1 22 29 3.733881270984843489e-06 
1 1 22 30 8.188612232376145837e-08 
1 1 22 31 5.779340550801502185e-06 
1 1 22 32 9.284261792373240923e-08 
1 1 22 33 2.141045843190221054e-08 
1 1 22 34 2.606692453047074155e-08 
1 1 22 35 1.732543985988548417e-09 
1 1 22 36 4.764195035650352949e-08 
1 1 22 37 3.820437641217466758e-06 
1 1 22 38 8.511355130210371345e-08 
1 1 22 39 2.141045843190221054e-08 
1 1 22 40 2.606692453047074155e-08 
1 1 22 41 1.065143206109465945e-02 
1 1 22 42 3.752281566057604060e-06 
1 1 22 43 3.726166316933154807e-06 
1 1 22 44 6.927055921969995196e-08 
1 1 22 45 1.935686556210338965e-09 
1 1 22 46 9.194101526699653493e-09 
1 1 22 47 1.732543985988548417e-09 
1 1 22 48 4.764195035650352949e-08 
1 1 22 49 3.726166316933154807e-06 
1 1 22 50 6.927055921969995196e-08 
1 1 22 51 6.019546179744095034e-08 
1 1 22 52 5.741546270460290754e-06 
1 1 22 53 1.189539405055515628e-05 
1 1 22 54 5.320852298611607710e-03 
1 1 22 55 8.731146176259876894e-08 
1 1 22 56 3.744563271076522196e-06 
1 1 22 57 1.206363166845839035e-08 
1 1 22 58 1.818050549026717322e-08 
1 1 22 59 8.731146176259876894e-08 
1 1 22 60 3.744563271076522196e-06 
1 1 22 61 5.831449391186143852e-06 
1 1 22 62 9.533500167532274915e-08 
1 1 22 63 1.707450559318087549e-08 
1 1 22 64 3.662281954241377539e-08 
1 1 22 65 3.980266082105842379e-08 
1 1 22 66 1.206363166845839035e-08 
1 1 22 67 1.818050549026717322e-08 
1 1 22 68 3.662281954241377539e-08 
1 1 22 69 3.980266082105842379e-08 
1 1 22 70 5.124973431970113800e-08 
1 1 22 71 6.242530864246194089e-08 
1 1 23 23 8.012128736496566255e-06 
1 1 23 24 5.579174245364180065e-08 
1 1 23 25 3.833105721095976125e-06 
1 1 23 26 1.981870415417509684e-09 
1 1 23 27 7.797962825298129351e-08 
1 1 23 28 9.224548277641610618e-09 
1 1 23 29 3.829775497747885732e-06 
1 1 23 30 1.608316233358017413e-08 
1 1 23 31 3.877379440888567515e-06 
1 1 23 32 5.943055245010935166e-08 
1 1 23 33 1.472210079142698444e-08 
1 1 23 34 1.900154431454239997e-08 
1 1 23 35 2.224247443093855397e-08 
1 1 23 36 2.921963441139223797e-08 
1 1 23 37 1.911615962614715663e-06 
1 1 23 38 5.514486796165369624e-09 
1 1 23 39 6.577714859054814301e-08 
1 1 23 40 6.098218106290731506e-08 
1 1 23 41 5.306186357922388838e-03 
1 1 23 42 3.840827573965477481e-06 
1 1 23 43 8.002931278779555152e-06 
1 1 23 44 3.935550920378594037e-08 
1 1 23 45 3.289652484110226128e-08 
1 1 23 46 3.426043475106110482e-09 
1 1 23 47 1.054311201199017635e-08 
1 1 23 48 7.964516972477996771e-08 
1 1 23 49 3.826792774221585283e-06 
1 1 23 50 2.435001320614699807e-08 
1 1 23 51 4.558603487245787163e-08 
1 1 23 52 3.854136181547835431e-06 
1 1 23 53 1.846843420649773801e-06 
1 1 23 54 2.650125875695442945e-03 
1 1 23 55 2.732379605091938051e-08 
1 1 23 56 7.988845856263983715e-06 
1 1 23 57 3.426950371668786339e-08 
1 1 23 58 5.376787609118677173e-08 
1 1 23 59 7.255578734146689302e-09 
1 1 23 60 3.820928279340585920e-06 
1 1 23 61 3.851743120296999861e-06 
1 1 23 62 5.161637883861499998e-08 
1 1 23 63 3.355955906097551872e-08 
1 1 23 64 5.681974691598818591e-08 
1 1 23 65 5.545319071369328672e-08 
1 1 23 66 6.545500489221483354e-09 
1 1 23 67 9.698627917771012819e-09 
1 1 23 68 1.181793928731475436e-08 
1 1 23 69 2.959041746380614453e-08 
1 1 23 70 3.890556790292065961e-08 
1 1 23 71 3.070477668874793090e-08 
1 1 24 24 1.866178517586421469e-07 
1 1 24 25 2.152505475850731033e-08 
1 1 24 26 2.120250915053165830e-08 
1 1 24 27 4.615264270690254428e-08 
1 1 24 28 1.461524648325249733e-08 
1 1 24 29 1.608316233358017413e-08 
1 1 24 30 3.596355605719815735e-08 
1 1 24 31 6.738344590172928076e-08 
1 1 24 32 1.651278590982562316e-07 
1 1 24 33 2.605770102635394349e-09 
1 1 24 34 1.649258906071743149e-08 
1 1 24 35 4.185048024972254635e-09 
1 1 24 36 4.220454144153211234e-08 
1 1 24 37 5.444024980570908809e-08 
1 1 24 38 3.084671548125607260e-08 
1 1 24 39 5.741058380583256966e-08 
1 1 24 40 8.100945111946088867e-06 
1 1 24 41 7.899526005506497456e-06 
1 1 24 42 3.824193471339838365e-08 
1 1 24 43 6.071084528765526122e-08 
1 1 24 44 3.913943966438608960e-08 
1 1 24 45 1.361603300635541218e-08 
1 1 24 46 2.883402946758405221e-09 
1 1 24 47 4.293504287156069915e-09 
1 1 24 48 8.082927108665766006e-06 
1 1 24 49 1.123756775633306166e-08 
1 1 24 50 2.499256478145821496e-08 
1 1 24 51 3.302690102033497151e-08 
1 1 24 52 5.602221280489872107e-08 
1 1 24 53 3.701280632612231553e-08 
1 1 24 54 3.949373349072983356e-06 
1 1 24 55 5.149892206927846582e-08 
1 1 24 56 5.679212298732079633e-08 
1 1 24 57 4.068054987874433980e-06 
1 1 24 58 9.369178402863143425e-08 
1 1 24 59 1.106307683497501199e-08 
1 1 24 60 1.285414602349412709e-08 
1 1 24 61 5.201530791529659788e-08 
1 1 24 62 5.622996018339984678e-08 
1 1 24 63 3.238088438210042709e-08 
1 1 24 64 1.534179573438679876e-07 
1 1 24 65 8.067664005848483534e-06 
1 1 24 66 1.257964025647872286e-08 
1 1 24 67 4.146453058066771241e-09 
1 1 24 68 2.231336256423902580e-08 
1 1 24 69 2.250156763800216600e-08 
1 1 24 70 4.057388376122910915e-06 
1 1 24 71 4.737068221827765652e-08 
1 1 25 25 5.316798028546511692e-03 
1 1 25 26 1.915622911293257757e-06 
1 1 25 27 3.911838804164238117e-06 
1 1 25 28 1.850192446235220631e-06 
1 1 25 29 1.911615962614715663e-06 
1 1 25 30 5.444024980570908809e-08 
1 1 25 31 1.853269860869751687e-06 
1 1 25 32 4.423657033195908382e-08 
1 1 25 33 5.747898400415416905e-06 
1 1 25 34 8.937943128001651681e-08 
1 1 25 35 2.358060030435160645e-08 
1 1 25 36 6.038136371678354919e-08 
1 1 25 37 5.312553926757159102e-03 
1 1 25 38 1.930771860244563605e-06 
1 1 25 39 5.695041232675384437e-06 
1 1 25 40 8.137382067578474288e-08 
1 1 25 41 5.336834624828381245e-03 
1 1 25 42 1.873298250402563768e-06 
1 1 25 43 3.916482693025874643e-06 
1 1 25 44 4.728866978696608010e-08 
1 1 25 45 3.917679516129079785e-06 
1 1 25 46 1.862697846127182836e-06 
1 1 25 47 9.747783751178196747e-09 
1 1 25 48 6.939785726258979027e-08 
1 1 25 49 1.984493318222391806e-06 
1 1 25 50 8.949095779915710317e-08 
1 1 25 51 4.346305438850318305e-08 
1 1 25 52 1.875188777977152781e-06 
1 1 25 53 1.926798236801430681e-06 
1 1 25 54 5.314868353039316901e-03 
1 1 25 55 1.868083504923559874e-06 
1 1 25 56 7.662387640557022161e-06 
1 1 25 57 3.326054093236857999e-08 
1 1 25 58 5.255063347030998560e-08 
1 1 25 59 1.918924421307618573e-06 
1 1 25 60 5.745326354820843071e-06 
1 1 25 61 1.854917204881586768e-06 
1 1 25 62 5.728295721240293511e-08 
1 1 25 63 3.158297048629984212e-08 
1 1 25 64 1.618838308358823749e-08 
1 1 25 65 3.346059904364652140e-08 
1 1 25 66 4.493873286887064466e-08 
1 1 25 67 6.626681026660394379e-08 
1 1 25 68 1.544873197043444617e-08 
1 1 25 69 4.304023144760470540e-08 
1 1 25 70 3.954872069126818975e-08 
1 1 25 71 1.110143323957890525e-08 
1 1 26 26 4.817883990504183565e-08 
1 1 26 27 2.248940232203726738e-08 
1 1 26 28 1.346827349203402709e-08 
1 1 26 29 5.514486796165369624e-09 
1 1 26 30 3.084671548125607260e-08 
1 1 26 31 2.103509972902868246e-08 
1 1 26 32 4.420658935397295578e-08 
1 1 26 33 5.626008916761226673e-09 
1 1 26 34 3.825618867806151107e-06 
1 1 26 35 2.150211774860761421e-09 
1 1 26 36 3.837523945811073895e-06 
1 1 26 37 1.930771860244563605e-06 
1 1 26 38 7.439221836949295250e-09 
1 1 26 39 2.144633579716343897e-08 
1 1 26 40 6.836117280313579669e-09 
1 1 26 41 6.004667937156350770e-06 
1 1 26 42 3.081616303338606680e-08 
1 1 26 43 1.560085938802710332e-08 
1 1 26 44 1.408089632305363338e-08 
1 1 26 45 2.145382554871029097e-08 
1 1 26 46 2.866318623672086492e-09 
1 1 26 47 7.661548863464201144e-09 
1 1 26 48 1.748858265546517778e-08 
1 1 26 49 1.071755819550147109e-08 
1 1 26 50 2.750313559151193087e-08 
1 1 26 51 3.049741093319879992e-08 
1 1 26 52 2.705098665661009792e-08 
1 1 26 53 5.263892384995830557e-08 
1 1 26 54 3.925228374653340158e-06 
1 1 26 55 1.025396172040642468e-08 
1 1 26 56 1.925518800760417185e-08 
1 1 26 57 2.333788038781967468e-09 
1 1 26 58 8.879806246242351132e-09 
1 1 26 59 2.818062575097716997e-08 
1 1 26 60 1.719627880115781145e-08 
1 1 26 61 2.952206967936338754e-08 
1 1 26 62 3.954221154533629094e-08 
1 1 26 63 1.116766770877247152e-08 
1 1 26 64 1.262764811053422548e-08 
1 1 26 65 7.002865471992716680e-09 
1 1 26 66 1.904102074958939992e-06 
1 1 26 67 9.375148968903201104e-09 
1 1 26 68 2.192566295610315183e-08 
1 1 26 69 3.817105954069964551e-06 
1 1 26 70 1.914582417629337342e-06 
1 1 26 71 8.036107040095160845e-09 
1 1 27 27 1.801823709900705380e-07 
1 1 27 28 2.603428206653786976e-08 
1 1 27 29 3.289652484110226128e-08 
1 1 27 30 1.361603300635541218e-08 
1 1 27 31 2.641056243821251187e-08 
1 1 27 32 5.794955999580327415e-08 
1 1 27 33 1.865253804209574412e-08 
1 1 27 34 7.595742357301159058e-08 
1 1 27 35 1.229780104150656468e-08 
1 1 27 36 1.122655290825336923e-07 
1 1 27 37 3.917679516129079785e-06 
1 1 27 38 2.145382554871029097e-08 
1 1 27 39 1.104653795097700788e-07 
1 1 27 40 8.042177898167990276e-06 
1 1 27 41 3.929067707751510564e-06 
1 1 27 42 2.726673393978140012e-08 
1 1 27 43 1.148750810153375736e-07 
1 1 27 44 1.182747441486506987e-07 
1 1 27 45 8.299557553044518930e-08 
1 1 27 46 1.079602423850314883e-08 
1 1 27 47 1.657564668197834888e-08 
1 1 27 48 8.039568624215352803e-06 
1 1 27 49 3.848071308341254566e-08 
1 1 27 50 8.545444498030140674e-08 
1 1 27 51 7.844440679830359301e-08 
1 1 27 52 3.330990300332738762e-08 
1 1 27 53 2.520323929372031952e-09 
1 1 27 54 3.845834542334533789e-06 
1 1 27 55 3.356977306320396329e-08 
1 1 27 56 1.243019448943760065e-07 
1 1 27 57 4.024828046487330534e-06 
1 1 27 58 4.752162155623700263e-08 
1 1 27 59 1.120217421521829613e-08 
1 1 27 60 2.419448003520155003e-08 
1 1 27 61 1.397322203538620766e-08 
1 1 27 62 3.532744169417580755e-08 
1 1 27 63 1.082968646833313794e-07 
1 1 27 64 3.699860981957500817e-08 
1 1 27 65 7.999006502786172850e-06 
1 1 27 66 4.238452999883821598e-08 
1 1 27 67 9.653547934149413514e-09 
1 1 27 68 2.051904149030273169e-08 
1 1 27 69 5.644256583171253814e-08 
1 1 27 70 4.029377807454488636e-06 
1 1 27 71 7.922589148484672714e-09 
1 1 28 28 1.946440111214132917e-08 
1 1 28 29 3.426043475106110482e-09 
1 1 28 30 2.883402946758405221e-09 
1 1 28 31 2.557630536227416493e-09 
1 1 28 32 1.093394533859196716e-08 
1 1 28 33 1.586945034824268988e-10 
1 1 28 34 1.840739243084590174e-06 
1 1 28 35 2.667295880731699911e-09 
1 1 28 36 1.842925310126106139e-06 
1 1 28 37 1.862697846127182836e-06 
1 1 28 38 2.866318623672086492e-09 
1 1 28 39 2.599842920908293622e-08 
1 1 28 40 1.574151659902181363e-08 
1 1 28 41 3.015258255847519050e-08 
1 1 28 42 6.966094274158144376e-09 
1 1 28 43 2.582773646971006386e-08 
1 1 28 44 5.844545085818417844e-09 
1 1 28 45 1.079602423850314883e-08 
1 1 28 46 8.845747725333244579e-11 
1 1 28 47 1.344683437774659545e-09 
1 1 28 48 6.494325064407048077e-09 
1 1 28 49 3.114425174990181449e-09 
1 1 28 50 1.252191013572482954e-08 
1 1 28 51 1.056839597742017081e-08 
1 1 28 52 8.544862498210952855e-09 
1 1 28 53 2.748677540832584031e-09 
1 1 28 54 9.288866037995557057e-07 
1 1 28 55 8.931707154592915682e-09 
1 1 28 56 2.724611226323291264e-08 
1 1 28 57 8.242481241671856921e-09 
1 1 28 58 1.292534664069481079e-08 
1 1 28 59 6.818263708446637290e-09 
1 1 28 60 5.357202362058438371e-10 
1 1 28 61 5.569520616562417996e-09 
1 1 28 62 1.440931136363725626e-08 
1 1 28 63 9.675421613772296808e-09 
1 1 28 64 1.343574450367909914e-08 
1 1 28 65 3.029101961980760344e-09 
1 1 28 66 9.163141207385778897e-07 
1 1 28 67 3.690431620847898926e-11 
1 1 28 68 1.447366788471523781e-09 
1 1 28 69 1.836646242832683519e-06 
1 1 28 70 9.181114855513880553e-07 
1 1 28 71 1.392360120663164402e-09 
1 1 29 29 8.012128736496566255e-06 
1 1 29 30 5.579174245364180065e-08 
1 1 29 31 3.877379440888567515e-06 
1 1 29 32 5.943055245010935166e-08 
1 1 29 33 6.577714859054814301e-08 
1 1 29 34 6.098218106290731506e-08 
1 1 29 35 1.054311201199017635e-08 
1 1 29 36 7.964516972477996771e-08 
1 1 29 37 3.833105721095976125e-06 
1 1 29 38 1.981870415417509684e-09 
1 1 29 39 1.472210079142698444e-08 
1 1 29 40 1.900154431454239997e-08 
1 1 29 41 5.306186357922388838e-03 
1 1 29 42 3.840827573965477481e-06 
1 1 29 43 3.826792774221585283e-06 
1 1 29 44 2.435001320614699807e-08 
1 1 29 45 7.797962825298129351e-08 
1 1 29 46 9.224548277641610618e-09 
1 1 29 47 2.224247443093855397e-08 
1 1 29 48 2.921963441139223797e-08 
1 1 29 49 8.002931278779555152e-06 
1 1 29 50 3.935550920378594037e-08 
1 1 29 51 4.558603487245787163e-08 
1 1 29 52 3.854136181547835431e-06 
1 1 29 53 1.846843420649773801e-06 
1 1 29 54 2.650125875695442945e-03 
1 1 29 55 7.255578734146689302e-09 
1 1 29 56 3.820928279340585920e-06 
1 1 29 57 6.545500489221483354e-09 
1 1 29 58 9.698627917771012819e-09 
1 1 29 59 2.732379605091938051e-08 
1 1 29 60 7.988845856263983715e-06 
1 1 29 61 3.851743120296999861e-06 
1 1 29 62 5.161637883861499998e-08 
1 1 29 63 3.355955906097551872e-08 
1 1 29 64 1.181793928731475436e-08 
1 1 29 65 2.959041746380614453e-08 
1 1 29 66 3.426950371668786339e-08 
1 1 29 67 5.376787609118677173e-08 
1 1 29 68 5.681974691598818591e-08 
1 1 29 69 5.545319071369328672e-08 
1 1 29 70 3.890556790292065961e-08 
1 1 29 71 3.070477668874793090e-08 
1 1 30 30 1.866178517586421469e-07 
1 1 30 31 6.738344590172928076e-08 
1 1 30 32 1.651278590982562316e-07 
1 1 30 33 5.741058380583256966e-08 
1 1 30 34 8.100945111946088867e-06 
1 1 30 35 4.293504287156069915e-09 
1 1 30 36 8.082927108665766006e-06 
1 1 30 37 2.152505475850731033e-08 
1 1 30 38 2.120250915053165830e-08 
1 1 30 39 2.605770102635394349e-09 
1 1 30 40 1.649258906071743149e-08 
1 1 30 41 7.899526005506497456e-06 
1 1 30 42 3.824193471339838365e-08 
1 1 30 43 1.123756775633306166e-08 
1 1 30 44 2.499256478145821496e-08 
1 1 30 45 4.615264270690254428e-08 
1 1 30 46 1.461524648325249733e-08 
1 1 30 47 4.185048024972254635e-09 
1 1 30 48 4.220454144153211234e-08 
1 1 30 49 6.071084528765526122e-08 
1 1 30 50 3.913943966438608960e-08 
1 1 30 51 3.302690102033497151e-08 
1 1 30 52 5.602221280489872107e-08 
1 1 30 53 3.701280632612231553e-08 
1 1 30 54 3.949373349072983356e-06 
1 1 30 55 1.106307683497501199e-08 
1 1 30 56 1.285414602349412709e-08 
1 1 30 57 1.257964025647872286e-08 
1 1 30 58 4.146453058066771241e-09 
1 1 30 59 5.149892206927846582e-08 
1 1 30 60 5.679212298732079633e-08 
1 1 30 61 5.201530791529659788e-08 
1 1 30 62 5.622996018339984678e-08 
1 1 30 63 3.238088438210042709e-08 
1 1 30 64 2.231336256423902580e-08 
1 1 30 65 2.250156763800216600e-08 
1 1 30 66 4.068054987874433980e-06 
1 1 30 67 9.369178402863143425e-08 
1 1 30 68 1.534179573438679876e-07 
1 1 30 69 8.067664005848483534e-06 
1 1 30 70 4.057388376122910915e-06 
1 1 30 71 4.737068221827765652e-08 
1 1 31 31 8.131402368445769612e-06 
1 1 31 32 1.242299427258997674e-07 
1 1 31 33 2.709721355302547476e-08 
1 1 31 34 2.048085428114349623e-08 
1 1 31 35 1.392804092886264322e-08 
1 1 31 36 4.779955079010457758e-08 
1 1 31 37 1.853269860869751687e-06 
1 1 31 38 2.103509972902868246e-08 
1 1 31 39 2.709721355302547476e-08 
1 1 31 40 2.048085428114349623e-08 
1 1 31 41 5.320066063303792794e-03 
1 1 31 42 3.845702998025506228e-06 
1 1 31 43 3.851551503658782040e-06 
1 1 31 44 4.880009238069839213e-08 
1 1 31 45 2.641056243821251187e-08 
1 1 31 46 2.557630536227416493e-09 
1 1 31 47 1.392804092886264322e-08 
1 1 31 48 4.779955079010457758e-08 
1 1 31 49 3.851551503658782040e-06 
1 1 31 50 4.880009238069839213e-08 
1 1 31 51 5.702866393044441989e-08 
1 1 31 52 8.051636167350038621e-06 
1 1 31 53 3.846118737443091408e-06 
1 1 31 54 2.660202524701353512e-03 
1 1 31 55 3.708776572269224499e-08 
1 1 31 56 3.866746795033788349e-06 
1 1 31 57 1.708004634947847797e-08 
1 1 31 58 2.534228923975329017e-08 
1 1 31 59 3.708776572269224499e-08 
1 1 31 60 3.866746795033788349e-06 
1 1 31 61 8.093881218471333995e-06 
1 1 31 62 8.559218529086960446e-08 
1 1 31 63 3.403303552014397292e-08 
1 1 31 64 6.533903137847821668e-08 
1 1 31 65 5.070756735642509569e-08 
1 1 31 66 1.708004634947847797e-08 
1 1 31 67 2.534228923975329017e-08 
1 1 31 68 6.533903137847821668e-08 
1 1 31 69 5.070756735642509569e-08 
1 1 31 70 4.924942667311804144e-08 
1 1 31 71 6.382098469562020401e-08 
1 1 32 32 3.412053892095377651e-07 
1 1 32 33 4.026044293586867730e-08 
1 1 32 34 8.089570383919656118e-06 
1 1 32 35 1.291309177129068253e-08 
1 1 32 36 8.096804845668562921e-06 
1 1 32 37 4.423657033195908382e-08 
1 1 32 38 4.420658935397295578e-08 
1 1 32 39 4.026044293586867730e-08 
1 1 32 40 8.089570383919656118e-06 
1 1 32 41 4.160407080006596975e-06 
1 1 32 42 3.823923947106194429e-08 
1 1 32 43 4.197330217067247856e-08 
1 1 32 44 4.644643203537451441e-08 
1 1 32 45 5.794955999580327415e-08 
1 1 32 46 1.093394533859196716e-08 
1 1 32 47 1.291309177129068253e-08 
1 1 32 48 8.096804845668562921e-06 
1 1 32 49 4.197330217067247856e-08 
1 1 32 50 4.644643203537451441e-08 
1 1 32 51 5.220160869639920258e-08 
1 1 32 52 1.033966491059459347e-07 
1 1 32 53 3.446884672590108788e-08 
1 1 32 54 2.081132296100771634e-06 
1 1 32 55 5.528795296818086329e-08 
1 1 32 56 5.248225350965114580e-08 
1 1 32 57 4.046670986134452228e-06 
1 1 32 58 7.758412868733530375e-08 
1 1 32 59 5.528795296818086329e-08 
1 1 32 60 5.248225350965114580e-08 
1 1 32 61 1.112136761191808395e-07 
1 1 32 62 1.069283128362804032e-07 
1 1 32 63 5.219025143321818064e-08 
1 1 32 64 1.554640435230645159e-07 
1 1 32 65 8.077228163607747118e-06 
1 1 32 66 4.046670986134452228e-06 
1 1 32 67 7.758412868733530375e-08 
1 1 32 68 1.554640435230645159e-07 
1 1 32 69 8.077228163607747118e-06 
1 1 32 70 8.113824282721990476e-06 
1 1 32 71 8.337072913275786490e-08 
1 1 33 33 1.389409454448307993e-07 
1 1 33 34 3.868249959338914971e-06 
1 1 33 35 9.261308340804569828e-09 
1 1 33 36 3.863257569367469635e-06 
1 1 33 37 5.695041232675384437e-06 
1 1 33 38 2.144633579716343897e-08 
1 1 33 39 7.439221836949295250e-09 
1 1 33 40 1.113672163113625913e-08 
1 1 33 41 1.966610686517723431e-06 
1 1 33 42 1.155978593791438440e-08 
1 1 33 43 1.146553498988149883e-08 
1 1 33 44 1.375327392897459542e-08 
1 1 33 45 1.104653795097700788e-07 
1 1 33 46 2.599842920908293622e-08 
1 1 33 47 2.866318623672086492e-09 
1 1 33 48 3.573086377064300642e-08 
1 1 33 49 8.319540513434754991e-08 
1 1 33 50 4.667023019205137427e-08 
1 1 33 51 3.135850304534211719e-08 
1 1 33 52 1.495456448284417389e-08 
1 1 33 53 2.453454740832264116e-09 
1 1 33 54 3.782417960571344815e-06 
1 1 33 55 5.190227273986999606e-09 
1 1 33 56 5.099388502524427475e-09 
1 1 33 57 1.987434093905929329e-09 
1 1 33 58 4.351281714582453889e-09 
1 1 33 59 4.214186433303775499e-08 
1 1 33 60 1.052962760734754104e-07 
1 1 33 61 1.169789355124664547e-08 
1 1 33 62 2.187692708967570686e-08 
1 1 33 63 1.484427674378950660e-08 
1 1 33 64 2.458997658192952200e-09 
1 1 33 65 8.661286915737605213e-09 
1 1 33 66 1.940326305486005801e-06 
1 1 33 67 6.408556577858138837e-08 
1 1 33 68 4.481357353063933386e-08 
1 1 33 69 3.845250428995689363e-06 
1 1 33 70 1.925097422026554237e-06 
1 1 33 71 1.090621012801017452e-08 
1 1 34 34 5.307294022554793697e-03 
1 1 34 35 1.845670418041355130e-06 
1 1 34 36 5.307790394622636382e-03 
1 1 34 37 8.137382067578474288e-08 
1 1 34 38 6.836117280313579669e-09 
1 1 34 39 1.113672163113625913e-08 
1 1 34 40 7.496341638548299485e-08 
1 1 34 41 1.164903602561087646e-07 
1 1 34 42 1.754413709681573233e-08 
1 1 34 43 3.837074918092143592e-08 
1 1 34 44 7.598193527465150600e-08 
1 1 34 45 8.042177898167990276e-06 
1 1 34 46 1.574151659902181363e-08 
1 1 34 47 6.208624177888142569e-09 
1 1 34 48 8.019177472827306225e-06 
1 1 34 49 8.203714850730216981e-08 
1 1 34 50 3.892637595397231253e-06 
1 1 34 51 3.856747097441554801e-06 
1 1 34 52 2.765260655343563413e-08 
1 1 34 53 1.230103127381643199e-08 
1 1 34 54 5.764139375430534148e-08 
1 1 34 55 4.966974651328966669e-09 
1 1 34 56 2.749404776723191492e-08 
1 1 34 57 4.312038360448911730e-08 
1 1 34 58 9.527043735574292480e-09 
1 1 34 59 3.831601845293649066e-06 
1 1 34 60 7.032554842647269014e-08 
1 1 34 61 2.072881520260917301e-08 
1 1 34 62 3.843216944600574687e-06 
1 1 34 63 1.921933929231759137e-06 
1 1 34 64 1.853677709934765510e-06 
1 1 34 65 5.025722243447452159e-08 
1 1 34 66 2.651778017645870043e-03 
1 1 34 67 3.900379693354672906e-06 
1 1 34 68 5.772258376450334786e-06 
1 1 34 69 5.303945632091722727e-03 
1 1 34 70 2.654100314944227330e-03 
1 1 34 71 2.652465515383247936e-08 
1 1 35 35 1.780286514610893895e-08 
1 1 35 36 1.856306669350311933e-06 
1 1 35 37 9.747783751178196747e-09 
1 1 35 38 7.661548863464201144e-09 
1 1 35 39 2.866318623672086492e-09 
1 1 35 40 6.208624177888142569e-09 
1 1 35 41 1.846833747660345365e-06 
1 1 35 42 6.605446759612665456e-09 
1 1 35 43 1.488599181826175485e-08 
1 1 35 44 5.182978247503848999e-09 
1 1 35 45 1.657564668197834888e-08 
1 1 35 46 1.344683437774659545e-09 
1 1 35 47 8.845747725333244579e-11 
1 1 35 48 2.447826951112224481e-08 
1 1 35 49 3.942492166667067678e-09 
1 1 35 50 1.926944441067872444e-08 
1 1 35 51 2.012207433896995962e-08 
1 1 35 52 1.261115339328121769e-08 
1 1 35 53 1.666863624463822549e-10 
1 1 35 54 9.221144728126234109e-07 
1 1 35 55 2.591283074247916135e-09 
1 1 35 56 1.192134181161317684e-08 
1 1 35 57 2.800891269749263673e-09 
1 1 35 58 6.650980009555173249e-09 
1 1 35 59 4.661194270768573942e-09 
1 1 35 60 5.858109088038086848e-09 
1 1 35 61 9.424804139707335020e-09 
1 1 35 62 1.395923641078883273e-08 
1 1 35 63 9.836125442632766152e-09 
1 1 35 64 1.265702844355587798e-08 
1 1 35 65 8.492842819738349080e-09 
1 1 35 66 9.210531813546422696e-07 
1 1 35 67 1.486646451308192483e-09 
1 1 35 68 3.932507345671611680e-09 
1 1 35 69 1.852260384408291593e-06 
1 1 35 70 9.243317915834343925e-07 
1 1 35 71 2.202985894045215688e-09 
1 1 36 36 5.308438411141721755e-03 
1 1 36 37 6.939785726258979027e-08 
1 1 36 38 1.748858265546517778e-08 
1 1 36 39 3.573086377064300642e-08 
1 1 36 40 8.019177472827306225e-06 
1 1 36 41 8.760482267830427413e-08 
1 1 36 42 3.515621285720330033e-08 
1 1 36 43 3.759990503055240431e-08 
1 1 36 44 7.319869318094404237e-08 
1 1 36 45 8.039568624215352803e-06 
1 1 36 46 6.494325064407048077e-09 
1 1 36 47 2.447826951112224481e-08 
1 1 36 48 1.603937629040928662e-05 
1 1 36 49 3.940255399062483648e-08 
1 1 36 50 3.868098280955205806e-06 
1 1 36 51 3.904346140893912957e-06 
1 1 36 52 4.109035133124607977e-08 
1 1 36 53 2.448396718858067126e-08 
1 1 36 54 4.386709529569472734e-08 
1 1 36 55 1.841579398579844521e-08 
1 1 36 56 3.635107683810215294e-08 
1 1 36 57 3.997730921101163372e-06 
1 1 36 58 1.905218715523778712e-08 
1 1 36 59 3.835991188923348923e-06 
1 1 36 60 5.101008816195106477e-08 
1 1 36 61 4.665221384830917926e-08 
1 1 36 62 3.876501102801753151e-06 
1 1 36 63 1.905219091500537280e-06 
1 1 36 64 1.880269040525545562e-06 
1 1 36 65 8.012189572761209871e-06 
1 1 36 66 2.652012564212516584e-03 
1 1 36 67 3.868873195026655905e-06 
1 1 36 68 5.768521818225971521e-06 
1 1 36 69 5.304500971753089641e-03 
1 1 36 70 2.658382778272368359e-03 
1 1 36 71 2.706154744814639733e-08 
1 1 37 37 5.316798028546511692e-03 
1 1 37 38 1.915622911293257757e-06 
1 1 37 39 5.747898400415416905e-06 
1 1 37 40 8.937943128001651681e-08 
1 1 37 41 5.336834624828381245e-03 
1 1 37 42 1.873298250402563768e-06 
1 1 37 43 1.984493318222391806e-06 
1 1 37 44 8.949095779915710317e-08 
1 1 37 45 3.911838804164238117e-06 
1 1 37 46 1.850192446235220631e-06 
1 1 37 47 2.358060030435160645e-08 
1 1 37 48 6.038136371678354919e-08 
1 1 37 49 3.916482693025874643e-06 
1 1 37 50 4.728866978696608010e-08 
1 1 37 51 4.346305438850318305e-08 
1 1 37 52 1.875188777977152781e-06 
1 1 37 53 1.926798236801430681e-06 
1 1 37 54 5.314868353039316901e-03 
1 1 37 55 1.918924421307618573e-06 
1 1 37 56 5.745326354820843071e-06 
1 1 37 57 4.493873286887064466e-08 
1 1 37 58 6.626681026660394379e-08 
1 1 37 59 1.868083504923559874e-06 
1 1 37 60 7.662387640557022161e-06 
1 1 37 61 1.854917204881586768e-06 
1 1 37 62 5.728295721240293511e-08 
1 1 37 63 3.158297048629984212e-08 
1 1 37 64 1.544873197043444617e-08 
1 1 37 65 4.304023144760470540e-08 
1 1 37 66 3.326054093236857999e-08 
1 1 37 67 5.255063347030998560e-08 
1 1 37 68 1.618838308358823749e-08 
1 1 37 69 3.346059904364652140e-08 
1 1 37 70 3.954872069126818975e-08 
1 1 37 71 1.110143323957890525e-08 
1 1 38 38 4.817883990504183565e-08 
1 1 38 39 5.626008916761226673e-09 
1 1 38 40 3.825618867806151107e-06 
1 1 38 41 6.004667937156350770e-06 
1 1 38 42 3.081616303338606680e-08 
1 1 38 43 1.071755819550147109e-08 
1 1 38 44 2.750313559151193087e-08 
1 1 38 45 2.248940232203726738e-08 
1 1 38 46 1.346827349203402709e-08 
1 1 38 47 2.150211774860761421e-09 
1 1 38 48 3.837523945811073895e-06 
1 1 38 49 1.560085938802710332e-08 
1 1 38 50 1.408089632305363338e-08 
1 1 38 51 3.049741093319879992e-08 
1 1 38 52 2.705098665661009792e-08 
1 1 38 53 5.263892384995830557e-08 
1 1 38 54 3.925228374653340158e-06 
1 1 38 55 2.818062575097716997e-08 
1 1 38 56 1.719627880115781145e-08 
1 1 38 57 1.904102074958939992e-06 
1 1 38 58 9.375148968903201104e-09 
1 1 38 59 1.025396172040642468e-08 
1 1 38 60 1.925518800760417185e-08 
1 1 38 61 2.952206967936338754e-08 
1 1 38 62 3.954221154533629094e-08 
1 1 38 63 1.116766770877247152e-08 
1 1 38 64 2.192566295610315183e-08 
1 1 38 65 3.817105954069964551e-06 
1 1 38 66 2.333788038781967468e-09 
1 1 38 67 8.879806246242351132e-09 
1 1 38 68 1.262764811053422548e-08 
1 1 38 69 7.002865471992716680e-09 
1 1 38 70 1.914582417629337342e-06 
1 1 38 71 8.036107040095160845e-09 
1 1 39 39 1.389409454448307993e-07 
1 1 39 40 3.868249959338914971e-06 
1 1 39 41 1.966610686517723431e-06 
1 1 39 42 1.155978593791438440e-08 
1 1 39 43 8.319540513434754991e-08 
1 1 39 44 4.667023019205137427e-08 
1 1 39 45 1.865253804209574412e-08 
1 1 39 46 1.586945034824268988e-10 
1 1 39 47 9.261308340804569828e-09 
1 1 39 48 3.863257569367469635e-06 
1 1 39 49 1.146553498988149883e-08 
1 1 39 50 1.375327392897459542e-08 
1 1 39 51 3.135850304534211719e-08 
1 1 39 52 1.495456448284417389e-08 
1 1 39 53 2.453454740832264116e-09 
1 1 39 54 3.782417960571344815e-06 
1 1 39 55 4.214186433303775499e-08 
1 1 39 56 1.052962760734754104e-07 
1 1 39 57 1.940326305486005801e-06 
1 1 39 58 6.408556577858138837e-08 
1 1 39 59 5.190227273986999606e-09 
1 1 39 60 5.099388502524427475e-09 
1 1 39 61 1.169789355124664547e-08 
1 1 39 62 2.187692708967570686e-08 
1 1 39 63 1.484427674378950660e-08 
1 1 39 64 4.481357353063933386e-08 
1 1 39 65 3.845250428995689363e-06 
1 1 39 66 1.987434093905929329e-09 
1 1 39 67 4.351281714582453889e-09 
1 1 39 68 2.458997658192952200e-09 
1 1 39 69 8.661286915737605213e-09 
1 1 39 70 1.925097422026554237e-06 
1 1 39 71 1.090621012801017452e-08 
1 1 40 40 5.307294022554793697e-03 
1 1 40 41 1.164903602561087646e-07 
1 1 40 42 1.754413709681573233e-08 
1 1 40 43 8.203714850730216981e-08 
1 1 40 44 3.892637595397231253e-06 
1 1 40 45 7.595742357301159058e-08 
1 1 40 46 1.840739243084590174e-06 
1 1 40 47 1.845670418041355130e-06 
1 1 40 48 5.307790394622636382e-03 
1 1 40 49 3.837074918092143592e-08 
1 1 40 50 7.598193527465150600e-08 
1 1 40 51 3.856747097441554801e-06 
1 1 40 52 2.765260655343563413e-08 
1 1 40 53 1.230103127381643199e-08 
1 1 40 54 5.764139375430534148e-08 
1 1 40 55 3.831601845293649066e-06 
1 1 40 56 7.032554842647269014e-08 
1 1 40 57 2.651778017645870043e-03 
1 1 40 58 3.900379693354672906e-06 
1 1 40 59 4.966974651328966669e-09 
1 1 40 60 2.749404776723191492e-08 
1 1 40 61 2.072881520260917301e-08 
1 1 40 62 3.843216944600574687e-06 
1 1 40 63 1.921933929231759137e-06 
1 1 40 64 5.772258376450334786e-06 
1 1 40 65 5.303945632091722727e-03 
1 1 40 66 4.312038360448911730e-08 
1 1 40 67 9.527043735574292480e-09 
1 1 40 68 1.853677709934765510e-06 
1 1 40 69 5.025722243447452159e-08 
1 1 40 70 2.654100314944227330e-03 
1 1 40 71 2.652465515383247936e-08 
1 1 41 41 1.378452804223173267e+01 
1 1 41 42 5.314009650572259005e-03 
1 1 41 43 5.309592949428903683e-03 
1 1 41 44 8.257202743640461735e-06 
1 1 41 45 3.929067707751510564e-06 
1 1 41 46 3.015258255847519050e-08 
1 1 41 47 1.846833747660345365e-06 
1 1 41 48 8.760482267830427413e-08 
1 1 41 49 5.309592949428903683e-03 
1 1 41 50 8.257202743640461735e-06 
1 1 41 51 8.243501020617806171e-06 
1 1 41 52 5.315453773406716639e-03 
1 1 41 53 5.326904149616446330e-03 
1 1 41 54 6.889617731135900591e+00 
1 1 41 55 5.945974288908153384e-06 
1 1 41 56 5.305841628911456276e-03 
1 1 41 57 4.625053699028799601e-08 
1 1 41 58 4.029283783881068264e-06 
1 1 41 59 5.945974288908153384e-06 
1 1 41 60 5.305841628911456276e-03 
1 1 41 61 5.311618877753214452e-03 
1 1 41 62 1.623265451289021869e-05 
1 1 41 63 3.855926488212936623e-06 
1 1 41 64 3.850894523716885895e-06 
1 1 41 65 8.687726773634867056e-08 
1 1 41 66 4.625053699028799601e-08 
1 1 41 67 4.029283783881068264e-06 
1 1 41 68 3.850894523716885895e-06 
1 1 41 69 8.687726773634867056e-08 
1 1 41 70 8.332354983176107957e-08 
1 1 41 71 4.033073701211690236e-06 
1 1 42 42 3.912304911323999771e-06 
1 1 42 43 3.840341769064680813e-06 
1 1 42 44 4.266494306413749052e-08 
1 1 42 45 2.726673393978140012e-08 
1 1 42 46 6.966094274158144376e-09 
1 1 42 47 6.605446759612665456e-09 
1 1 42 48 3.515621285720330033e-08 
1 1 42 49 3.840341769064680813e-06 
1 1 42 50 4.266494306413749052e-08 
1 1 42 51 4.503751218915903975e-08 
1 1 42 52 3.853133133726279318e-06 
1 1 42 53 1.891301951700400941e-06 
1 1 42 54 2.656088295018035200e-03 
1 1 42 55 3.045528630207327925e-08 
1 1 42 56 3.853754599702825173e-06 
1 1 42 57 3.515205160000417986e-09 
1 1 42 58 9.002278470376023141e-09 
1 1 42 59 3.045528630207327925e-08 
1 1 42 60 3.853754599702825173e-06 
1 1 42 61 3.847499734913422645e-06 
1 1 42 62 5.348716169947826877e-08 
1 1 42 63 1.575000695944704463e-08 
1 1 42 64 2.275168842299368620e-08 
1 1 42 65 2.628150769946375561e-08 
1 1 42 66 3.515205160000417986e-09 
1 1 42 67 9.002278470376023141e-09 
1 1 42 68 2.275168842299368620e-08 
1 1 42 69 2.628150769946375561e-08 
1 1 42 70 1.512697312129272755e-08 
1 1 42 71 1.412679371658135828e-08 
1 1 43 43 8.074223247354262074e-06 
1 1 43 44 7.022265680040737256e-08 
1 1 43 45 3.848071308341254566e-08 
1 1 43 46 3.114425174990181449e-09 
1 1 43 47 3.942492166667067678e-09 
1 1 43 48 3.940255399062483648e-08 
1 1 43 49 3.830811471525771586e-06 
1 1 43 50 4.609467587263107945e-08 
1 1 43 51 4.601678517738218089e-08 
1 1 43 52 3.849308728883532485e-06 
1 1 43 53 1.849115727803405868e-06 
1 1 43 54 2.651836295926604265e-03 
1 1 43 55 2.959384101306185597e-08 
1 1 43 56 8.042598835314027290e-06 
1 1 43 57 4.656287434600747738e-08 
1 1 43 58 7.215713428978452821e-08 
1 1 43 59 1.048859594929077690e-08 
1 1 43 60 3.817510104476264282e-06 
1 1 43 61 3.841133193343570937e-06 
1 1 43 62 4.959129451997828460e-08 
1 1 43 63 5.788801412056066747e-08 
1 1 43 64 4.908492034562806861e-08 
1 1 43 65 2.428386294441149772e-08 
1 1 43 66 2.113799223719973614e-08 
1 1 43 67 6.138332280369816385e-09 
1 1 43 68 8.254424184200217727e-10 
1 1 43 69 2.665394425856669063e-08 
1 1 43 70 1.943043204866708665e-08 
1 1 43 71 1.661830334748462009e-08 
1 1 44 44 3.922605633857237085e-06 
1 1 44 45 8.545444498030140674e-08 
1 1 44 46 1.252191013572482954e-08 
1 1 44 47 1.926944441067872444e-08 
1 1 44 48 3.868098280955205806e-06 
1 1 44 49 4.609467587263107945e-08 
1 1 44 50 3.873461944224846876e-06 
1 1 44 51 7.390769832277673307e-08 
1 1 44 52 4.604894670808159313e-08 
1 1 44 53 2.765386856332188368e-08 
1 1 44 54 4.122841020213093034e-06 
1 1 44 55 4.186822703894270139e-08 
1 1 44 56 6.204270563743546207e-08 
1 1 44 57 3.829271140582345994e-06 
1 1 44 58 2.394302218588399263e-08 
1 1 44 59 1.277442233726832774e-08 
1 1 44 60 3.090337240956087953e-08 
1 1 44 61 3.365658809182730759e-08 
1 1 44 62 6.242391162031503499e-08 
1 1 44 63 3.878602854160882889e-06 
1 1 44 64 1.051873023143171163e-08 
1 1 44 65 3.832186795520328931e-06 
1 1 44 66 1.926744801374026779e-06 
1 1 44 67 1.422430824912546694e-08 
1 1 44 68 2.098233624843771162e-08 
1 1 44 69 2.442174765975369858e-08 
1 1 44 70 1.930264040544471050e-06 
1 1 44 71 1.475174945581886063e-08 
1 1 45 45 1.801823709900705380e-07 
1 1 45 46 2.603428206653786976e-08 
1 1 45 47 1.229780104150656468e-08 
1 1 45 48 1.122655290825336923e-07 
1 1 45 49 1.148750810153375736e-07 
1 1 45 50 1.182747441486506987e-07 
1 1 45 51 7.844440679830359301e-08 
1 1 45 52 3.330990300332738762e-08 
1 1 45 53 2.520323929372031952e-09 
1 1 45 54 3.845834542334533789e-06 
1 1 45 55 1.120217421521829613e-08 
1 1 45 56 2.419448003520155003e-08 
1 1 45 57 4.238452999883821598e-08 
1 1 45 58 9.653547934149413514e-09 
1 1 45 59 3.356977306320396329e-08 
1 1 45 60 1.243019448943760065e-07 
1 1 45 61 1.397322203538620766e-08 
1 1 45 62 3.532744169417580755e-08 
1 1 45 63 1.082968646833313794e-07 
1 1 45 64 2.051904149030273169e-08 
1 1 45 65 5.644256583171253814e-08 
1 1 45 66 4.024828046487330534e-06 
1 1 45 67 4.752162155623700263e-08 
1 1 45 68 3.699860981957500817e-08 
1 1 45 69 7.999006502786172850e-06 
1 1 45 70 4.029377807454488636e-06 
1 1 45 71 7.922589148484672714e-09 
1 1 46 46 1.946440111214132917e-08 
1 1 46 47 2.667295880731699911e-09 
1 1 46 48 1.842925310126106139e-06 
1 1 46 49 2.582773646971006386e-08 
1 1 46 50 5.844545085818417844e-09 
1 1 46 51 1.056839597742017081e-08 
1 1 46 52 8.544862498210952855e-09 
1 1 46 53 2.748677540832584031e-09 
1 1 46 54 9.288866037995557057e-07 
1 1 46 55 6.818263708446637290e-09 
1 1 46 56 5.357202362058438371e-10 
1 1 46 57 9.163141207385778897e-07 
1 1 46 58 3.690431620847898926e-11 
1 1 46 59 8.931707154592915682e-09 
1 1 46 60 2.724611226323291264e-08 
1 1 46 61 5.569520616562417996e-09 
1 1 46 62 1.440931136363725626e-08 
1 1 46 63 9.675421613772296808e-09 
1 1 46 64 1.447366788471523781e-09 
1 1 46 65 1.836646242832683519e-06 
1 1 46 66 8.242481241671856921e-09 
1 1 46 67 1.292534664069481079e-08 
1 1 46 68 1.343574450367909914e-08 
1 1 46 69 3.029101961980760344e-09 
1 1 46 70 9.181114855513880553e-07 
1 1 46 71 1.392360120663164402e-09 
1 1 47 47 1.780286514610893895e-08 
1 1 47 48 1.856306669350311933e-06 
1 1 47 49 1.488599181826175485e-08 
1 1 47 50 5.182978247503848999e-09 
1 1 47 51 2.012207433896995962e-08 
1 1 47 52 1.261115339328121769e-08 
1 1 47 53 1.666863624463822549e-10 
1 1 47 54 9.221144728126234109e-07 
1 1 47 55 4.661194270768573942e-09 
1 1 47 56 5.858109088038086848e-09 
1 1 47 57 9.210531813546422696e-07 
1 1 47 58 1.486646451308192483e-09 
1 1 47 59 2.591283074247916135e-09 
1 1 47 60 1.192134181161317684e-08 
1 1 47 61 9.424804139707335020e-09 
1 1 47 62 1.395923641078883273e-08 
1 1 47 63 9.836125442632766152e-09 
1 1 47 64 3.932507345671611680e-09 
1 1 47 65 1.852260384408291593e-06 
1 1 47 66 2.800891269749263673e-09 
1 1 47 67 6.650980009555173249e-09 
1 1 47 68 1.265702844355587798e-08 
1 1 47 69 8.492842819738349080e-09 
1 1 47 70 9.243317915834343925e-07 
1 1 47 71 2.202985894045215688e-09 
1 1 48 48 5.308438411141721755e-03 
1 1 48 49 3.759990503055240431e-08 
1 1 48 50 7.319869318094404237e-08 
1 1 48 51 3.904346140893912957e-06 
1 1 48 52 4.109035133124607977e-08 
1 1 48 53 2.448396718858067126e-08 
1 1 48 54 4.386709529569472734e-08 
1 1 48 55 3.835991188923348923e-06 
1 1 48 56 5.101008816195106477e-08 
1 1 48 57 2.652012564212516584e-03 
1 1 48 58 3.868873195026655905e-06 
1 1 48 59 1.841579398579844521e-08 
1 1 48 60 3.635107683810215294e-08 
1 1 48 61 4.665221384830917926e-08 
1 1 48 62 3.876501102801753151e-06 
1 1 48 63 1.905219091500537280e-06 
1 1 48 64 5.768521818225971521e-06 
1 1 48 65 5.304500971753089641e-03 
1 1 48 66 3.997730921101163372e-06 
1 1 48 67 1.905218715523778712e-08 
1 1 48 68 1.880269040525545562e-06 
1 1 48 69 8.012189572761209871e-06 
1 1 48 70 2.658382778272368359e-03 
1 1 48 71 2.706154744814639733e-08 
1 1 49 49 8.074223247354262074e-06 
1 1 49 50 7.022265680040737256e-08 
1 1 49 51 4.601678517738218089e-08 
1 1 49 52 3.849308728883532485e-06 
1 1 49 53 1.849115727803405868e-06 
1 1 49 54 2.651836295926604265e-03 
1 1 49 55 1.048859594929077690e-08 
1 1 49 56 3.817510104476264282e-06 
1 1 49 57 2.113799223719973614e-08 
1 1 49 58 6.138332280369816385e-09 
1 1 49 59 2.959384101306185597e-08 
1 1 49 60 8.042598835314027290e-06 
1 1 49 61 3.841133193343570937e-06 
1 1 49 62 4.959129451997828460e-08 
1 1 49 63 5.788801412056066747e-08 
1 1 49 64 8.254424184200217727e-10 
1 1 49 65 2.665394425856669063e-08 
1 1 49 66 4.656287434600747738e-08 
1 1 49 67 7.215713428978452821e-08 
1 1 49 68 4.908492034562806861e-08 
1 1 49 69 2.428386294441149772e-08 
1 1 49 70 1.943043204866708665e-08 
1 1 49 71 1.661830334748462009e-08 
1 1 50 50 3.922605633857237085e-06 
1 1 50 51 7.390769832277673307e-08 
1 1 50 52 4.604894670808159313e-08 
1 1 50 53 2.765386856332188368e-08 
1 1 50 54 4.122841020213093034e-06 
1 1 50 55 1.277442233726832774e-08 
1 1 50 56 3.090337240956087953e-08 
1 1 50 57 1.926744801374026779e-06 
1 1 50 58 1.422430824912546694e-08 
1 1 50 59 4.186822703894270139e-08 
1 1 50 60 6.204270563743546207e-08 
1 1 50 61 3.365658809182730759e-08 
1 1 50 62 6.242391162031503499e-08 
1 1 50 63 3.878602854160882889e-06 
1 1 50 64 2.098233624843771162e-08 
1 1 50 65 2.442174765975369858e-08 
1 1 50 66 3.829271140582345994e-06 
1 1 50 67 2.394302218588399263e-08 
1 1 50 68 1.051873023143171163e-08 
1 1 50 69 3.832186795520328931e-06 
1 1 50 70 1.930264040544471050e-06 
1 1 50 71 1.475174945581886063e-08 
1 1 51 51 1.230158331551303496e-07 
1 1 51 52 5.886456168752497049e-08 
1 1 51 53 1.742198279256651817e-08 
1 1 51 54 4.103628341168356458e-06 
1 1 51 55 3.534972992059533528e-08 
1 1 51 56 5.314401603898583730e-08 
1 1 51 57 1.914401379561455646e-06 
1 1 51 58 1.119634366443624820e-08 
1 1 51 59 3.534972992059533528e-08 
1 1 51 60 5.314401603898583730e-08 
1 1 51 61 4.038063177313850853e-08 
1 1 51 62 7.908092698471635431e-08 
1 1 51 63 4.501430669825601088e-08 
1 1 51 64 2.077678968547383047e-08 
1 1 51 65 3.850251969356428869e-06 
1 1 51 66 1.914401379561455646e-06 
1 1 51 67 1.119634366443624820e-08 
1 1 51 68 2.077678968547383047e-08 
1 1 51 69 3.850251969356428869e-06 
1 1 51 70 3.834875742111321098e-06 
1 1 51 71 9.433254141165565422e-09 
1 1 52 52 8.061609816566553296e-06 
1 1 52 53 3.842260386558927945e-06 
1 1 52 54 2.657912948870839228e-03 
1 1 52 55 3.148714636261332526e-08 
1 1 52 56 3.866824095253497298e-06 
1 1 52 57 1.351537203145344854e-08 
1 1 52 58 1.892405926355475503e-08 
1 1 52 59 3.148714636261332526e-08 
1 1 52 60 3.866824095253497298e-06 
1 1 52 61 8.084644056070695276e-06 
1 1 52 62 8.719642093410041379e-08 
1 1 52 63 2.786916388692209642e-08 
1 1 52 64 5.216505634722163087e-08 
1 1 52 65 3.893523540375825524e-08 
1 1 52 66 1.351537203145344854e-08 
1 1 52 67 1.892405926355475503e-08 
1 1 52 68 5.216505634722163087e-08 
1 1 52 69 3.893523540375825524e-08 
1 1 52 70 4.222495339732677489e-08 
1 1 52 71 6.113685401180069087e-08 
1 1 53 53 8.068166692779731925e-06 
1 1 53 54 2.660477418485898346e-03 
1 1 53 55 3.147107062192375084e-08 
1 1 53 56 1.858493125390003213e-06 
1 1 53 57 5.139305134552084644e-09 
1 1 53 58 4.682689762255173786e-09 
1 1 53 59 3.147107062192375084e-08 
1 1 53 60 1.858493125390003213e-06 
1 1 53 61 3.899078805026673654e-06 
1 1 53 62 3.023004259759527054e-08 
1 1 53 63 9.323141132364881240e-09 
1 1 53 64 1.713270029288586032e-08 
1 1 53 65 1.847931973809899329e-08 
1 1 53 66 5.139305134552084644e-09 
1 1 53 67 4.682689762255173786e-09 
1 1 53 68 1.713270029288586032e-08 
1 1 53 69 1.847931973809899329e-08 
1 1 53 70 2.222681692617456941e-08 
1 1 53 71 2.539432337641354319e-08 
1 1 54 54 3.444811030792170214e+00 
1 1 54 55 3.890143190061397610e-06 
1 1 54 56 2.651851708773845812e-03 
1 1 54 57 2.158331803852441921e-08 
1 1 54 58 2.015683683350653244e-06 
1 1 54 59 3.890143190061397610e-06 
1 1 54 60 2.651851708773845812e-03 
1 1 54 61 2.655987546120997227e-03 
1 1 54 62 8.111924542539241165e-06 
1 1 54 63 1.910697371279883054e-06 
1 1 54 64 1.928486641407796783e-06 
1 1 54 65 4.003609013227865800e-08 
1 1 54 66 2.158331803852441921e-08 
1 1 54 67 2.015683683350653244e-06 
1 1 54 68 1.928486641407796783e-06 
1 1 54 69 4.003609013227865800e-08 
1 1 54 70 4.016434582314583297e-08 
1 1 54 71 2.018897602931621723e-06 
1 1 55 55 5.547318971327675084e-08 
1 1 55 56 3.770816469634468271e-08 
1 1 55 57 1.909820771095427555e-06 
1 1 55 58 2.935354614018761242e-08 
1 1 55 59 6.030471945094738692e-09 
1 1 55 60 1.405583336843022850e-08 
1 1 55 61 3.238598198566065584e-08 
1 1 55 62 4.863370049764793120e-08 
1 1 55 63 1.040354725099413593e-08 
1 1 55 64 3.232143048736853709e-08 
1 1 55 65 3.819031021165698243e-06 
1 1 55 66 1.025577365460753701e-09 
1 1 55 67 4.675602059054234299e-09 
1 1 55 68 1.325647732261907319e-08 
1 1 55 69 3.957462096960595510e-09 
1 1 55 70 1.915261799090573366e-06 
1 1 55 71 1.528571460231540133e-08 
1 1 56 56 8.057488509938870027e-06 
1 1 56 57 3.918500847009627030e-08 
1 1 56 58 5.515682443266575856e-08 
1 1 56 59 1.405583336843022850e-08 
1 1 56 60 3.805898886142541076e-06 
1 1 56 61 3.866224415352296760e-06 
1 1 56 62 6.102540530651466672e-08 
1 1 56 63 2.989086845459183314e-08 
1 1 56 64 3.897121323250584275e-08 
1 1 56 65 4.110522401813084123e-08 
1 1 56 66 8.044148007506887359e-09 
1 1 56 67 6.401880420771108968e-09 
1 1 56 68 9.792712431605297479e-10 
1 1 56 69 2.212861687786767210e-08 
1 1 56 70 3.237044745361940739e-08 
1 1 56 71 2.088008258778236919e-08 
1 1 57 57 1.325903412810821354e-03 
1 1 57 58 1.957975932168035747e-06 
1 1 57 59 1.025577365460753701e-09 
1 1 57 60 8.044148007506887359e-09 
1 1 57 61 1.015866628097969618e-08 
1 1 57 62 1.918353761782408999e-06 
1 1 57 63 2.846419450023816459e-06 
1 1 57 64 2.897188600471981709e-06 
1 1 57 65 2.650094566843960199e-03 
1 1 57 66 9.648842352372051761e-07 
1 1 57 67 6.222648859552182719e-09 
1 1 57 68 9.234288375791448223e-07 
1 1 57 69 1.725961201824426161e-08 
1 1 57 70 1.326110243446066827e-03 
1 1 57 71 1.967219978414421810e-08 
1 1 58 58 8.106038496688312229e-08 
1 1 58 59 4.675602059054234299e-09 
1 1 58 60 6.401880420771108968e-09 
1 1 58 61 1.623128890271852511e-08 
1 1 58 62 2.097072748574423744e-08 
1 1 58 63 1.525605949885211339e-08 
1 1 58 64 9.145624083142124883e-08 
1 1 58 65 3.857436873606561924e-06 
1 1 58 66 6.222648859552182719e-09 
1 1 58 67 1.591592012572052396e-10 
1 1 58 68 7.680712582762628725e-11 
1 1 58 69 8.534416613538120291e-09 
1 1 58 70 1.932696133098088099e-06 
1 1 58 71 1.800532686755367974e-08 
1 1 59 59 5.547318971327675084e-08 
1 1 59 60 3.770816469634468271e-08 
1 1 59 61 3.238598198566065584e-08 
1 1 59 62 4.863370049764793120e-08 
1 1 59 63 1.040354725099413593e-08 
1 1 59 64 1.325647732261907319e-08 
1 1 59 65 3.957462096960595510e-09 
1 1 59 66 1.909820771095427555e-06 
1 1 59 67 2.935354614018761242e-08 
1 1 59 68 3.232143048736853709e-08 
1 1 59 69 3.819031021165698243e-06 
1 1 59 70 1.915261799090573366e-06 
1 1 59 71 1.528571460231540133e-08 
1 1 60 60 8.057488509938870027e-06 
1 1 60 61 3.866224415352296760e-06 
1 1 60 62 6.102540530651466672e-08 
1 1 60 63 2.989086845459183314e-08 
1 1 60 64 9.792712431605297479e-10 
1 1 60 65 2.212861687786767210e-08 
1 1 60 66 3.918500847009627030e-08 
1 1 60 67 5.515682443266575856e-08 
1 1 60 68 3.897121323250584275e-08 
1 1 60 69 4.110522401813084123e-08 
1 1 60 70 3.237044745361940739e-08 
1 1 60 71 2.088008258778236919e-08 
1 1 61 61 8.154116286611975788e-06 
1 1 61 62 8.320608718656976198e-08 
1 1 61 63 6.111795309021678106e-09 
1 1 61 64 4.547489141181201708e-08 
1 1 61 65 3.692169214437839286e-08 
1 1 61 66 1.015866628097969618e-08 
1 1 61 67 1.623128890271852511e-08 
1 1 61 68 4.547489141181201708e-08 
1 1 61 69 3.692169214437839286e-08 
1 1 61 70 5.489311146342977079e-08 
1 1 61 71 6.398914999148199146e-08 
1 1 62 62 1.062259391452032101e-07 
1 1 62 63 3.421003223158618314e-08 
1 1 62 64 4.611911192544151321e-08 
1 1 62 65 3.839080391986949164e-06 
1 1 62 66 1.918353761782408999e-06 
1 1 62 67 2.097072748574423744e-08 
1 1 62 68 4.611911192544151321e-08 
1 1 62 69 3.839080391986949164e-06 
1 1 62 70 3.844515920301176475e-06 
1 1 62 71 2.491387616730957489e-08 
1 1 63 63 3.909965790580714393e-06 
1 1 63 64 2.953843837985239192e-08 
1 1 63 65 1.869060908293656893e-06 
1 1 63 66 2.846419450023816459e-06 
1 1 63 67 1.525605949885211339e-08 
1 1 63 68 2.953843837985239192e-08 
1 1 63 69 1.869060908293656893e-06 
1 1 63 70 1.883840335845545091e-06 
1 1 63 71 1.871563052417962748e-08 
1 1 64 64 1.623149641607970915e-07 
1 1 64 65 5.744729709613661302e-06 
1 1 64 66 9.234288375791448223e-07 
1 1 64 67 7.680712582762628725e-11 
1 1 64 68 1.771486921471866799e-08 
1 1 64 69 1.864795031984205271e-06 
1 1 64 70 3.818654517455350128e-06 
1 1 64 71 3.816075920665608025e-08 
1 1 65 65 5.300670716083779460e-03 
1 1 65 66 1.725961201824426161e-08 
1 1 65 67 8.534416613538120291e-09 
1 1 65 68 1.864795031984205271e-06 
1 1 65 69 5.780699955632039286e-08 
1 1 65 70 2.652465737719125055e-03 
1 1 65 71 3.241254862878683046e-08 
1 1 66 66 1.325903412810821354e-03 
1 1 66 67 1.957975932168035747e-06 
1 1 66 68 2.897188600471981709e-06 
1 1 66 69 2.650094566843960199e-03 
1 1 66 70 1.326110243446066827e-03 
1 1 66 71 1.967219978414421810e-08 
1 1 67 67 8.106038496688312229e-08 
1 1 67 68 9.145624083142124883e-08 
1 1 67 69 3.857436873606561924e-06 
1 1 67 70 1.932696133098088099e-06 
1 1 67 71 1.800532686755367974e-08 
1 1 68 68 1.623149641607970915e-07 
1 1 68 69 5.744729709613661302e-06 
1 1 68 70 3.818654517455350128e-06 
1 1 68 71 3.816075920665608025e-08 
1 1 69 69 5.300670716083779460e-03 
1 1 69 70 2.652465737719125055e-03 
1 1 69 71 3.241254862878683046e-08 
1 1 70 70 2.654607346286814128e-03 
1 1 70 71 4.291294430655046541e-08 
1 1 71 71 4.012356770978052268e-08 
1 2 1 1 1.920439056893978591e-01 
1 2 1 2 1.150036574949415025e+00 
1 2 1 3 1.335453174203490292e-03 
1 2 1 4 3.836430991279232705e-01 
1 2 1 5 1.150036587620951289e+00 
1 2 1 6 2.670889291289468750e-03 
1 2 1 7 1.151371949857425525e+00 
1 2 1 8 1.782049949531135102e-03 
1 2 1 9 1.335458761114351319e-03 
1 2 1 10 1.150929300308520808e+00 
1 2 2 2 6.886905289059810364e+00 
1 2 2 3 7.987775217954455609e-03 
1 2 2 4 2.297415915776342743e+00 
1 2 2 5 6.886900151948759152e+00 
1 2 2 6 1.597793321737575947e-02 
1 2 2 7 6.894888064213860801e+00 
1 2 2 8 1.065718768663760641e-02 
1 2 2 9 7.979753608715308213e-03 
1 2 2 10 6.892238710554172698e+00 
1 2 3 3 1.498934731965834791e-05 
1 2 3 4 2.665883316171690359e-03 
1 2 3 5 7.990864253303402859e-03 
1 2 3 6 2.381814252774308132e-05 
1 2 3 7 8.005445214158891931e-03 
1 2 3 8 1.717324799397470039e-05 
1 2 3 9 1.505324920994857719e-05 
1 2 3 10 8.000705411375211989e-03 
1 2 4 4 7.663998005385699308e-01 
1 2 4 5 2.297414902253639646e+00 
1 2 4 6 5.329826009501503065e-03 
1 2 4 7 2.300080780552108628e+00 
1 2 4 8 3.555019482812318745e-03 
1 2 4 9 2.661873469937611758e-03 
1 2 4 10 2.299196382004307093e+00 
1 2 5 5 6.886898067992585304e+00 
1 2 5 6 1.597795367267042937e-02 
1 2 5 7 6.894889040111598533e+00 
1 2 5 8 1.065826675204538040e-02 
1 2 5 9 7.982838427079863575e-03 
1 2 5 10 6.892238683200418770e+00 
1 2 6 6 5.955471456938342032e-05 
1 2 6 7 1.600092846807039254e-02 
1 2 6 8 4.212412463559732606e-05 
1 2 6 9 3.583901231565304136e-05 
1 2 6 10 1.599545448445909360e-02 
1 2 7 7 6.902894466026459952e+00 
1 2 7 8 1.067471999870338827e-02 
1 2 7 9 7.997407870925175508e-03 
1 2 7 10 6.900239333602012692e+00 
1 2 8 8 3.050455447826511577e-05 
1 2 8 9 2.719220524262476858e-05 
1 2 8 10 1.067107668376460206e-02 
1 2 9 9 2.708334577865549952e-05 
1 2 9 10 7.994660623899285321e-03 
1 2 10 10 6.897586140698969359e+00 
1 3 1 1 4.013522915185547308e-11 
1 3 2 2 1.371740588401017995e-03 
1 3 3 3 1.249818405737421135e-09 
1 3 4 4 2.114011955705956100e-10 
1 3 5 5 7.591296900412196462e-12 
1 3 6 6 4.129776804943945399e-11 
1 3 7 7 3.183566015044686913e-09 
1 3 8 8 1.948042938576670247e-11 
1 3 9 9 3.079754097679474869e-11 
1 3 10 10 3.126269088923858992e-11 
1 3 11 11 1.504799536811783090e-11 
1 3 12 12 1.332035868856334840e-11 
1 3 13 13 1.684707316847739714e-09 
1 3 14 14 3.272379900114590384e-11 
1 3 15 15 1.664393245079510833e-07 
1 3 16 16 3.265006518905406486e-11 
1 3 17 17 5.582628726656311243e-11 
1 3 18 18 3.657221198085306302e-10 
1 3 19 19 3.315150400562175619e-10 
1 3 20 20 9.589976852989259336e-11 
1 3 21 21 6.669569267613787948e-11 
1 3 22 22 7.009892269460224331e-11 
1 3 23 23 5.377262795902717599e-11 
1 3 24 24 2.671932407497284488e-09 
1 3 25 25 7.403114246785348560e-11 
1 3 26 26 1.445312915605178938e-10 
1 3 27 27 4.790651813855684870e-10 
1 3 28 28 1.022601398355880508e-09 
1 3 29 29 7.820198282548264896e-11 
1 3 30 30 3.078178109668198594e-10 
1 3 31 31 1.065185103973665450e-09 
1 3 32 32 1.961331236517531293e-10 
1 3 33 33 2.926882486282055022e-09 
1 3 34 34 5.736874874502154859e-02 
1 3 35 35 1.466732152195125805e-11 
1 3 36 36 1.010478596353538493e-10 
1 3 37 37 2.532979418234891777e-11 
1 3 38 38 3.535578354825347968e-09 
1 3 39 39 4.253414833649919054e-10 
1 3 40 40 3.097510416775008698e-09 
1 3 41 41 2.865116999774260376e-01 
1 3 42 42 1.017340295261319896e-09 
1 3 43 43 4.456993624810029700e-11 
1 3 44 44 4.429177723395920629e-05 
1 3 45 45 1.565276011008911734e-10 
1 3 46 46 2.846612533693817373e-10 
1 3 47 47 1.033263396193760522e-09 
1 3 48 48 2.462433652296693927e-09 
1 3 49 49 1.182384962674662635e-09 
1 3 50 50 1.917667312382327409e-11 
1 3 51 51 2.767171387657067507e-11 
1 3 52 52 4.308544376549359530e-11 
1 3 53 53 1.340927856458136095e-10 
1 3 54 54 3.380324100524520428e-10 
1 3 55 55 4.545863021827143246e-11 
1 3 56 56 5.631234162337030205e-09 
1 3 57 57 8.663719391976300864e-11 
1 3 58 58 2.062794649620565327e-10 
1 3 59 59 1.062361231497537851e-09 
1 3 60 60 2.374027986085430473e-09 
1 3 61 61 7.338813876273483645e-10 
1 3 62 62 3.178652424670580622e-10 
1 3 63 63 1.348368035671388591e-09 
1 3 64 64 1.817796401590423637e-09 
1 3 65 65 6.721369912355446358e-10 
1 3 66 66 6.338120101450172372e-10 
1 3 67 67 7.395248680059445738e-09 
1 3 68 68 2.503547934825155222e-09 
1 3 69 69 1.248323810407701712e-09 
1 3 70 70 1.250529004884703054e-09 
1 3 71 71 1.126101370063659170e-08 
1 3 72 72 1.385472692524471181e-10 
1 3 73 73 2.315497691509490430e-10 
1 3 74 74 1.874464796579636020e-10 
1 3 75 75 1.222930974601444255e-09 
1 3 76 76 7.717659374126710903e-10 
1 3 77 77 2.592474124728858585e-10 
1 3 78 78 5.200049987057266719e-09 
1 3 79 79 3.484984586761461829e-10 
1 3 80 80 2.386076327026769995e-10 
1 3 81 81 8.827418739635991196e-04 
1 3 82 82 4.626431967025618737e-11 
1 3 83 83 5.841641666287968165e-11 
1 3 84 84 2.531853496801213967e-09 
1 3 85 85 2.144749812537793576e-10 
1 3 86 86 8.923473712238837619e-11 
1 3 87 87 2.230440074321566754e-09 
1 3 88 88 1.992434143026797212e-06 
1 3 89 89 9.118269823739756148e-10 
1 3 90 90 9.880858318130808493e-09 
1 3 91 91 2.211650061275991614e-04 
1 3 92 92 1.909341188447080673e-01 
1 3 93 93 7.038666617332297745e-10 
1 3 94 94 1.350609358324232783e-09 
1 3 95 95 6.615786533009107790e-04 
1 3 96 96 1.994811534055000879e-06 
1 3 97 97 6.700145174119447093e-07 
1 3 98 98 1.669190251229276404e-07 
1 3 99 99 8.116508718401764025e-08 
1 3 100 100 2.685416307005944003e-09 
1 3 101 101 5.740641408011895814e-10 
1 3 102 102 1.131195064973878485e-09 
1 3 103 103 1.390031904506761831e-09 
1 3 104 104 2.168922034324285422e-10 
1 3 105 105 4.266246091898464686e-09 
1 3 106 106 4.730740219812339075e-09 
1 3 107 107 6.677394338518051736e-11 
1 3 108 108 3.414206145388960623e-09 
1 3 109 109 2.059182965882357376e-10 
1 3 110 110 5.223625610132649961e-10 
1 3 111 111 2.642628158056339465e-09 
1 3 112 112 1.402503395672020961e-09 
1 3 113 113 4.424186256182547295e-10 
1 3 114 114 9.515599064513470731e-07 
1 3 115 115 4.632700972412983782e-09 
1 3 116 116 7.290010454443128153e-09 
1 3 117 117 1.045215163320438412e-09 
1 3 118 118 5.556705511340753471e-10 
1 3 119 119 7.322185634371100388e-09 
1 3 120 120 1.575730065165750117e-09 
1 3 121 121 6.385694056822396836e-10 
1 3 122 122 7.345178226566955444e-10 
1 3 123 123 6.672620069950341455e-07 
1 3 124 124 9.527983741329657892e-07 
1 3 125 125 1.978167977420639197e-09 
1 3 126 126 1.425683294670872567e-09 
1 3 127 127 8.050965035853022430e-10 
1 3 128 128 1.781191411303138686e-09 
1 3 129 129 1.363923317102305545e-09 
1 3 130 130 4.786528702345291555e-09 
1 3 131 131 2.114133968043193132e-09 
1 3 132 132 4.250659749118131380e-09 
1 3 133 133 2.938899925849591243e-09 
1 3 134 134 5.880660120608118738e-09 
1 3 135 135 5.281200216869977586e-10 
1 3 136 136 1.692360146526002502e-09 
1 3 137 137 1.040521582259152932e-09 
1 3 138 138 6.534817188094194144e-10 
1 3 139 139 6.024044455076544716e-09 
1 3 140 140 1.826516025490203661e-10 
1 3 141 141 4.044597761363521028e-09 
1 3 142 142 4.899753043127566027e-10 
1 3 143 143 1.915991825223950160e-02 
1 3 144 144 1.478021587133805198e-09 
1 3 145 145 2.862901364819598893e-01 
1 3 146 146 1.200006046171706441e-09 
1 3 147 147 3.334869166996097232e-11 
1 3 148 148 1.614051440888001681e-10 
1 3 149 149 7.874830793565152361e-10 
1 3 150 150 1.974193070104737826e-10 
1 3 151 151 5.033516508607975972e-09 
1 3 152 152 1.324243113339018630e-03 
1 3 153 153 1.860209626167019924e-10 
1 3 154 154 1.996295542464374356e-06 
1 3 155 155 4.420583737713767525e-04 
1 3 156 156 9.989861780544537695e-07 
1 3 157 157 1.293557908273338457e-09 
1 3 158 158 1.343794497312625802e-09 
1 3 159 159 9.501612034210758565e-07 
1 3 160 160 9.487645879311273145e-09 
1 3 161 161 4.892139529352982839e-09 
1 3 162 162 1.002718394412318876e-06 
1 3 163 163 7.327902882759828872e-10 
1 3 164 164 8.385313051424084077e-09 
1 3 165 165 5.741331282032054173e-02 
1 3 166 166 5.735365376514040881e-11 
1 3 167 167 7.419029501161299559e-10 
1 3 168 168 4.540116238120791681e-09 
1 3 169 169 4.131329594411130945e-10 
1 3 170 170 5.739826715695875995e-09 
1 3 171 171 2.212109593585315855e-04 
1 3 172 172 6.317992496120789680e-10 
1 3 173 173 2.360764828094104972e-09 
1 3 174 174 8.160605650096229092e-10 
1 3 175 175 4.990373476144825284e-09 
1 3 176 176 9.216248716042079715e-10 
1 3 177 177 4.365691154223622828e-11 
1 3 178 178 1.287175579953169637e-10 
1 3 179 179 1.935733556969553548e-09 
1 3 180 180 9.060155107600941926e-11 
1 3 181 181 8.782907627503308669e-11 
1 3 182 182 6.233670809999590268e-09 
1 3 183 183 1.877064022540573425e-09 
1 3 184 184 3.117666082682171973e-09 
1 3 185 185 6.671083894454408382e-07 
1 3 186 186 9.449283472794063304e-10 
1 3 187 187 4.686624009501641021e-09 
1 3 188 188 1.210812169318001040e-10 
1 3 189 189 3.545423528315252867e-10 
1 3 190 190 5.431713405149365991e-11 
1 3 191 191 4.792626665588581455e-11 
1 3 192 192 1.008388974320633826e-10 
1 3 193 193 1.072216236328107051e-09 
1 3 194 194 5.393882850698445686e-11 
1 3 195 195 2.684591623572919192e-10 
1 3 196 196 1.575326186479763293e-09 
1 3 197 197 3.224358084167109845e-10 
1 3 198 198 8.098927971967558817e-10 
1 3 199 199 5.526870856712858348e-11 
1 3 200 200 3.488049760811068304e-09 
1 3 201 201 2.983300915248928599e-10 
1 3 202 202 7.207729628304905757e-11 
1 3 203 203 6.361191711273693153e-07 
1 3 204 204 3.131257946125837478e-11 
1 3 205 205 3.245022910881894232e-11 
1 3 206 206 5.375128314081179633e-10 
1 3 207 207 6.515696843338135478e-10 
1 3 208 208 3.956205347946975249e-10 
1 3 209 209 2.482744094339608356e-10 
1 3 210 210 5.473991475140708013e-11 
1 3 211 211 6.282112804842037782e-10 
1 3 212 212 1.020583427299441812e-08 
1 3 213 213 2.931923105477262763e-11 
1 3 214 214 3.774875651851441096e-09 
1 3 215 215 4.417634661778564818e-04 
1 3 216 216 7.328366730416273792e-09 
1 3 217 217 5.966853364763582604e-09 
1 3 218 218 8.868456557806743198e-09 
1 3 219 219 2.058523382703050056e-10 
1 3 220 220 9.403027769805208207e-10 
1 3 221 221 9.234398595295921902e-07 
1 3 222 222 1.458388738918930917e-09 
1 3 223 223 1.020305496833051321e-08 
1 3 224 224 9.462127076025921293e-07 
1 3 225 225 4.427532408176412674e-04 
1 3 226 226 3.675327362990917788e-09 
1 3 227 227 9.683809747774923158e-07 
1 3 228 228 6.939036938249430456e-11 
1 3 229 229 1.637627491227928491e-08 
1 3 230 230 2.152790233722955019e-10 
1 3 231 231 1.968790552103748032e-10 
1 3 232 232 5.101783728656451895e-09 
1 3 233 233 3.163864580589531279e-07 
1 3 234 234 2.209777805524269420e-04 
1 3 235 235 2.607588422440934798e-10 
1 3 236 236 6.208755744329240214e-10 
1 3 237 237 3.044829633008558278e-10 
1 3 238 238 1.316559156874959862e-09 
1 3 239 239 9.261697976956346414e-09 
1 3 240 240 1.392993340313344706e-10 
1 3 241 241 4.468035932216321341e-10 
1 3 242 242 5.201249224434406328e-09 
1 3 243 243 4.699526200345546669e-09 
1 3 244 244 4.282109270197421198e-09 
1 3 245 245 1.626162985649654684e-10 
1 3 246 246 1.009555882693803151e-08 
1 3 247 247 1.998456044353336051e-09 
1 3 248 248 1.216688364361939262e-09 
1 3 249 249 1.594347771698532021e-09 
1 3 250 250 7.945640088119993482e-10 
1 3 251 251 2.496162507647494621e-09 
1 3 252 252 7.133672316506032190e-11 
1 3 253 253 1.459974049839340405e-10 
1 3 254 254 2.493228474441357796e-09 
1 3 255 255 1.090018802947734736e-10 
1 3 256 256 1.800086336422804881e-09 
1 3 257 257 2.546143716848173948e-09 
1 3 258 258 1.199605320672482115e-09 
1 3 259 259 1.697164539298337758e-10 
1 3 260 260 2.864675689460282546e-10 
1 3 261 261 3.554296865746590073e-09 
1 3 262 262 4.362303665029860611e-09 
1 3 263 263 1.426900232637704175e-10 
1 3 264 264 8.273927886076455392e-10 
1 3 265 265 1.910314152261744865e-06 
1 3 266 266 9.177154924368087437e-07 
1 3 267 267 2.086245435527368110e-09 
1 3 268 268 2.476190469953624669e-09 
1 3 269 269 2.408833254255694579e-09 
1 3 270 270 1.326749927306647743e-08 
1 3 271 271 8.770088112670858576e-09 
1 3 272 272 7.616585880424848968e-10 
1 3 273 273 1.603618820502662362e-09 
1 3 274 274 2.015828369135445748e-08 
1 3 275 275 9.163251426890251517e-07 
1 3 276 276 1.332486701963193035e-09 
1 3 277 277 4.630221205114165869e-09 
1 3 278 278 6.992586625941136222e-10 
1 3 279 279 1.308833118449113031e-10 
1 3 280 280 3.672241908227869511e-09 
1 3 281 281 6.462542629881222279e-07 
1 3 282 282 1.483228637677400293e-09 
1 3 283 283 2.485580834841273667e-09 
1 3 284 284 5.470164239627851366e-10 
1 3 285 285 1.166307459668769725e-09 
1 3 286 286 9.529439071044127670e-10 
1 3 287 287 7.218813949489153966e-11 
1 3 288 288 2.113289437097406518e-09 
1 3 289 289 1.052959016056812679e-09 
1 3 290 290 2.044878449457786207e-10 
1 3 291 291 3.027694413734219623e-10 
1 3 292 292 6.658998447892121658e-07 
1 3 293 293 1.898260132284754307e-09 
1 3 294 294 1.287462026102582997e-10 
1 3 295 295 9.043222791250032389e-09 
1 3 296 296 2.961324249743534591e-10 
1 3 297 297 1.882132698680258174e-09 
1 3 298 298 2.351954038848416249e-09 
1 3 299 299 2.210086404227283624e-09 
1 3 300 300 1.164118865159066334e-10 
1 3 301 301 2.473151767436103762e-09 
1 3 302 302 1.111414519038135839e-09 
1 3 303 303 1.727996461495140721e-09 
1 3 304 304 1.430235980492089846e-09 
1 3 305 305 2.883640135361690475e-10 
1 3 306 306 1.473521783783470938e-09 
1 3 307 307 2.349307997839176569e-10 
1 3 308 308 5.234651943197764516e-11 
1 3 309 309 6.862925377931319199e-10 
1 3 310 310 8.743029199577743946e-11 
1 3 311 311 1.519657486224350936e-09 
1 3 312 312 2.845798177470696086e-08 
1 3 313 313 9.601624447128638428e-07 
1 3 314 314 7.364325885022419454e-11 
1 3 315 315 1.030556963817821500e-08 
1 3 316 316 1.520244870806949529e-09 
1 3 317 317 7.304188865952020358e-10 
1 3 318 318 9.180286349431929353e-07 
1 3 319 319 7.268005355963333401e-10 
1 3 320 320 1.545797731414427767e-09 
1 3 321 321 1.178187949599785835e-09 
1 3 322 322 4.902254650757969518e-09 
1 3 323 323 4.978767230984396244e-09 
1 3 324 324 9.016736089296713861e-09 
1 3 325 325 5.525068907407304819e-11 
1 3 326 326 6.805724159468198418e-11 
1 3 327 327 2.734611609225793964e-09 
1 3 328 328 6.423920867076182918e-10 
1 3 329 329 3.238158662506340237e-10 
1 3 330 330 9.544539951655073211e-10 
1 3 331 331 7.293076115171267300e-10 
1 3 332 332 2.456426815006081787e-09 
1 3 333 333 2.402872212680485514e-09 
1 3 334 334 6.248679585751626025e-09 
1 3 335 335 2.344122373250827229e-09 
1 3 336 336 5.074756396866833451e-09 
1 3 337 337 1.805390807502269614e-09 
1 3 338 338 2.818111987214621772e-09 
1 3 339 339 1.369191858369378980e-10 
1 3 340 340 2.161233725308168556e-09 
1 3 341 341 1.922558687579849629e-09 
1 3 342 342 8.246104435659456402e-10 
1 3 343 343 9.822344618732700698e-10 
1 3 344 344 1.426137482418701694e-09 
1 3 345 345 7.160726206462392761e-10 
1 3 346 346 2.057090989255037461e-09 
1 3 347 347 6.994184592832103370e-09 
1 3 348 348 2.766525418062683270e-09 
1 3 349 349 1.508814132888712682e-09 
1 3 350 350 2.330784893033965473e-09 
1 3 351 351 6.794278196848228948e-11 
1 3 352 352 1.312046026746300497e-09 
1 3 353 353 3.099553316030259445e-10 
1 3 354 354 1.207388620215893270e-09 
1 3 355 355 1.032016825498401693e-09 
1 3 356 356 2.314786599339146154e-10 
1 3 357 357 7.019384936666296999e-10 
1 3 358 358 1.162101164073353884e-08 
1 3 359 359 1.526968337461323018e-07 
1 3 360 360 5.504331471729751179e-11 
1 3 361 361 1.581653302192321046e-07 
1 3 362 362 6.701783240619777100e-07 
1 3 363 363 9.557843307200271366e-02 
1 3 364 364 4.824531395690498500e-07 
1 3 365 365 1.036599315908160836e-09 
1 3 366 366 6.803166589019951549e-09 
1 3 367 367 1.965274967748269316e-08 
1 3 368 368 2.386537912940170378e-09 
1 3 369 369 3.552245379991221243e-09 
1 3 370 370 1.359893794200288396e-09 
1 3 371 371 4.410029301214651084e-04 
1 3 372 372 1.613332575857759665e-09 
1 3 373 373 3.462482079601194701e-10 
1 3 374 374 1.114537171721084061e-09 
1 3 375 375 9.969456557995362678e-07 
1 3 376 376 4.524636138509665972e-10 
1 3 377 377 3.594976056192082066e-09 
1 3 378 378 5.533938694073688096e-09 
1 3 379 379 4.929639432520897119e-09 
1 3 380 380 3.730632868922054347e-09 
1 3 381 381 1.255030735527566100e-10 
1 3 382 382 1.240985746982193417e-09 
1 3 383 383 9.509342888489196564e-07 
1 3 384 384 9.207271083507550245e-10 
1 3 385 385 1.082098965613962047e-09 
1 3 386 386 6.782761203396183798e-10 
1 3 387 387 3.026257922994776068e-09 
1 3 388 388 6.742663372982064151e-09 
1 3 389 389 5.119577803851234736e-11 
2 1 1 1 3.747953181786483068e+00 
2 1 1 2 6.125986795954853070e-01 
2 1 1 3 1.668820620641260133e+00 
2 1 1 4 1.013694280360756483e+00 
2 1 1 5 8.042165258386524407e-01 
2 1 1 6 -2.600796180132060598e-01 
2 1 1 7 1.668828906688922142e+00 
2 1 1 8 1.013688131728610387e+00 
2 1 1 9 7.144119210172488188e-01 
2 1 1 10 7.951711721686486323e-01 
2 1 1 11 1.498095234204931181e+00 
2 1 1 12 -5.829568532729745289e-02 
2 1 1 13 7.414082658166709638e-01 
2 1 1 14 -2.395064246574124811e-01 
2 1 1 15 8.042194549150847305e-01 
2 1 1 16 -2.600848340229281463e-01 
2 1 1 17 7.414054624094066348e-01 
2 1 1 18 -2.395033121719497837e-01 
2 1 1 19 1.109879747877652090e+00 
2 1 1 20 -1.418811689128081754e+00 
2 1 1 21 1.341230984599092457e-01 
2 1 1 22 1.971563280175956390e-01 
2 1 1 23 -3.131390091817727872e-01 
2 1 1 24 1.165563101390736156e+00 
2 1 1 25 -3.027751384877731544e-01 
2 1 1 26 -1.889230996279804842e-01 
2 1 1 27 -7.704410835124277934e-01 
2 1 1 28 4.884513856264180443e-01 
2 1 1 29 -3.131420447586722999e-01 
2 1 1 30 1.165564606354205557e+00 
2 1 1 31 7.905931778607674376e-01 
2 1 1 32 8.159712595827220971e-01 
2 1 1 33 4.209022810818866672e-02 
2 1 1 34 9.807614838469387308e-01 
2 1 1 35 -1.206073447191013948e+00 
2 1 1 36 5.248171758645820972e-01 
2 1 1 37 -3.027662085483152632e-01 
2 1 1 38 -1.889239696055704520e-01 
2 1 1 39 4.208724601116339836e-02 
2 1 1 40 9.807635241922583180e-01 
2 1 1 41 1.859984483381133813e-01 
2 1 1 42 1.866486309987116232e-01 
2 1 1 43 -5.763628195884814565e-01 
2 1 1 44 1.902993148919511768e-01 
2 1 1 45 -7.704298303875669607e-01 
2 1 1 46 4.884414518138222028e-01 
2 1 1 47 -1.206069157713809847e+00 
2 1 1 48 5.248257172728414410e-01 
2 1 1 49 -5.763544049012220283e-01 
2 1 1 50 1.902932839635967655e-01 
2 1 1 51 -9.822378163022599251e-01 
2 1 1 52 -7.333098384103544642e-01 
2 1 1 53 1.047856135483480555e+00 
2 1 1 54 -1.262917261143347458e+00 
2 1 1 55 -6.562171630433411007e-01 
2 1 1 56 -4.081866029007120283e-02 
2 1 1 57 -1.147240648182111578e+00 
2 1 1 58 -8.608020547159711544e-01 
2 1 1 59 -6.562072328498617102e-01 
2 1 1 60 -4.082405049858151003e-02 
2 1 1 61 -5.741939139628061683e-01 
2 1 1 62 -1.697612820991641902e+00 
2 1 1 63 2.019784609141229148e-01 
2 1 1 64 -2.074297875827734394e+00 
2 1 1 65 -9.630469093525292346e-01 
2 1 1 66 -1.147241519798800846e+00 
2 1 1 67 -8.608018471050740139e-01 
2 1 1 68 -2.074296026000542081e+00 
2 1 1 69 -9.630344441421796464e-01 
2 1 1 70 -7.422257894659325395e-01 
2 1 1 71 -3.468665753360985704e+00 
2 1 2 2 2.543745515687450442e+00 
2 1 2 3 -9.980259531002649842e-04 
2 1 2 4 1.623696517684269924e+00 
2 1 2 5 4.546565014659503801e-01 
2 1 2 6 3.442695050837765725e-01 
2 1 2 7 -9.954001263237123587e-04 
2 1 2 8 1.623694480800543349e+00 
2 1 2 9 -4.435733989029533308e-01 
2 1 2 10 -4.426538757192299833e-01 
2 1 2 11 -3.439974479256391882e-01 
2 1 2 12 7.699129772031318986e-01 
2 1 2 13 -5.502336355795433009e-01 
2 1 2 14 -7.713948122316696132e-01 
2 1 2 15 4.546578091586809256e-01 
2 1 2 16 3.442680957851720902e-01 
2 1 2 17 -5.502340692933219701e-01 
2 1 2 18 -7.713935647637889526e-01 
2 1 2 19 -9.774014539012765290e-01 
2 1 2 20 -8.850625727947122323e-01 
2 1 2 21 -5.368576236327088358e-01 
2 1 2 22 -4.808180785776183797e-01 
2 1 2 23 -4.865158512687061676e-01 
2 1 2 24 6.571301605761772358e-01 
2 1 2 25 5.056100397258603829e-01 
2 1 2 26 5.733142387316935151e-01 
2 1 2 27 7.194762317922949180e-01 
2 1 2 28 8.690032960394779293e-02 
2 1 2 29 -4.865167460098470120e-01 
2 1 2 30 6.571312342322989108e-01 
2 1 2 31 4.055763551329025218e-01 
2 1 2 32 5.534982203569388526e-01 
2 1 2 33 -4.972445519988621249e-02 
2 1 2 34 3.537784273924756695e-01 
2 1 2 35 9.192614515037692557e-01 
2 1 2 36 -1.120386266153405863e-01 
2 1 2 37 5.056125020984797436e-01 
2 1 2 38 5.733135313193931104e-01 
2 1 2 39 -4.972600737747961269e-02 
2 1 2 40 3.537780819110306618e-01 
2 1 2 41 1.162525156197199427e+00 
2 1 2 42 1.216626689076688583e+00 
2 1 2 43 -8.052871079577432478e-02 
2 1 2 44 -6.781950878595048859e-01 
2 1 2 45 7.194792229955546681e-01 
2 1 2 46 8.689701631802970727e-02 
2 1 2 47 9.192628690910175093e-01 
2 1 2 48 -1.120361781119377509e-01 
2 1 2 49 -8.052619739354689721e-02 
2 1 2 50 -6.781966794140826815e-01 
2 1 2 51 -4.193958082504927742e-01 
2 1 2 52 -1.016352451687824843e+00 
2 1 2 53 8.706025496967324528e-01 
2 1 2 54 -2.022927401078342236e+00 
2 1 2 55 3.609816585769182185e-01 
2 1 2 56 -8.549896759207114005e-01 
2 1 2 57 1.569851360490173597e+00 
2 1 2 58 -1.266134614927869162e+00 
2 1 2 59 3.609840610016278317e-01 
2 1 2 60 -8.549913002939922846e-01 
2 1 2 61 4.462435315333307395e-01 
2 1 2 62 6.495647742846755168e-01 
2 1 2 63 2.707022078691558864e-01 
2 1 2 64 -1.024658715537158926e+00 
2 1 2 65 -7.098860550702794647e-01 
2 1 2 66 1.569850088272486399e+00 
2 1 2 67 -1.266134911940506091e+00 
2 1 2 68 -1.024658574537197886e+00 
2 1 2 69 -7.098826663500089618e-01 
2 1 2 70 -1.091881847528430205e+00 
2 1 2 71 -5.944400326630996378e-01 
2 1 3 3 3.457227864559674124e+00 
2 1 3 4 -4.100877021637437392e-01 
2 1 3 5 2.097624274176164594e+00 
2 1 3 6 1.817029997444395750e+00 
2 1 3 7 1.168861679742584092e-01 
2 1 3 8 1.560664678071115308e+00 
2 1 3 9 5.785345660076596230e-01 
2 1 3 10 6.354120614680668355e-01 
2 1 3 11 5.968214581062603052e-01 
2 1 3 12 1.289863707967269235e-01 
2 1 3 13 6.506388982740048954e-01 
2 1 3 14 1.160520871648136998e+00 
2 1 3 15 7.245184928060398599e-01 
2 1 3 16 -3.026770420545801810e-01 
2 1 3 17 4.134200277190077655e-01 
2 1 3 18 -6.496623334873569133e-01 
2 1 3 19 1.563969451310192327e-01 
2 1 3 20 -1.081126227393374606e+00 
2 1 3 21 1.682271643841546371e-01 
2 1 3 22 2.247336501480958759e-01 
2 1 3 23 2.256495458134985532e-01 
2 1 3 24 6.452046800333461896e-01 
2 1 3 25 5.076490039386761799e-01 
2 1 3 26 -7.895771754285209054e-01 
2 1 3 27 -1.169686755237114156e-01 
2 1 3 28 1.900067671472208397e-01 
2 1 3 29 1.302113402268319509e-01 
2 1 3 30 3.663514758441953068e-01 
2 1 3 31 -7.323125259953217059e-02 
2 1 3 32 -9.496374479998438700e-02 
2 1 3 33 -1.101645587797945414e+00 
2 1 3 34 -3.041373443904183960e-01 
2 1 3 35 -4.277892701532799991e-01 
2 1 3 36 8.200633843651686794e-01 
2 1 3 37 -1.240884647367152649e+00 
2 1 3 38 -6.628650878326739493e-01 
2 1 3 39 -2.118139269059383101e-01 
2 1 3 40 3.641576541495351038e-01 
2 1 3 41 4.136772504897250347e-01 
2 1 3 42 4.316777768686664296e-01 
2 1 3 43 3.046863779555679108e-01 
2 1 3 44 1.333000740841330911e+00 
2 1 3 45 -1.190529067414978215e+00 
2 1 3 46 -7.710534740061499026e-02 
2 1 3 47 -2.732348889857913132e+00 
2 1 3 48 -1.471651621583014435e+00 
2 1 3 49 -5.582394600094470194e-01 
2 1 3 50 -9.330305894388833954e-01 
2 1 3 51 -6.099204119263420543e-01 
2 1 3 52 -8.005169547709136690e-01 
2 1 3 53 7.602994641490526395e-02 
2 1 3 54 -1.238806813382418159e+00 
2 1 3 55 1.088135831132611697e+00 
2 1 3 56 -1.180041672196327385e+00 
2 1 3 57 -9.466925316841839910e-01 
2 1 3 58 -2.249717918726117094e-01 
2 1 3 59 -1.509807331003066855e+00 
2 1 3 60 -2.295981178341230944e-01 
2 1 3 61 7.829604533668207411e-01 
2 1 3 62 -4.368794152059001235e-01 
2 1 3 63 1.368082681805252443e-01 
2 1 3 64 -7.524025176812552951e-02 
2 1 3 65 1.147784349701572060e+00 
2 1 3 66 -2.819055825772688317e-01 
2 1 3 67 -8.631550413389404985e-01 
2 1 3 68 -9.001170054699824119e-01 
2 1 3 69 -1.493043557457604642e+00 
2 1 3 70 1.406919517398591835e-01 
2 1 3 71 -2.553129265522731561e+00 
2 1 4 4 3.311638488122746082e+00 
2 1 4 5 -5.330359478798643025e-01 
2 1 4 6 2.024006781620753870e+00 
2 1 4 7 1.560672578033330371e+00 
2 1 4 8 2.183784921316877237e-01 
2 1 4 9 -1.443170178302483342e-01 
2 1 4 10 -1.444107410433209115e-01 
2 1 4 11 -2.823627885893432166e-01 
2 1 4 12 8.079987854067242070e-01 
2 1 4 13 -1.501534687270369650e+00 
2 1 4 14 -2.593519485462059126e-01 
2 1 4 15 1.319837393518801250e+00 
2 1 4 16 3.924637151281408776e-01 
2 1 4 17 7.660718248525781870e-01 
2 1 4 18 2.423489154808483592e-01 
2 1 4 19 -1.215415375135818321e+00 
2 1 4 20 -5.318675697796253488e-01 
2 1 4 21 -3.101399523973378813e-01 
2 1 4 22 -2.622277799465437265e-01 
2 1 4 23 1.464333932755911838e-01 
2 1 4 24 3.386530288034621528e-01 
2 1 4 25 -6.228828489775080079e-01 
2 1 4 26 5.989625846588657598e-01 
2 1 4 27 -2.244238299554301708e-01 
2 1 4 28 1.171315777244796408e+00 
2 1 4 29 -1.051040463248197998e+00 
2 1 4 30 8.878701469171614846e-01 
2 1 4 31 3.240342218256442863e-01 
2 1 4 32 -2.610845736127200833e-01 
2 1 4 33 2.678189709171876487e-01 
2 1 4 34 1.059566155135553522e+00 
2 1 4 35 -4.609832987674696292e-01 
2 1 4 36 -5.848395874061901312e-01 
2 1 4 37 2.070289832425734333e-01 
2 1 4 38 -1.326474759126057279e-01 
2 1 4 39 -8.818489252436163550e-01 
2 1 4 40 -3.723708742413117112e-01 
2 1 4 41 4.180466704927469079e-01 
2 1 4 42 4.978885565594985962e-01 
2 1 4 43 -1.380961471215358838e+00 
2 1 4 44 -1.184636033071200911e+00 
2 1 4 45 -3.133983409772310436e-02 
2 1 4 46 -2.107939653511378353e+00 
2 1 4 47 1.127948917001826645e+00 
2 1 4 48 -3.198637306649251832e-01 
2 1 4 49 2.531843772517071711e-01 
2 1 4 50 -4.418098934124953803e-01 
2 1 4 51 -1.882636023721408480e-01 
2 1 4 52 -1.427428097586686428e+00 
2 1 4 53 9.983624622049646069e-01 
2 1 4 54 -1.019062428714316404e+00 
2 1 4 55 -4.718183206112692707e-01 
2 1 4 56 2.968772700183350821e-01 
2 1 4 57 1.521362813456027530e+00 
2 1 4 58 -3.015257144055389360e-01 
2 1 4 59 4.935810205339390966e-01 
2 1 4 60 -1.414207233265118713e-01 
2 1 4 61 8.303533732203339790e-01 
2 1 4 62 8.899596714651859530e-01 
2 1 4 63 1.177887061294436544e+00 
2 1 4 64 -8.535765571713053168e-01 
2 1 4 65 -5.314765786344806120e-01 
2 1 4 66 5.914406334534901832e-01 
2 1 4 67 -1.542457258255757191e+00 
2 1 4 68 -1.630051012829443480e-01 
2 1 4 69 -3.074843039986941418e-01 
2 1 4 70 -3.944519584538284107e-01 
2 1 4 71 -1.500113986811164590e+00 
2 1 5 5 5.405344900102101668e+00 
2 1 5 6 -1.637790730033327757e-01 
2 1 5 7 7.245244393905189151e-01 
2 1 5 8 1.319830191203186009e+00 
2 1 5 9 1.572735274647097392e-01 
2 1 5 10 2.445450664839821930e-01 
2 1 5 11 3.297405206773201813e-01 
2 1 5 12 -3.758085841715837205e-02 
2 1 5 13 1.906981025191030854e+00 
2 1 5 14 -1.851040266201540441e-01 
2 1 5 15 1.264747000126395182e+00 
2 1 5 16 3.277764069964548832e-01 
2 1 5 17 -1.254612158442871772e+00 
2 1 5 18 -1.605383298790056257e+00 
2 1 5 19 1.003292301716690149e+00 
2 1 5 20 -2.269117954331992149e+00 
2 1 5 21 6.181275645955043307e-01 
2 1 5 22 6.795499518364903624e-01 
2 1 5 23 1.514534085829177812e+00 
2 1 5 24 1.732713217352785495e+00 
2 1 5 25 -1.620120632749034728e-01 
2 1 5 26 -1.223303433056751377e+00 
2 1 5 27 2.051733818932741926e-01 
2 1 5 28 -9.748521453340738274e-01 
2 1 5 29 1.538835204114401112e+00 
2 1 5 30 -4.640520126340373364e-01 
2 1 5 31 -5.173537127555045689e-01 
2 1 5 32 7.718319765178639769e-02 
2 1 5 33 -2.461546770704859277e+00 
2 1 5 34 -2.525018171200710260e+00 
2 1 5 35 -1.437275228840104280e+00 
2 1 5 36 -1.403041756623726322e+00 
2 1 5 37 1.148403800800543717e+00 
2 1 5 38 1.589996555140014145e+00 
2 1 5 39 1.177355893680651633e+00 
2 1 5 40 2.184568239656020427e+00 
2 1 5 41 1.528064198851459388e+00 
2 1 5 42 1.551948829172059119e+00 
2 1 5 43 9.848037810990594165e-01 
2 1 5 44 7.391402188825273445e-01 
2 1 5 45 6.851378936311893764e-01 
2 1 5 46 1.806202935392084985e+00 
2 1 5 47 -2.662189472941418611e+00 
2 1 5 48 -1.133433028590900449e+00 
2 1 5 49 -1.422118864619073664e+00 
2 1 5 50 -1.191374800117361632e+00 
2 1 5 51 8.237333063221488061e-01 
2 1 5 52 -1.308579017093961960e+00 
2 1 5 53 -9.959593003743876238e-01 
2 1 5 54 -2.792550263620858786e+00 
2 1 5 55 -1.203073732787218519e+00 
2 1 5 56 -3.145814636271751397e+00 
2 1 5 57 -1.217880795113392312e+00 
2 1 5 58 -3.321482167499244298e+00 
2 1 5 59 7.887387609154521417e-01 
2 1 5 60 -7.568334596277003223e-01 
2 1 5 61 1.253943970765664995e+00 
2 1 5 62 -2.653460140510022769e-01 
2 1 5 63 -6.355463500901054053e-01 
2 1 5 64 -8.178736519600399157e-02 
2 1 5 65 -1.593429810268596203e+00 
2 1 5 66 2.411893309563560184e+00 
2 1 5 67 2.374516369431670437e+00 
2 1 5 68 -4.710826710612209256e-01 
2 1 5 69 -4.984775888281817169e-01 
2 1 5 70 1.034429955424961634e+00 
2 1 5 71 -3.286189453457233789e+00 
2 1 6 6 6.797042254405347705e+00 
2 1 6 7 -3.026707086757346454e-01 
2 1 6 8 3.924641311687508960e-01 
2 1 6 9 2.551635382944807406e-01 
2 1 6 10 2.296896104471856104e-01 
2 1 6 11 -9.512270715208324123e-01 
2 1 6 12 1.092148279276472067e+00 
2 1 6 13 -1.504856071449477195e+00 
2 1 6 14 2.468612583177929309e+00 
2 1 6 15 3.277817734706492403e-01 
2 1 6 16 -1.181654180676010579e+00 
2 1 6 17 5.475565380121639736e-01 
2 1 6 18 -1.624724691272647070e-01 
2 1 6 19 -2.619357561896997755e+00 
2 1 6 20 7.875907405768403091e-01 
2 1 6 21 -8.198141050149586606e-01 
2 1 6 22 -7.866179584252185331e-01 
2 1 6 23 1.384488716175944489e+00 
2 1 6 24 2.087767473573982069e-01 
2 1 6 25 -7.114465271482609543e-01 
2 1 6 26 -3.341157242965096530e-01 
2 1 6 27 -1.364848054573297498e+00 
2 1 6 28 3.434319032151971651e+00 
2 1 6 29 -1.116363101568668359e+00 
2 1 6 30 -8.289457281505392405e-01 
2 1 6 31 -1.518694396935980385e-02 
2 1 6 32 -1.143455030166240061e+00 
2 1 6 33 -1.428893177188699903e+00 
2 1 6 34 -6.311565502748411882e-01 
2 1 6 35 5.654628611260666959e-01 
2 1 6 36 3.758644982115457167e-01 
2 1 6 37 -1.146454483518446033e+00 
2 1 6 38 -2.112755068221537358e-01 
2 1 6 39 -5.498593154019567608e-01 
2 1 6 40 -2.840336968338456197e-02 
2 1 6 41 -2.358513146595549517e-03 
2 1 6 42 7.256853886479139315e-02 
2 1 6 43 -2.122565328147239416e+00 
2 1 6 44 1.292974215770505753e+00 
2 1 6 45 -1.374807406665720932e-01 
2 1 6 46 -3.515301439850685661e+00 
2 1 6 47 -9.436909320070554497e-01 
2 1 6 48 -2.202256000768300304e+00 
2 1 6 49 1.103628851496904345e-01 
2 1 6 50 -2.962035504890264015e+00 
2 1 6 51 -8.455267475169660207e-02 
2 1 6 52 -8.377047801289163598e-01 
2 1 6 53 5.435069086088220036e-01 
2 1 6 54 2.129956794346559140e-03 
2 1 6 55 7.535413503171708438e-01 
2 1 6 56 -1.019117752138979649e-01 
2 1 6 57 4.258903046843920404e-02 
2 1 6 58 1.873055189180278912e+00 
2 1 6 59 3.437227668852174123e-01 
2 1 6 60 1.551915246562720618e-01 
2 1 6 61 1.875272806567093609e+00 
2 1 6 62 1.390088071764275623e+00 
2 1 6 63 1.841728386654857275e+00 
2 1 6 64 3.019804749526985507e-02 
2 1 6 65 1.908604663707415883e+00 
2 1 6 66 2.262038960123541553e+00 
2 1 6 67 -1.481317525723500950e+00 
2 1 6 68 1.214698051780805477e+00 
2 1 6 69 -9.304514620955608439e-01 
2 1 6 70 2.744877371571400881e-01 
2 1 6 71 -8.555752954739533900e-01 
2 1 7 7 3.457240004685393497e+00 
2 1 7 8 -4.100887927701512004e-01 
2 1 7 9 5.785391169347282592e-01 
2 1 7 10 6.354170874343170183e-01 
2 1 7 11 5.968298900936419571e-01 
2 1 7 12 1.289883827965660479e-01 
2 1 7 13 4.134241766576447485e-01 
2 1 7 14 -6.496658667309084256e-01 
2 1 7 15 2.097634610209792694e+00 
2 1 7 16 1.817028284454863307e+00 
2 1 7 17 6.506387944779711274e-01 
2 1 7 18 1.160521874442127066e+00 
2 1 7 19 1.563974308709984440e-01 
2 1 7 20 -1.081133870376683737e+00 
2 1 7 21 1.682237984966240274e-01 
2 1 7 22 2.247314209062789558e-01 
2 1 7 23 1.302139778712685381e-01 
2 1 7 24 3.663482574103188449e-01 
2 1 7 25 -1.240892740716191378e+00 
2 1 7 26 -6.628658193760498252e-01 
2 1 7 27 -1.190542403720233677e+00 
2 1 7 28 -7.708743715515012362e-02 
2 1 7 29 2.256476559557175632e-01 
2 1 7 30 6.452037839974515965e-01 
2 1 7 31 -7.322665347820572768e-02 
2 1 7 32 -9.495954817146855242e-02 
2 1 7 33 -2.118140328264247196e-01 
2 1 7 34 3.641576523954799804e-01 
2 1 7 35 -2.732363839111979331e+00 
2 1 7 36 -1.471656397977514130e+00 
2 1 7 37 5.076541188246509462e-01 
2 1 7 38 -7.895793519659494164e-01 
2 1 7 39 -1.101650253270280100e+00 
2 1 7 40 -3.041342682594964653e-01 
2 1 7 41 4.136863311133396892e-01 
2 1 7 42 4.316879146818142776e-01 
2 1 7 43 -5.582498806841870165e-01 
2 1 7 44 -9.330274436367144153e-01 
2 1 7 45 -1.169651110400842242e-01 
2 1 7 46 1.900096940624078634e-01 
2 1 7 47 -4.277980239515690175e-01 
2 1 7 48 8.200712964820388029e-01 
2 1 7 49 3.046887128491096997e-01 
2 1 7 50 1.332994545011925158e+00 
2 1 7 51 -6.099183768488211088e-01 
2 1 7 52 -8.005141325845750444e-01 
2 1 7 53 7.602677763719632720e-02 
2 1 7 54 -1.238822329338277406e+00 
2 1 7 55 -1.509823418121466032e+00 
2 1 7 56 -2.296002921659005824e-01 
2 1 7 57 -2.819040538811440899e-01 
2 1 7 58 -8.631468484357450732e-01 
2 1 7 59 1.088134331864096138e+00 
2 1 7 60 -1.180052087527965199e+00 
2 1 7 61 7.829590018554133390e-01 
2 1 7 62 -4.368798480737667855e-01 
2 1 7 63 1.368102674715441225e-01 
2 1 7 64 -9.001278982032859810e-01 
2 1 7 65 -1.493061000722548881e+00 
2 1 7 66 -9.466923769190062066e-01 
2 1 7 67 -2.249636277849711430e-01 
2 1 7 68 -7.524841836836472508e-02 
2 1 7 69 1.147785528882289352e+00 
2 1 7 70 1.406930213717250411e-01 
2 1 7 71 -2.553128809148442091e+00 
2 1 8 8 3.311633295274019506e+00 
2 1 8 9 -1.443204009121968889e-01 
2 1 8 10 -1.444144705828460939e-01 
2 1 8 11 -2.823689954842721339e-01 
2 1 8 12 8.079972404980328982e-01 
2 1 8 13 7.660714031581817851e-01 
2 1 8 14 2.423485251823349895e-01 
2 1 8 15 -5.330406091303092619e-01 
2 1 8 16 2.024002821773636995e+00 
2 1 8 17 -1.501537174573844391e+00 
2 1 8 18 -2.593496981116478195e-01 
2 1 8 19 -1.215415641167960192e+00 
2 1 8 20 -5.318619276007433561e-01 
2 1 8 21 -3.101373868259282296e-01 
2 1 8 22 -2.622260523973298230e-01 
2 1 8 23 -1.051039342034521207e+00 
2 1 8 24 8.878709605294001772e-01 
2 1 8 25 2.070264652708375397e-01 
2 1 8 26 -1.326459471962561643e-01 
2 1 8 27 -3.134075764482460030e-02 
2 1 8 28 -2.107943185307782130e+00 
2 1 8 29 1.464319445343021664e-01 
2 1 8 30 3.386553301886075507e-01 
2 1 8 31 3.240307724498789343e-01 
2 1 8 32 -2.610877084407127180e-01 
2 1 8 33 -8.818458010371434952e-01 
2 1 8 34 -3.723725972711788290e-01 
2 1 8 35 1.127955982794798917e+00 
2 1 8 36 -3.198683782236523832e-01 
2 1 8 37 -6.228781268402656668e-01 
2 1 8 38 5.989632657677056438e-01 
2 1 8 39 2.678194278953168750e-01 
2 1 8 40 1.059565679520579229e+00 
2 1 8 41 4.180399151806277191e-01 
2 1 8 42 4.978810204890621871e-01 
2 1 8 43 2.531838547579843834e-01 
2 1 8 44 -4.418063467433188674e-01 
2 1 8 45 -2.244157380599660079e-01 
2 1 8 46 1.171303788102413534e+00 
2 1 8 47 -4.609726852494863136e-01 
2 1 8 48 -5.848373851351723607e-01 
2 1 8 49 -1.380955163447325607e+00 
2 1 8 50 -1.184637423396909028e+00 
2 1 8 51 -1.882649890965592543e-01 
2 1 8 52 -1.427430203077337367e+00 
2 1 8 53 9.983647311965571092e-01 
2 1 8 54 -1.019050888015960110e+00 
2 1 8 55 4.935836344887774008e-01 
2 1 8 56 -1.414138425515880926e-01 
2 1 8 57 5.914405492387245777e-01 
2 1 8 58 -1.542463367888091463e+00 
2 1 8 59 -4.718078161317830199e-01 
2 1 8 60 2.968798751144496872e-01 
2 1 8 61 8.303544467087897729e-01 
2 1 8 62 8.899598775377763893e-01 
2 1 8 63 1.177885655186714509e+00 
2 1 8 64 -1.629986449018024641e-01 
2 1 8 65 -3.074833160966046752e-01 
2 1 8 66 1.521361614365407844e+00 
2 1 8 67 -3.015317143861850346e-01 
2 1 8 68 -8.535688048670331263e-01 
2 1 8 69 -5.314656798048841280e-01 
2 1 8 70 -3.944526265685774913e-01 
2 1 8 71 -1.500114513728145527e+00 
2 1 9 9 8.520180753144058761e-01 
2 1 9 10 8.736496709674940186e-01 
2 1 9 11 6.967930101476692561e-01 
2 1 9 12 3.989469824860072261e-02 
2 1 9 13 4.014301135107950502e-01 
2 1 9 14 3.205600401853275772e-01 
2 1 9 15 1.572749695985829477e-01 
2 1 9 16 2.551607659870689382e-01 
2 1 9 17 4.014285336289999950e-01 
2 1 9 18 3.205616110703911059e-01 
2 1 9 19 1.298045632783693115e-01 
2 1 9 20 2.191284048678820984e-01 
2 1 9 21 -4.111946366473103742e-01 
2 1 9 22 -3.847932432280376513e-01 
2 1 9 23 -1.283925178380257714e-01 
2 1 9 24 -1.048932873788328973e-01 
2 1 9 25 -2.620929920297754845e-01 
2 1 9 26 -3.695001426397570010e-01 
2 1 9 27 -4.812067115180126975e-01 
2 1 9 28 1.053448913648755481e+00 
2 1 9 29 -1.283941757658847715e-01 
2 1 9 30 -1.048927808192415267e-01 
2 1 9 31 2.777603053342707629e-01 
2 1 9 32 -2.929765304531879028e-02 
2 1 9 33 -2.913488876428323437e-01 
2 1 9 34 -4.802881807297822853e-02 
2 1 9 35 -9.333813458926853990e-01 
2 1 9 36 1.981314706064252751e-01 
2 1 9 37 -2.620880395302987997e-01 
2 1 9 38 -3.695004029516901212e-01 
2 1 9 39 -2.913502141259659561e-01 
2 1 9 40 -4.802730482348920721e-02 
2 1 9 41 9.879674786582513801e-02 
2 1 9 42 1.013525532612016278e-01 
2 1 9 43 -3.033450070499797424e-01 
2 1 9 44 5.335847193846305903e-01 
2 1 9 45 -4.812005643344089423e-01 
2 1 9 46 1.053443772787045374e+00 
2 1 9 47 -9.333789370420512155e-01 
2 1 9 48 1.981361723655272189e-01 
2 1 9 49 -3.033404451920568845e-01 
2 1 9 50 5.335816000099454781e-01 
2 1 9 51 -4.982251358164365151e-01 
2 1 9 52 1.112599921007607184e+00 
2 1 9 53 2.726795642510730922e-01 
2 1 9 54 -8.548258803801259686e-01 
2 1 9 55 -6.513415624323640185e-02 
2 1 9 56 -7.291076640415210530e-01 
2 1 9 57 -6.401589691594319342e-01 
2 1 9 58 9.070561483522247004e-01 
2 1 9 59 -6.512845983137192929e-02 
2 1 9 60 -7.291105735832027479e-01 
2 1 9 61 -2.223755867864789793e-01 
2 1 9 62 -8.484224467977897755e-01 
2 1 9 63 -4.922917304219752710e-01 
2 1 9 64 -5.352205602409797480e-01 
2 1 9 65 -1.262708490824883956e-01 
2 1 9 66 -6.401590208121221703e-01 
2 1 9 67 9.070564522059744172e-01 
2 1 9 68 -5.352192830465780649e-01 
2 1 9 69 -1.262638960084133954e-01 
2 1 9 70 4.360535381448008563e-01 
2 1 9 71 -2.906633638350300530e-01 
2 1 10 10 9.024758929811657060e-01 
2 1 10 11 7.278104469030132195e-01 
2 1 10 12 3.020229379284865290e-02 
2 1 10 13 4.190877250682322752e-01 
2 1 10 14 2.990867342442973809e-01 
2 1 10 15 2.445467047969273333e-01 
2 1 10 16 2.296865701175419827e-01 
2 1 10 17 4.190860073513931749e-01 
2 1 10 18 2.990885002708766338e-01 
2 1 10 19 1.806237238336861339e-01 
2 1 10 20 1.595368868059627854e-01 
2 1 10 21 -4.038762353514343539e-01 
2 1 10 22 -3.756960150506161167e-01 
2 1 10 23 -8.498526517529002289e-02 
2 1 10 24 -6.121505126910437716e-02 
2 1 10 25 -2.516705457956468495e-01 
2 1 10 26 -3.849308504700770794e-01 
2 1 10 27 -4.811593699485867681e-01 
2 1 10 28 1.108192747684418888e+00 
2 1 10 29 -8.498708297756291108e-02 
2 1 10 30 -6.121442276105204527e-02 
2 1 10 31 2.859006299687217312e-01 
2 1 10 32 -1.492706835059180205e-02 
2 1 10 33 -3.143275111339225436e-01 
2 1 10 34 -3.671426333519490354e-02 
2 1 10 35 -9.970822433059652878e-01 
2 1 10 36 1.876787471314676492e-01 
2 1 10 37 -2.516651104453289101e-01 
2 1 10 38 -3.849311964339671155e-01 
2 1 10 39 -3.143290545362338873e-01 
2 1 10 40 -3.671268788142414280e-02 
2 1 10 41 1.255486140327167766e-01 
2 1 10 42 1.245506926752061455e-01 
2 1 10 43 -3.490210989070187675e-01 
2 1 10 44 5.446232558264838541e-01 
2 1 10 45 -4.811526100282802476e-01 
2 1 10 46 1.108187047473891518e+00 
2 1 10 47 -9.970795856295807669e-01 
2 1 10 48 1.876839325341378151e-01 
2 1 10 49 -3.490160493575765188e-01 
2 1 10 50 5.446198178549750413e-01 
2 1 10 51 -5.282373820212605819e-01 
2 1 10 52 1.076577444871500644e+00 
2 1 10 53 2.654877281441510029e-01 
2 1 10 54 -9.075602114887241223e-01 
2 1 10 55 -6.407250242336275103e-02 
2 1 10 56 -7.437842784368695614e-01 
2 1 10 57 -6.920846735726104981e-01 
2 1 10 58 9.250511889629845497e-01 
2 1 10 59 -6.406628599225396015e-02 
2 1 10 60 -7.437875159379451206e-01 
2 1 10 61 -2.046858817424307697e-01 
2 1 10 62 -9.104782648260382194e-01 
2 1 10 63 -4.876899419261977453e-01 
2 1 10 64 -5.917731434020682135e-01 
2 1 10 65 -1.389827252674279146e-01 
2 1 10 66 -6.920848368743952594e-01 
2 1 10 67 9.250514584447796507e-01 
2 1 10 68 -5.917717759217592244e-01 
2 1 10 69 -1.389750732942752198e-01 
2 1 10 70 4.243395842295170084e-01 
2 1 10 71 -4.372306594077298159e-01 
2 1 11 11 1.647777454230261007e+00 
2 1 11 12 -4.459489559942312886e-01 
2 1 11 13 8.496142330759518524e-01 
2 1 11 14 -2.237122547605392420e-01 
2 1 11 15 3.297433553793785443e-01 
2 1 11 16 -9.512321952014409776e-01 
2 1 11 17 8.496113062104555524e-01 
2 1 11 18 -2.237091709658826089e-01 
2 1 11 19 1.469884124022059924e+00 
2 1 11 20 -6.656537823516408547e-01 
2 1 11 21 1.689960481676126558e-01 
2 1 11 22 2.119218436267909234e-01 
2 1 11 23 -3.994637703752265123e-01 
2 1 11 24 1.137631120574554705e-01 
2 1 11 25 -4.743572101312833189e-02 
2 1 11 26 -2.654910744786368459e-01 
2 1 11 27 -5.699041813613721086e-01 
2 1 11 28 7.311200862531397338e-01 
2 1 11 29 -3.994668069045572700e-01 
2 1 11 30 1.137644158700611974e-01 
2 1 11 31 3.876131666881716953e-01 
2 1 11 32 7.009973694704827452e-01 
2 1 11 33 2.726201231439428496e-01 
2 1 11 34 3.608976049837679945e-01 
2 1 11 35 -1.062059374496648667e+00 
2 1 11 36 6.807976478743024140e-01 
2 1 11 37 -4.742660903151183632e-02 
2 1 11 38 -2.654917987270192237e-01 
2 1 11 39 2.726173200698405186e-01 
2 1 11 40 3.608999846073626672e-01 
2 1 11 41 2.397865051876571785e-01 
2 1 11 42 2.613147204794163958e-01 
2 1 11 43 2.498910177499265306e-01 
2 1 11 44 6.814612950880125641e-01 
2 1 11 45 -5.698927813051711810e-01 
2 1 11 46 7.311103403889698260e-01 
2 1 11 47 -1.062054978591027821e+00 
2 1 11 48 6.808063715013982220e-01 
2 1 11 49 2.498994935677133766e-01 
2 1 11 50 6.814553441498719666e-01 
2 1 11 51 -7.519436170472708347e-02 
2 1 11 52 1.163289513194432745e+00 
2 1 11 53 6.828851256283280380e-02 
2 1 11 54 -1.201558996230365883e+00 
2 1 11 55 -8.733850035194730133e-01 
2 1 11 56 -6.374881448124347649e-01 
2 1 11 57 -1.042471349146834703e+00 
2 1 11 58 4.124975368802858422e-01 
2 1 11 59 -8.733747360521082470e-01 
2 1 11 60 -6.374935937884396164e-01 
2 1 11 61 -1.280781915134811877e+00 
2 1 11 62 -1.400633692607220482e+00 
2 1 11 63 -1.063753326294312185e+00 
2 1 11 64 -1.102162736074480343e+00 
2 1 11 65 -9.256590034591307692e-01 
2 1 11 66 -1.042471939914261458e+00 
2 1 11 67 4.124979391809555640e-01 
2 1 11 68 -1.102160686423075742e+00 
2 1 11 69 -9.256462043056006284e-01 
2 1 11 70 4.812971577456317540e-01 
2 1 11 71 -2.536361231901001489e-01 
2 1 12 12 8.331873804213379975e-01 
2 1 12 13 -5.018695990616168778e-01 
2 1 12 14 2.360317082472191685e-01 
2 1 12 15 -3.758020937327054972e-02 
2 1 12 16 1.092147239968562111e+00 
2 1 12 17 -5.018701364895047368e-01 
2 1 12 18 2.360324237896650190e-01 
2 1 12 19 -1.486945070396393342e+00 
2 1 12 20 1.425886641787547093e-01 
2 1 12 21 -7.156125415020267999e-01 
2 1 12 22 -6.867550018548576052e-01 
2 1 12 23 -5.734760582365186488e-02 
2 1 12 24 -8.975173269923464314e-02 
2 1 12 25 -2.003476927575410238e-01 
2 1 12 26 7.522851274574210434e-02 
2 1 12 27 -1.229743028613009548e-01 
2 1 12 28 5.041312938408211153e-01 
2 1 12 29 -5.734831083707384730e-02 
2 1 12 30 -8.975149602855662934e-02 
2 1 12 31 3.328787782394960204e-01 
2 1 12 32 -3.223132093501691053e-01 
2 1 12 33 -5.090321962802264455e-01 
2 1 12 34 -5.649207605867846010e-02 
2 1 12 35 1.819220883096336894e-01 
2 1 12 36 -2.546331630442553173e-01 
2 1 12 37 -2.003456134573527447e-01 
2 1 12 38 7.522841166664991086e-02 
2 1 12 39 -5.090327775518304065e-01 
2 1 12 40 -5.649155855416283789e-02 
2 1 12 41 4.654436635803174127e-01 
2 1 12 42 4.957881159236376400e-01 
2 1 12 43 -6.006006919341819739e-01 
2 1 12 44 -3.944964402188433361e-01 
2 1 12 45 -1.229718746365282139e-01 
2 1 12 46 5.041291822516270615e-01 
2 1 12 47 1.819232157752664059e-01 
2 1 12 48 -2.546312085882014853e-01 
2 1 12 49 -6.005988575011761421e-01 
2 1 12 50 -3.944975326024380835e-01 
2 1 12 51 -3.651514913549698815e-01 
2 1 12 52 -3.728884185757880831e-01 
2 1 12 53 3.019758864157000566e-01 
2 1 12 54 -4.919798061586762028e-01 
2 1 12 55 2.331487347920617736e-01 
2 1 12 56 -9.736777867929466423e-02 
2 1 12 57 6.668387157006278043e-01 
2 1 12 58 3.831511088889030248e-01 
2 1 12 59 2.331511310536890647e-01 
2 1 12 60 -9.736891291220585443e-02 
2 1 12 61 6.863746833524527746e-01 
2 1 12 62 7.249616925638412424e-01 
2 1 12 63 8.711302757066261560e-01 
2 1 12 64 -2.112914551023377385e-01 
2 1 12 65 1.615947965500827976e-01 
2 1 12 66 6.668386025704625686e-01 
2 1 12 67 3.831513170620699515e-01 
2 1 12 68 -2.112909223602203734e-01 
2 1 12 69 1.615976463260480889e-01 
2 1 12 70 -3.309994773253981948e-01 
2 1 12 71 1.466408834895721880e-01 
2 1 13 13 2.797354903956162264e+00 
2 1 13 14 1.505464396102320357e-01 
2 1 13 15 -1.254609134437379980e+00 
2 1 13 16 5.475559778940313205e-01 
2 1 13 17 -1.331633821359488934e+00 
2 1 13 18 -1.196089886472415376e-01 
2 1 13 19 1.115305432119257922e+00 
2 1 13 20 -2.836171047842707682e-01 
2 1 13 21 4.340735763773063138e-01 
2 1 13 22 4.405627218963993896e-01 
2 1 13 23 -6.291306728233028167e-01 
2 1 13 24 1.179754383153867048e+00 
2 1 13 25 -1.018236168277776521e+00 
2 1 13 26 -1.728497303551684627e+00 
2 1 13 27 -1.370314136885185885e+00 
2 1 13 28 -2.140360091163779011e+00 
2 1 13 29 1.791302223198744104e-01 
2 1 13 30 -8.364143651423981973e-01 
2 1 13 31 -1.650214893076600298e-01 
2 1 13 32 1.973129106646823727e-01 
2 1 13 33 -1.434847604459192238e+00 
2 1 13 34 -2.050747292885583217e+00 
2 1 13 35 -2.199540020479519575e-01 
2 1 13 36 -5.893810201371403323e-01 
2 1 13 37 8.486422313449022425e-01 
2 1 13 38 9.833009518392081816e-01 
2 1 13 39 1.774561205309629353e+00 
2 1 13 40 2.236982035036906513e+00 
2 1 13 41 -2.180507402725018751e-01 
2 1 13 42 -2.149858771847497352e-01 
2 1 13 43 1.421784271916479270e+00 
2 1 13 44 9.995042288319155865e-01 
2 1 13 45 5.954298034429040820e-01 
2 1 13 46 1.867191067133118887e+00 
2 1 13 47 -8.712615537067046612e-01 
2 1 13 48 9.813209863530817367e-01 
2 1 13 49 -6.304713213401025307e-01 
2 1 13 50 -6.182688746896627258e-02 
2 1 13 51 6.958364238484301967e-02 
2 1 13 52 5.767235431922558275e-01 
2 1 13 53 6.352650327703526778e-02 
2 1 13 54 -4.010655176146647460e-01 
2 1 13 55 -1.684646669986001877e+00 
2 1 13 56 -9.790397038194551538e-01 
2 1 13 57 -2.424356812542177053e+00 
2 1 13 58 -2.845998593902446139e+00 
2 1 13 59 1.212422499024640388e+00 
2 1 13 60 2.801899859848529517e-01 
2 1 13 61 -5.165122967221487116e-01 
2 1 13 62 -9.667352529472799105e-01 
2 1 13 63 -7.301273189860659762e-01 
2 1 13 64 -1.239013180237486522e-01 
2 1 13 65 -1.683277902173030860e+00 
2 1 13 66 8.851964053879568528e-01 
2 1 13 67 2.447348687618781327e+00 
2 1 13 68 -2.220179455226857501e-01 
2 1 13 69 9.387895862958504090e-01 
2 1 13 70 6.107610797784431833e-01 
2 1 13 71 -7.457570065072790522e-01 
2 1 14 14 2.282903952950303683e+00 
2 1 14 15 -1.605387865620608867e+00 
2 1 14 16 -1.624724182100832637e-01 
2 1 14 17 -1.196096591935995324e-01 
2 1 14 18 3.991936844438984666e-01 
2 1 14 19 -1.209408444622446011e+00 
2 1 14 20 1.417278280884021635e+00 
2 1 14 21 -4.408892245409836153e-01 
2 1 14 22 -4.587658336569265249e-01 
2 1 14 23 2.033441839874844115e-01 
2 1 14 24 4.879515515313204710e-01 
2 1 14 25 -7.737967036565347456e-01 
2 1 14 26 -1.243533565361235826e+00 
2 1 14 27 -1.025064808524816184e+00 
2 1 14 28 2.004610363829805175e-01 
2 1 14 29 -4.708025087927012464e-01 
2 1 14 30 -8.934750948603096266e-01 
2 1 14 31 -1.510234221017468445e-02 
2 1 14 32 -8.940692434838999336e-01 
2 1 14 33 -1.215964312415444892e+00 
2 1 14 34 -1.212468898234679404e+00 
2 1 14 35 8.372636859732807135e-01 
2 1 14 36 4.506309816094449805e-01 
2 1 14 37 -1.009541107548564076e+00 
2 1 14 38 -3.008837564377329077e-01 
2 1 14 39 4.857437210754839696e-01 
2 1 14 40 8.712913006910700808e-01 
2 1 14 41 -1.055742145822873290e+00 
2 1 14 42 -1.057065234838609591e+00 
2 1 14 43 -7.217398285363080257e-01 
2 1 14 44 8.905698765661385075e-01 
2 1 14 45 -8.940457898031990425e-01 
2 1 14 46 -6.994160328495937495e-01 
2 1 14 47 -3.336335184702245438e-01 
2 1 14 48 -6.692853303648290675e-01 
2 1 14 49 -7.874015352263862288e-01 
2 1 14 50 -1.111671589351595824e+00 
2 1 14 51 -5.191338200528001767e-01 
2 1 14 52 1.726169174189204902e-01 
2 1 14 53 6.114813902762455955e-01 
2 1 14 54 1.706288538568267121e+00 
2 1 14 55 3.820799620157434018e-01 
2 1 14 56 7.314545039672026849e-01 
2 1 14 57 -1.543294617925477397e+00 
2 1 14 58 4.899335133299116407e-01 
2 1 14 59 3.568116490936453222e-01 
2 1 14 60 1.463448287411130977e+00 
2 1 14 61 5.134530675975835790e-01 
2 1 14 62 4.780815788508308017e-01 
2 1 14 63 1.290186930961330303e+00 
2 1 14 64 2.531593670310980926e-01 
2 1 14 65 1.206582240908203207e+00 
2 1 14 66 6.229000925374238440e-01 
2 1 14 67 7.175199406020213999e-01 
2 1 14 68 8.489532162063385679e-01 
2 1 14 69 3.784676674769298921e-01 
2 1 14 70 3.328187961291699803e-01 
2 1 14 71 -1.982243858044394347e-01 
2 1 15 15 5.405352246072602895e+00 
2 1 15 16 -1.637835181057214484e-01 
2 1 15 17 1.906979351431618230e+00 
2 1 15 18 -1.851014958748796735e-01 
2 1 15 19 1.003292909660281840e+00 
2 1 15 20 -2.269121287304055379e+00 
2 1 15 21 6.181266406733728624e-01 
2 1 15 22 6.795494184575183727e-01 
2 1 15 23 1.538838540239255259e+00 
2 1 15 24 -4.640550936592310327e-01 
2 1 15 25 1.148395459089429194e+00 
2 1 15 26 1.589998305896369146e+00 
2 1 15 27 6.851260725242811489e-01 
2 1 15 28 1.806216967365852577e+00 
2 1 15 29 1.514531852331629347e+00 
2 1 15 30 1.732715501678440795e+00 
2 1 15 31 -5.173523051285404684e-01 
2 1 15 32 7.718481093774189061e-02 
2 1 15 33 1.177359320230466855e+00 
2 1 15 34 2.184568199705835490e+00 
2 1 15 35 -2.662197995804080897e+00 
2 1 15 36 -1.133441201064939730e+00 
2 1 15 37 -1.620039007446194834e-01 
2 1 15 38 -1.223305504943615896e+00 
2 1 15 39 -2.461551966103734390e+00 
2 1 15 40 -2.525017270459612995e+00 
2 1 15 41 1.528067807465473882e+00 
2 1 15 42 1.551952781972696593e+00 
2 1 15 43 -1.422128620167806723e+00 
2 1 15 44 -1.191369222762810098e+00 
2 1 15 45 2.051829525372625140e-01 
2 1 15 46 -9.748586060288416677e-01 
2 1 15 47 -1.437275448922665566e+00 
2 1 15 48 -1.403033238234538960e+00 
2 1 15 49 9.848112833169617719e-01 
2 1 15 50 7.391338566741938454e-01 
2 1 15 51 8.237342917848653467e-01 
2 1 15 52 -1.308578406296441843e+00 
2 1 15 53 -9.959605916415380511e-01 
2 1 15 54 -2.792556491151481524e+00 
2 1 15 55 7.887273293837058219e-01 
2 1 15 56 -7.568306301412918158e-01 
2 1 15 57 2.411896599733307944e+00 
2 1 15 58 2.374519842897464095e+00 
2 1 15 59 -1.203068174139025448e+00 
2 1 15 60 -3.145823495533434322e+00 
2 1 15 61 1.253943671727097087e+00 
2 1 15 62 -2.653464255062189525e-01 
2 1 15 63 -6.355464332767817304e-01 
2 1 15 64 -4.710871439595314403e-01 
2 1 15 65 -4.984926549274402707e-01 
2 1 15 66 -1.217882929367038569e+00 
2 1 15 67 -3.321480686838402807e+00 
2 1 15 68 -8.178963678268284798e-02 
2 1 15 69 -1.593420890526847211e+00 
2 1 15 70 1.034430643526446314e+00 
2 1 15 71 -3.286190180731906718e+00 
2 1 16 16 6.797039330824309999e+00 
2 1 16 17 -1.504858439716923124e+00 
2 1 16 18 2.468613902591824782e+00 
2 1 16 19 -2.619358242912209533e+00 
2 1 16 20 7.875955893439995359e-01 
2 1 16 21 -8.198125529365408726e-01 
2 1 16 22 -7.866170749050207522e-01 
2 1 16 23 -1.116361891818518082e+00 
2 1 16 24 -8.289445193812763346e-01 
2 1 16 25 -1.146456215520190058e+00 
2 1 16 26 -2.112745398883819348e-01 
2 1 16 27 -1.374809249621863072e-01 
2 1 16 28 -3.515304347809215635e+00 
2 1 16 29 1.384488091701121970e+00 
2 1 16 30 2.087776920702062444e-01 
2 1 16 31 -1.518938100084169310e-02 
2 1 16 32 -1.143457294298609428e+00 
2 1 16 33 -5.498576800757601912e-01 
2 1 16 34 -2.840540429458998650e-02 
2 1 16 35 -9.436846725189002028e-01 
2 1 16 36 -2.202259254049655723e+00 
2 1 16 37 -7.114429112178337622e-01 
2 1 16 38 -3.341143259031842394e-01 
2 1 16 39 -1.428891992279279766e+00 
2 1 16 40 -6.311560706215482153e-01 
2 1 16 41 -2.363709340934452841e-03 
2 1 16 42 7.256268541699287256e-02 
2 1 16 43 1.103623137262960963e-01 
2 1 16 44 -2.962033412653585884e+00 
2 1 16 45 -1.364841880743989933e+00 
2 1 16 46 3.434311238025612223e+00 
2 1 16 47 5.654716240332015031e-01 
2 1 16 48 3.758660044342108653e-01 
2 1 16 49 -2.122561543139378060e+00 
2 1 16 50 1.292973226589225311e+00 
2 1 16 51 -8.455380069857332259e-02 
2 1 16 52 -8.377062541867382750e-01 
2 1 16 53 5.435086644649594900e-01 
2 1 16 54 2.139349857165421566e-03 
2 1 16 55 3.437250782647239822e-01 
2 1 16 56 1.551967482184582192e-01 
2 1 16 57 2.262038258331235507e+00 
2 1 16 58 -1.481322344590842777e+00 
2 1 16 59 7.535502360259156429e-01 
2 1 16 60 -1.019090885924962830e-01 
2 1 16 61 1.875273626252498271e+00 
2 1 16 62 1.390088122090463507e+00 
2 1 16 63 1.841727750283298715e+00 
2 1 16 64 1.214702494210259109e+00 
2 1 16 65 -9.304503951406609685e-01 
2 1 16 66 4.258945197937115401e-02 
2 1 16 67 1.873051505329682120e+00 
2 1 16 68 3.020424816350985101e-02 
2 1 16 69 1.908612893370175589e+00 
2 1 16 70 2.744867886288960279e-01 
2 1 16 71 -8.555753057641652948e-01 
2 1 17 17 2.797353181457639337e+00 
2 1 17 18 1.505472318476395732e-01 
2 1 17 19 1.115305213471064372e+00 
2 1 17 20 -2.836148228433421625e-01 
2 1 17 21 4.340745111403418455e-01 
2 1 17 22 4.405632793783006984e-01 
2 1 17 23 1.791311941034868516e-01 
2 1 17 24 -8.364139615145025353e-01 
2 1 17 25 8.486406854271241196e-01 
2 1 17 26 9.833019292320606120e-01 
2 1 17 27 5.954287912139047956e-01 
2 1 17 28 1.867190782130533355e+00 
2 1 17 29 -6.291312571734067882e-01 
2 1 17 30 1.179755461999500543e+00 
2 1 17 31 -1.650229106861608175e-01 
2 1 17 32 1.973117648751097630e-01 
2 1 17 33 1.774562614851309172e+00 
2 1 17 34 2.236980789324434227e+00 
2 1 17 35 -8.712586883605744070e-01 
2 1 17 36 9.813181610343287842e-01 
2 1 17 37 -1.018233095989609316e+00 
2 1 17 38 -1.728496724057228207e+00 
2 1 17 39 -1.434847598043609285e+00 
2 1 17 40 -2.050747177215611838e+00 
2 1 17 41 -2.180533203148639076e-01 
2 1 17 42 -2.149888334173918336e-01 
2 1 17 43 -6.304722590171825125e-01 
2 1 17 44 -6.182461492793444452e-02 
2 1 17 45 -1.370309069708590899e+00 
2 1 17 46 -2.140365538608280715e+00 
2 1 17 47 -2.199491733062132470e-01 
2 1 17 48 -5.893794284317215304e-01 
2 1 17 49 1.421787762771982155e+00 
2 1 17 50 9.995029580850357531e-01 
2 1 17 51 6.958299677154093643e-02 
2 1 17 52 5.767225225862431248e-01 
2 1 17 53 6.352748802608476630e-02 
2 1 17 54 -4.010609131168916264e-01 
2 1 17 55 1.212422978419433361e+00 
2 1 17 56 2.801929743813432183e-01 
2 1 17 57 8.851965748793448885e-01 
2 1 17 58 2.447346039913103510e+00 
2 1 17 59 -1.684641045511016788e+00 
2 1 17 60 -9.790395897261174873e-01 
2 1 17 61 -5.165117155914996649e-01 
2 1 17 62 -9.667351911993700142e-01 
2 1 17 63 -7.301282960385545584e-01 
2 1 17 64 -2.220155564555440497e-01 
2 1 17 65 9.387888774419532734e-01 
2 1 17 66 -2.424356829198639041e+00 
2 1 17 67 -2.846001172460452366e+00 
2 1 17 68 -1.238979713979199010e-01 
2 1 17 69 -1.683272074244223759e+00 
2 1 17 70 6.107605966088102134e-01 
2 1 17 71 -7.457572797511220486e-01 
2 1 18 18 2.282902298939319508e+00 
2 1 18 19 -1.209408018971108278e+00 
2 1 18 20 1.417275054331355477e+00 
2 1 18 21 -4.408903245408141158e-01 
2 1 18 22 -4.587665087950376086e-01 
2 1 18 23 -4.708024201803996944e-01 
2 1 18 24 -8.934745444932040703e-01 
2 1 18 25 -1.009540418105632886e+00 
2 1 18 26 -3.008848742678404964e-01 
2 1 18 27 -8.940458929692606249e-01 
2 1 18 28 -6.994140510810223921e-01 
2 1 18 29 2.033449926370687610e-01 
2 1 18 30 4.879499224434987181e-01 
2 1 18 31 -1.510074069869476489e-02 
2 1 18 32 -8.940675656254647441e-01 
2 1 18 33 4.857414437380685457e-01 
2 1 18 34 8.712910365568578008e-01 
2 1 18 35 -3.336372567352184904e-01 
2 1 18 36 -6.692837864053761132e-01 
2 1 18 37 -7.737979796091931650e-01 
2 1 18 38 -1.243532989806411360e+00 
2 1 18 39 -1.215963779734153594e+00 
2 1 18 40 -1.212467433649093485e+00 
2 1 18 41 -1.055738498196411079e+00 
2 1 18 42 -1.057061205282872507e+00 
2 1 18 43 -7.874015878907058008e-01 
2 1 18 44 -1.111673116335983647e+00 
2 1 18 45 -1.025067691103099365e+00 
2 1 18 46 2.004668906627368463e-01 
2 1 18 47 8.372586806686381777e-01 
2 1 18 48 4.506301439218434735e-01 
2 1 18 49 -7.217427736228598789e-01 
2 1 18 50 8.905701613400979211e-01 
2 1 18 51 -5.191328557722783010e-01 
2 1 18 52 1.726177209188938799e-01 
2 1 18 53 6.114800892818743616e-01 
2 1 18 54 1.706282279913258870e+00 
2 1 18 55 3.568091617861888221e-01 
2 1 18 56 1.463444486189637850e+00 
2 1 18 57 6.228991984098047885e-01 
2 1 18 58 7.175219467758326974e-01 
2 1 18 59 3.820762709123627365e-01 
2 1 18 60 7.314528712110827113e-01 
2 1 18 61 5.134526539090165098e-01 
2 1 18 62 4.780811959457236249e-01 
2 1 18 63 1.290187402564593411e+00 
2 1 18 64 8.489493458554385752e-01 
2 1 18 65 3.784659591140671075e-01 
2 1 18 66 -1.543292578988945785e+00 
2 1 18 67 4.899370095106603817e-01 
2 1 18 68 2.531560367215205942e-01 
2 1 18 69 1.206577398309259808e+00 
2 1 18 70 3.328193183595954396e-01 
2 1 18 71 -1.982248616964839838e-01 
2 1 19 19 3.829463796999159175e+00 
2 1 19 20 -1.503764378590455086e+00 
2 1 19 21 1.550352959314154511e+00 
2 1 19 22 1.533935456879800929e+00 
2 1 19 23 1.248932810181088704e-01 
2 1 19 24 5.004813179725500216e-01 
2 1 19 25 7.783167055314275107e-01 
2 1 19 26 1.707505874772654586e-01 
2 1 19 27 4.448580577783863843e-01 
2 1 19 28 -6.389050889501863839e-01 
2 1 19 29 1.248931001640363886e-01 
2 1 19 30 5.004820886163188209e-01 
2 1 19 31 -3.976109546124059202e-01 
2 1 19 32 1.018132944637020421e+00 
2 1 19 33 1.032264727041949159e+00 
2 1 19 34 4.304589625442778456e-01 
2 1 19 35 -1.172421936051064373e+00 
2 1 19 36 5.320265369125631860e-01 
2 1 19 37 7.783171817743385068e-01 
2 1 19 38 1.707499341552180805e-01 
2 1 19 39 1.032263772041140504e+00 
2 1 19 40 4.304584405524986002e-01 
2 1 19 41 -3.437173093041799576e-02 
2 1 19 42 -7.454953603269888485e-02 
2 1 19 43 1.238065855987896979e+00 
2 1 19 44 8.567251124081189939e-01 
2 1 19 45 4.448591086165480935e-01 
2 1 19 46 -6.389064423797136127e-01 
2 1 19 47 -1.172421846222695629e+00 
2 1 19 48 5.320272080019453620e-01 
2 1 19 49 1.238066872591653267e+00 
2 1 19 50 8.567240919420757717e-01 
2 1 19 51 6.531461805110628793e-01 
2 1 19 52 6.198877272521648996e-01 
2 1 19 53 -7.739230578729667798e-01 
2 1 19 54 -8.104055270921609599e-01 
2 1 19 55 -9.762588544722399231e-01 
2 1 19 56 -6.326364991642976499e-01 
2 1 19 57 -1.368449284052346782e+00 
2 1 19 58 -8.328522224071535085e-01 
2 1 19 59 -9.762587358351286770e-01 
2 1 19 60 -6.326373291721656411e-01 
2 1 19 61 -1.624220288809860469e+00 
2 1 19 62 -1.803611915864511195e+00 
2 1 19 63 -2.275420477431855382e+00 
2 1 19 64 -3.937823850579175722e-01 
2 1 19 65 -1.033176887585768755e+00 
2 1 19 66 -1.368450222353749357e+00 
2 1 19 67 -8.328529781224256467e-01 
2 1 19 68 -3.937826815118173340e-01 
2 1 19 69 -1.033175967182901500e+00 
2 1 19 70 5.068566762077332255e-01 
2 1 19 71 -8.088922066717266768e-01 
2 1 20 20 3.013740810492544941e+00 
2 1 20 21 -8.669899783309603647e-01 
2 1 20 22 -9.389569119040920286e-01 
2 1 20 23 -3.790250828586780862e-01 
2 1 20 24 -4.889221574266521819e-01 
2 1 20 25 -7.105977893053483374e-01 
2 1 20 26 -2.779516213287417381e-01 
2 1 20 27 -4.985344363649076294e-01 
2 1 20 28 -3.903061211470099101e-02 
2 1 20 29 -3.790223665385525353e-01 
2 1 20 30 -4.889244937687204917e-01 
2 1 20 31 1.006794406784533857e-01 
2 1 20 32 -8.964739068608043038e-01 
2 1 20 33 1.256154244447507673e-01 
2 1 20 34 -1.410940167096691178e-01 
2 1 20 35 1.692716251673402894e+00 
2 1 20 36 2.417188715548359013e-01 
2 1 20 37 -7.106056866263469329e-01 
2 1 20 38 -2.779499998705452501e-01 
2 1 20 39 1.256192441650596514e-01 
2 1 20 40 -1.410947267548897655e-01 
2 1 20 41 -1.713395841614316684e+00 
2 1 20 42 -1.753003473552855462e+00 
2 1 20 43 -1.102628599888263894e+00 
2 1 20 44 -2.120870541871286430e-01 
2 1 20 45 -4.985446525387514649e-01 
2 1 20 46 -3.902086324442663456e-02 
2 1 20 47 1.692712357766882336e+00 
2 1 20 48 2.417110241824483585e-01 
2 1 20 49 -1.102636710184357494e+00 
2 1 20 50 -2.120812930516514649e-01 
2 1 20 51 -5.674240869449351798e-01 
2 1 20 52 1.420164745018716701e+00 
2 1 20 53 1.128112112996556782e+00 
2 1 20 54 2.593924647119624893e+00 
2 1 20 55 1.210271354157737456e+00 
2 1 20 56 1.499860683461414990e+00 
2 1 20 57 -5.358305291427200440e-02 
2 1 20 58 1.107333225739103533e+00 
2 1 20 59 1.210263134702091570e+00 
2 1 20 60 1.499866082230443931e+00 
2 1 20 61 -1.203263001461613718e-02 
2 1 20 62 2.841222514621126183e-01 
2 1 20 63 1.233283176292898187e+00 
2 1 20 64 7.832343309175698876e-01 
2 1 20 65 1.041796496531514737e+00 
2 1 20 66 -5.358080898122826591e-02 
2 1 20 67 1.107333971399793615e+00 
2 1 20 68 7.832331990220028350e-01 
2 1 20 69 1.041785165837647131e+00 
2 1 20 70 3.999303454098523947e-02 
2 1 20 71 1.303842126419644254e+00 
2 1 21 21 1.351998706731916133e+00 
2 1 21 22 1.322599354387597570e+00 
2 1 21 23 4.912042255842234001e-02 
2 1 21 24 4.068252564766159374e-01 
2 1 21 25 2.731674365620708200e-01 
2 1 21 26 1.164121770510077175e-01 
2 1 21 27 1.793577974720696189e-01 
2 1 21 28 -1.772928809495185831e+00 
2 1 21 29 4.912156016191935454e-02 
2 1 21 30 4.068251442021618702e-01 
2 1 21 31 -6.941934149164518120e-01 
2 1 21 32 -5.670706652951278820e-02 
2 1 21 33 4.805249819381932075e-01 
2 1 21 34 1.680194699516791845e-01 
2 1 21 35 -1.249085924193049646e-01 
2 1 21 36 -2.520292855484988492e-01 
2 1 21 37 2.731639394644536090e-01 
2 1 21 38 1.164121313380386269e-01 
2 1 21 39 4.805256581354874768e-01 
2 1 21 40 1.680182945202080558e-01 
2 1 21 41 -3.446230518403798349e-01 
2 1 21 42 -3.427569744245715366e-01 
2 1 21 43 7.979228155736978190e-01 
2 1 21 44 -1.144459114545762213e-04 
2 1 21 45 1.793538236992741064e-01 
2 1 21 46 -1.772925652998478041e+00 
2 1 21 47 -1.249105312070306478e-01 
2 1 21 48 -2.520325461260314315e-01 
2 1 21 49 7.979198923048357317e-01 
2 1 21 50 -1.128724123531988678e-04 
2 1 21 51 7.527761945010483791e-01 
2 1 21 52 -7.801984832111600321e-01 
2 1 21 53 -5.574095728085796120e-01 
2 1 21 54 2.115087567940047986e-01 
2 1 21 55 -3.762952505648036183e-01 
2 1 21 56 3.745603435536418169e-01 
2 1 21 57 -3.386927486721221237e-01 
2 1 21 58 -1.327236105151512913e+00 
2 1 21 59 -3.762994569840671377e-01 
2 1 21 60 3.745621364160670597e-01 
2 1 21 61 -1.561204604742969515e-01 
2 1 21 62 -1.451010199851067717e-01 
2 1 21 63 -4.412761751934456411e-01 
2 1 21 64 7.293577842703874436e-01 
2 1 21 65 -2.718671191553308497e-01 
2 1 21 66 -3.386929345613031717e-01 
2 1 21 67 -1.327236688538935727e+00 
2 1 21 68 7.293566940794502518e-01 
2 1 21 69 -2.718719190277307796e-01 
2 1 21 70 4.330987186539509981e-01 
2 1 21 71 -9.982325763451220801e-01 
2 1 22 22 1.300687022955967498e+00 
2 1 22 23 4.015012786924155447e-02 
2 1 22 24 3.977390122491328284e-01 
2 1 22 25 2.725961081447293988e-01 
2 1 22 26 1.076700298591728583e-01 
2 1 22 27 1.658317924863234871e-01 
2 1 22 28 -1.709830231961052771e+00 
2 1 22 29 4.015086077651383589e-02 
2 1 22 30 3.977390943877072704e-01 
2 1 22 31 -6.664572421083304610e-01 
2 1 22 32 -1.751592763324525195e-02 
2 1 22 33 4.550547547091121081e-01 
2 1 22 34 1.706212660532444303e-01 
2 1 22 35 -2.138839968286423976e-01 
2 1 22 36 -2.416840045262921011e-01 
2 1 22 37 2.725938234200985244e-01 
2 1 22 38 1.076698752504267609e-01 
2 1 22 39 4.550550352734370474e-01 
2 1 22 40 1.706203781183049106e-01 
2 1 22 41 -2.587399848402887059e-01 
2 1 22 42 -2.517468801769013886e-01 
2 1 22 43 8.063461469914721125e-01 
2 1 22 44 5.449207488405403109e-04 
2 1 22 45 1.658293229797127566e-01 
2 1 22 46 -1.709828380226061206e+00 
2 1 22 47 -2.138853399688910861e-01 
2 1 22 48 -2.416861010928883224e-01 
2 1 22 49 8.063443519215212074e-01 
2 1 22 50 5.457140370948149449e-04 
2 1 22 51 7.382013154039568370e-01 
2 1 22 52 -7.755847245258533640e-01 
2 1 22 53 -5.699932456246498136e-01 
2 1 22 54 6.165786937452933519e-02 
2 1 22 55 -4.243573284554694736e-01 
2 1 22 56 2.806294936164165921e-01 
2 1 22 57 -3.108166287471011424e-01 
2 1 22 58 -1.320705739197002293e+00 
2 1 22 59 -4.243601781185325494e-01 
2 1 22 60 2.806305616414423443e-01 
2 1 22 61 -1.479379733680104836e-01 
2 1 22 62 -1.341612667379681323e-01 
2 1 22 63 -4.623184581279645711e-01 
2 1 22 64 6.618873707304118170e-01 
2 1 22 65 -3.196676542386585607e-01 
2 1 22 66 -3.108169283110179260e-01 
2 1 22 67 -1.320706271987956759e+00 
2 1 22 68 6.618865410667464921e-01 
2 1 22 69 -3.196707526454055093e-01 
2 1 22 70 4.134426666261536987e-01 
2 1 22 71 -9.959955426101786413e-01 
2 1 23 23 3.032452250707201813e+00 
2 1 23 24 1.113445931878524059e-01 
2 1 23 25 -1.070732824052393617e-01 
2 1 23 26 5.021094253393357798e-01 
2 1 23 27 2.486838337476189320e-01 
2 1 23 28 2.027837313762403504e+00 
2 1 23 29 1.881398088063976237e+00 
2 1 23 30 -1.871727295769085309e-01 
2 1 23 31 -3.639309321613008463e-01 
2 1 23 32 -2.693883793644166226e-03 
2 1 23 33 -3.862872723755353399e-01 
2 1 23 34 -3.231214873435216961e-01 
2 1 23 35 -1.298114874532210417e+00 
2 1 23 36 -6.898877830176348702e-01 
2 1 23 37 2.793783713600795360e-01 
2 1 23 38 6.770580387020904700e-01 
2 1 23 39 -9.749926524708119047e-02 
2 1 23 40 4.812485079181862135e-02 
2 1 23 41 4.197269035842033369e-01 
2 1 23 42 3.606543166387055077e-01 
2 1 23 43 -1.440261456024288567e+00 
2 1 23 44 9.648383481181513344e-02 
2 1 23 45 5.975928396159693179e-01 
2 1 23 46 -5.925608710831773429e-01 
2 1 23 47 -1.383576832728515171e+00 
2 1 23 48 -1.266899953491972264e+00 
2 1 23 49 -6.640633785929248578e-01 
2 1 23 50 -1.160920356720249513e+00 
2 1 23 51 8.190937559357268638e-01 
2 1 23 52 -7.889562490531535355e-01 
2 1 23 53 -1.039622013771541065e+00 
2 1 23 54 1.846452065126073516e-01 
2 1 23 55 5.527145877600796176e-02 
2 1 23 56 -9.162243050634203412e-01 
2 1 23 57 4.136343164455591470e-01 
2 1 23 58 3.735923703312155064e-01 
2 1 23 59 5.349876755116967919e-01 
2 1 23 60 -5.429424887265186239e-01 
2 1 23 61 1.092584477397511966e+00 
2 1 23 62 8.110563886407866352e-02 
2 1 23 63 2.432591213727932633e-01 
2 1 23 64 8.438582118012127875e-02 
2 1 23 65 -4.454388479964072056e-03 
2 1 23 66 1.138015053080142724e+00 
2 1 23 67 7.920246026004451600e-02 
2 1 23 68 4.091998717626878501e-01 
2 1 23 69 -5.602694620826701444e-01 
2 1 23 70 4.924765518883602033e-01 
2 1 23 71 -2.090260339445255688e+00 
2 1 24 24 3.216515953771981184e+00 
2 1 24 25 -5.774154625731658941e-01 
2 1 24 26 -1.654888743483818869e+00 
2 1 24 27 -1.138240925880339871e+00 
2 1 24 28 -1.338249426008183418e+00 
2 1 24 29 -1.871726736033032523e-01 
2 1 24 30 -6.759582681323784703e-01 
2 1 24 31 -1.184451270891532099e-01 
2 1 24 32 -1.897014104260391354e-01 
2 1 24 33 -1.944460184024493277e+00 
2 1 24 34 -1.765621095628537418e+00 
2 1 24 35 9.132978443458606987e-01 
2 1 24 36 -6.109467940226676053e-01 
2 1 24 37 9.064703696561141610e-01 
2 1 24 38 1.502393392812345407e+00 
2 1 24 39 2.149295858601074638e+00 
2 1 24 40 2.801965147390931943e+00 
2 1 24 41 -2.536042709119945004e-01 
2 1 24 42 -2.844478941822169427e-01 
2 1 24 43 -3.066109031013907193e-01 
2 1 24 44 2.484835479725274465e-01 
2 1 24 45 1.309281685964889697e+00 
2 1 24 46 -3.746533880496589752e-01 
2 1 24 47 3.322671062828874144e-01 
2 1 24 48 -3.180152068775345120e-02 
2 1 24 49 -8.919695632792461470e-01 
2 1 24 50 -7.669364637571840504e-01 
2 1 24 51 -5.721119611149163564e-01 
2 1 24 52 -1.059293675181232297e+00 
2 1 24 53 8.073203169688470959e-01 
2 1 24 54 -2.648492642068300817e-01 
2 1 24 55 -1.612028795971229833e+00 
2 1 24 56 9.679138302878574629e-02 
2 1 24 57 -3.526310878747683564e+00 
2 1 24 58 -2.285615010275136694e+00 
2 1 24 59 2.585965670396343619e+00 
2 1 24 60 9.718541593716268912e-01 
2 1 24 61 3.304137452044962342e-01 
2 1 24 62 -4.055108614580604232e-01 
2 1 24 63 6.185016088555667091e-01 
2 1 24 64 -1.716835284246052806e+00 
2 1 24 65 -6.732535052579141643e-01 
2 1 24 66 2.813998103268608997e+00 
2 1 24 67 1.100761892166675360e-01 
2 1 24 68 8.270988040632313298e-01 
2 1 24 69 2.065540730186918306e-01 
2 1 24 70 -2.059788286960278769e-01 
2 1 24 71 -2.832034747415427045e+00 
2 1 25 25 2.155525993948196106e+00 
2 1 25 26 1.455876743084939084e+00 
2 1 25 27 2.009549197205289683e+00 
2 1 25 28 3.280178114981169846e-01 
2 1 25 29 2.793790025338537819e-01 
2 1 25 30 9.064730576709466581e-01 
2 1 25 31 -1.656267573206646193e-01 
2 1 25 32 5.249302252114252942e-01 
2 1 25 33 1.313654833179044301e+00 
2 1 25 34 1.470287477320551872e+00 
2 1 25 35 5.574803114904440804e-01 
2 1 25 36 1.016233414616591446e+00 
2 1 25 37 -5.516186931254006831e-01 
2 1 25 38 -5.370734861579198327e-01 
2 1 25 39 -7.580600724397474899e-01 
2 1 25 40 -1.398605225937121999e+00 
2 1 25 41 7.185916516946176946e-01 
2 1 25 42 6.972953933044534480e-01 
2 1 25 43 3.835969166815056952e-01 
2 1 25 44 3.920512896871652248e-02 
2 1 25 45 -1.603130414304855533e-01 
2 1 25 46 -4.131025224581568733e-01 
2 1 25 47 -3.898506436259107644e-01 
2 1 25 48 -8.329656260497941833e-01 
2 1 25 49 8.016366012317692746e-01 
2 1 25 50 3.425289490477886889e-01 
2 1 25 51 -3.698625878418883295e-02 
2 1 25 52 1.691819381171356107e-01 
2 1 25 53 -4.649632933993437245e-01 
2 1 25 54 -1.254344701279339169e+00 
2 1 25 55 2.077279465970560679e+00 
2 1 25 56 -5.281237790622956840e-01 
2 1 25 57 1.528138923512362135e+00 
2 1 25 58 1.461572702635109744e+00 
2 1 25 59 -1.814705009771409694e+00 
2 1 25 60 -1.345965029186619422e+00 
2 1 25 61 -2.468908501474138539e-01 
2 1 25 62 -2.361105290170559257e-01 
2 1 25 63 -1.101908458367109711e+00 
2 1 25 64 1.618354518050207080e-01 
2 1 25 65 1.108046328908250722e+00 
2 1 25 66 -8.776607853524655001e-01 
2 1 25 67 -2.597648648019694306e+00 
2 1 25 68 -4.495080424115912021e-01 
2 1 25 69 -1.750713219597539450e+00 
2 1 25 70 -4.326718313424319784e-01 
2 1 25 71 4.004105587823056922e-01 
2 1 26 26 3.193907131968989788e+00 
2 1 26 27 1.829058264008410095e+00 
2 1 26 28 8.849745528432865216e-01 
2 1 26 29 6.770592767969544346e-01 
2 1 26 30 1.502393927907730298e+00 
2 1 26 31 1.048624891335147302e-01 
2 1 26 32 4.168239955639805872e-01 
2 1 26 33 2.602340301245749554e+00 
2 1 26 34 2.545648441617677005e+00 
2 1 26 35 -2.253416616306668646e-02 
2 1 26 36 1.367592211682484016e-01 
2 1 26 37 -5.370749809531161212e-01 
2 1 26 38 -3.662822211615932022e-01 
2 1 26 39 -1.668433869003327796e+00 
2 1 26 40 -1.836866473489181528e+00 
2 1 26 41 4.864921973103467634e-01 
2 1 26 42 4.958838582032222830e-01 
2 1 26 43 -1.186852263861999379e+00 
2 1 26 44 -1.099131983470245322e+00 
2 1 26 45 -2.836301720400942195e-01 
2 1 26 46 -9.092201277848523944e-01 
2 1 26 47 4.319623340509058940e-01 
2 1 26 48 -4.973060687359731613e-01 
2 1 26 49 6.874689816175437729e-01 
2 1 26 50 -9.417268613774551489e-02 
2 1 26 51 8.880559667577843097e-01 
2 1 26 52 -8.912389309062880571e-02 
2 1 26 53 -2.606736552503647886e-01 
2 1 26 54 -7.621678717145492499e-01 
2 1 26 55 2.081058820988161973e+00 
2 1 26 56 5.223960397893798735e-01 
2 1 26 57 3.956082249386446481e+00 
2 1 26 58 1.890935734621089548e+00 
2 1 26 59 -1.901350729593361155e+00 
2 1 26 60 -1.528889954809493412e+00 
2 1 26 61 -1.711635500012532729e-01 
2 1 26 62 -6.778095890481980468e-02 
2 1 26 63 -2.677300996912234110e-01 
2 1 26 64 4.620472404047474280e-01 
2 1 26 65 -3.161652393741864464e-01 
2 1 26 66 -1.197060389046266549e+00 
2 1 26 67 -2.886472484679397432e+00 
2 1 26 68 -6.139370403052525349e-01 
2 1 26 69 -1.350618854744044528e+00 
2 1 26 70 -2.464763082544007000e-01 
2 1 26 71 6.229352150595819648e-02 
2 1 27 27 3.391357909002910453e+00 
2 1 27 28 -3.689097893886192914e-01 
2 1 27 29 5.975946714005072602e-01 
2 1 27 30 1.309284331008453428e+00 
2 1 27 31 -2.806243087161288674e-01 
2 1 27 32 5.055805794586450963e-01 
2 1 27 33 1.504067611879701172e+00 
2 1 27 34 1.360589745332869693e+00 
2 1 27 35 1.185576929400678770e-01 
2 1 27 36 6.583207612419456067e-01 
2 1 27 37 -1.603164399297474230e-01 
2 1 27 38 -2.836280327322565631e-01 
2 1 27 39 -9.673485425650922842e-01 
2 1 27 40 -1.647957834691839762e+00 
2 1 27 41 7.192579519084288941e-01 
2 1 27 42 6.885158764612130389e-01 
2 1 27 43 1.007398736127841588e+00 
2 1 27 44 -5.958693973116550024e-01 
2 1 27 45 -5.493235439097355899e-01 
2 1 27 46 1.198408495100903304e-01 
2 1 27 47 2.514439984921337107e-02 
2 1 27 48 -8.730426784959074427e-01 
2 1 27 49 2.664285823054551861e-01 
2 1 27 50 6.640981212192103023e-01 
2 1 27 51 2.160789709527820984e-02 
2 1 27 52 -8.189210336012808789e-02 
2 1 27 53 -4.566305202937813168e-01 
2 1 27 54 -1.055741433450479771e+00 
2 1 27 55 2.574821118056433988e+00 
2 1 27 56 -1.406715771474149168e+00 
2 1 27 57 3.187221032968088785e+00 
2 1 27 58 -2.822392531466261789e-01 
2 1 27 59 -1.782241539860825119e+00 
2 1 27 60 -1.021624720294728839e+00 
2 1 27 61 1.154190054308618651e-01 
2 1 27 62 2.100554951324124786e-01 
2 1 27 63 -1.276337946993889361e+00 
2 1 27 64 1.151262349724527789e+00 
2 1 27 65 9.089307533575695652e-01 
2 1 27 66 -1.224530926987877466e+00 
2 1 27 67 -1.461989160110917840e+00 
2 1 27 68 -8.760684994005643045e-01 
2 1 27 69 -1.183435594836651061e+00 
2 1 27 70 -6.524634293146631681e-01 
2 1 27 71 4.409303351216122824e-01 
2 1 28 28 9.751444270475820630e+00 
2 1 28 29 -5.925640523332053045e-01 
2 1 28 30 -3.746534786351278790e-01 
2 1 28 31 1.380535956724465052e+00 
2 1 28 32 9.345152766327546878e-01 
2 1 28 33 6.609347524526340556e-03 
2 1 28 34 7.512271440663319533e-01 
2 1 28 35 -1.447769207891469456e+00 
2 1 28 36 1.539230236395586315e+00 
2 1 28 37 -4.130932902135481255e-01 
2 1 28 38 -9.092228823585595254e-01 
2 1 28 39 -2.099262603420031237e+00 
2 1 28 40 -2.091865743375155073e+00 
2 1 28 41 1.301687849077273862e+00 
2 1 28 42 1.259548895875561847e+00 
2 1 28 43 -2.469626340024782429e+00 
2 1 28 44 2.532336864811559618e+00 
2 1 28 45 1.198484705703233566e-01 
2 1 28 46 7.292648383612296836e-01 
2 1 28 47 -1.796311571991838774e+00 
2 1 28 48 -4.900217121852006863e-01 
2 1 28 49 1.041467202930738578e+00 
2 1 28 50 -3.340332800983213390e-01 
2 1 28 51 -1.275532676576866253e-01 
2 1 28 52 1.792492008623827182e+00 
2 1 28 53 -2.451282633472040839e-01 
2 1 28 54 -1.212362415307206787e+00 
2 1 28 55 7.725392119810076553e-05 
2 1 28 56 -1.218391941838979253e+00 
2 1 28 57 -3.292297488432425756e-01 
2 1 28 58 6.729949536146307310e+00 
2 1 28 59 -1.025111890607621756e+00 
2 1 28 60 -2.116977493957608480e+00 
2 1 28 61 -8.246258209424937036e-01 
2 1 28 62 -1.617097042333202506e+00 
2 1 28 63 -1.286634917437850412e+00 
2 1 28 64 -2.433954334123065610e+00 
2 1 28 65 1.529856088515282098e+00 
2 1 28 66 -8.223765261687036032e-01 
2 1 28 67 9.355320411280684256e-01 
2 1 28 68 -1.659435144358820446e+00 
2 1 28 69 -1.706570503619847523e+00 
2 1 28 70 6.260269569074355944e-01 
2 1 28 71 1.428255860470721395e+00 
2 1 29 29 3.032452446016014491e+00 
2 1 29 30 1.113460154662962165e-01 
2 1 29 31 -3.639325333436465582e-01 
2 1 29 32 -2.695313320628885383e-03 
2 1 29 33 -9.749756933689626703e-02 
2 1 29 34 4.812516107900510071e-02 
2 1 29 35 -1.383572739970827747e+00 
2 1 29 36 -1.266900850938392775e+00 
2 1 29 37 -1.070727156464313379e-01 
2 1 29 38 5.021094844090439047e-01 
2 1 29 39 -3.862872822437470322e-01 
2 1 29 40 -3.231228493716953309e-01 
2 1 29 41 4.197237599311116063e-01 
2 1 29 42 3.606507839620844980e-01 
2 1 29 43 -6.640624866946445159e-01 
2 1 29 44 -1.160920014152080126e+00 
2 1 29 45 2.486856596635014238e-01 
2 1 29 46 2.027833557439606693e+00 
2 1 29 47 -1.298110336255586583e+00 
2 1 29 48 -6.898881083652212975e-01 
2 1 29 49 -1.440259850855139190e+00 
2 1 29 50 9.648443579230404910e-02 
2 1 29 51 8.190931292452237056e-01 
2 1 29 52 -7.889572467470398198e-01 
2 1 29 53 -1.039620972458391801e+00 
2 1 29 54 1.846507130876995362e-01 
2 1 29 55 5.349912749658288780e-01 
2 1 29 56 -5.429398256456591243e-01 
2 1 29 57 1.138015924290761482e+00 
2 1 29 58 7.920025922298579157e-02 
2 1 29 59 5.527436440912617682e-02 
2 1 29 60 -9.162225349039394562e-01 
2 1 29 61 1.092585003682404965e+00 
2 1 29 62 8.110566577286008882e-02 
2 1 29 63 2.432584545350566507e-01 
2 1 29 64 4.092034783096694106e-01 
2 1 29 65 -5.602669120721682772e-01 
2 1 29 66 4.136330526400860963e-01 
2 1 29 67 3.735890185639449412e-01 
2 1 29 68 8.438885666154441467e-02 
2 1 29 69 -4.451318057490797828e-03 
2 1 29 70 4.924761875536591837e-01 
2 1 29 71 -2.090260592386937510e+00 
2 1 30 30 3.216516359743249343e+00 
2 1 30 31 -1.184446887614121480e-01 
2 1 30 32 -1.897004759483025549e-01 
2 1 30 33 2.149295309103196328e+00 
2 1 30 34 2.801966516655221007e+00 
2 1 30 35 3.322661057675593277e-01 
2 1 30 36 -3.179975473814095066e-02 
2 1 30 37 -5.774173684304089171e-01 
2 1 30 38 -1.654888655517387175e+00 
2 1 30 39 -1.944460464695243251e+00 
2 1 30 40 -1.765622050795342179e+00 
2 1 30 41 -2.536020814826356329e-01 
2 1 30 42 -2.844455473939908052e-01 
2 1 30 43 -8.919680632896325179e-01 
2 1 30 44 -7.669377372942530746e-01 
2 1 30 45 -1.138243581679965866e+00 
2 1 30 46 -1.338245796899316220e+00 
2 1 30 47 9.132944969149584535e-01 
2 1 30 48 -6.109492049729984275e-01 
2 1 30 49 -3.066131046028361395e-01 
2 1 30 50 2.484844347581533219e-01 
2 1 30 51 -5.721111367834335049e-01 
2 1 30 52 -1.059293826362322610e+00 
2 1 30 53 8.073194951130844288e-01 
2 1 30 54 -2.648531684023346378e-01 
2 1 30 55 2.585967345606328127e+00 
2 1 30 56 9.718508636187259686e-01 
2 1 30 57 2.813999305235410198e+00 
2 1 30 58 1.100773296077614399e-01 
2 1 30 59 -1.612032900371312083e+00 
2 1 30 60 9.679032064581244432e-02 
2 1 30 61 3.304138258918967730e-01 
2 1 30 62 -4.055113712099489010e-01 
2 1 30 63 6.185009618554824229e-01 
2 1 30 64 8.270980175233535459e-01 
2 1 30 65 2.065553745783147710e-01 
2 1 30 66 -3.526310764802467190e+00 
2 1 30 67 -2.285614924180871643e+00 
2 1 30 68 -1.716837815314656179e+00 
2 1 30 69 -6.732585516739169051e-01 
2 1 30 70 -2.059781948201533375e-01 
2 1 30 71 -2.832036200425562367e+00 
2 1 31 31 9.282460118060014143e-01 
2 1 31 32 4.232096173447386089e-01 
2 1 31 33 -1.342127425196096568e-01 
2 1 31 34 2.354535462477860275e-01 
2 1 31 35 2.349805309851590515e-02 
2 1 31 36 6.012275541584882754e-01 
2 1 31 37 -1.656218947848902279e-01 
2 1 31 38 1.048623266811259391e-01 
2 1 31 39 -1.342139682474587092e-01 
2 1 31 40 2.354549677273969355e-01 
2 1 31 41 2.051134497348809649e-01 
2 1 31 42 2.085010998787520664e-01 
2 1 31 43 -5.729552463244952376e-01 
2 1 31 44 5.788602230225851214e-02 
2 1 31 45 -2.806185130701551178e-01 
2 1 31 46 1.380531153708691283e+00 
2 1 31 47 2.350058119645615298e-02 
2 1 31 48 6.012321448812574243e-01 
2 1 31 49 -5.729509699006396506e-01 
2 1 31 50 5.788335316150345494e-02 
2 1 31 51 -4.398376560903730081e-01 
2 1 31 52 3.504907156292522696e-01 
2 1 31 53 4.432324793756808323e-01 
2 1 31 54 -8.364971069768203926e-02 
2 1 31 55 -3.635754418320406023e-01 
2 1 31 56 3.646972352115536720e-01 
2 1 31 57 -2.482488743814559584e-01 
2 1 31 58 1.037961617233171596e+00 
2 1 31 59 -3.635697821792021056e-01 
2 1 31 60 3.646945516386586594e-01 
2 1 31 61 -6.908265228439363081e-01 
2 1 31 62 -4.051485071180251918e-01 
2 1 31 63 3.308503787988067990e-01 
2 1 31 64 -1.135508981399329320e+00 
2 1 31 65 -1.629336501176959218e-01 
2 1 31 66 -2.482489207231903527e-01 
2 1 31 67 1.037962140506259123e+00 
2 1 31 68 -1.135507691944718678e+00 
2 1 31 69 -1.629269190877109252e-01 
2 1 31 70 -5.824340227936799508e-01 
2 1 31 71 7.394734147097230537e-01 
2 1 32 32 1.754364913195711972e+00 
2 1 32 33 5.246398276254079507e-01 
2 1 32 34 2.824226163413026680e-01 
2 1 32 35 -5.973676340045414035e-01 
2 1 32 36 1.005274765502703005e+00 
2 1 32 37 5.249344950899439421e-01 
2 1 32 38 4.168234250170000377e-01 
2 1 32 39 5.246381384753651123e-01 
2 1 32 40 2.824232345582064485e-01 
2 1 32 41 8.649995029649663048e-01 
2 1 32 42 8.518819959252871277e-01 
2 1 32 43 8.390161076559061737e-01 
2 1 32 44 3.201745284282913051e-01 
2 1 32 45 5.055857957171669970e-01 
2 1 32 46 9.345105158145703417e-01 
2 1 32 47 -5.973653733388624154e-01 
2 1 32 48 1.005278921350741594e+00 
2 1 32 49 8.390201458895023556e-01 
2 1 32 50 3.201719450637752207e-01 
2 1 32 51 -2.356167229261174056e-01 
2 1 32 52 6.347579173679431808e-01 
2 1 32 53 -3.825836060221955992e-01 
2 1 32 54 -1.215049552346533890e+00 
2 1 32 55 -4.046647471411373154e-01 
2 1 32 56 -1.235858517327462103e+00 
2 1 32 57 1.866255804151877307e-01 
2 1 32 58 -6.849338742812220993e-01 
2 1 32 59 -4.046600808547452521e-01 
2 1 32 60 -1.235861132321961930e+00 
2 1 32 61 -1.098872930446032292e+00 
2 1 32 62 -9.626917285228357990e-01 
2 1 32 63 -1.343505336309236409e+00 
2 1 32 64 -1.254586253174063026e+00 
2 1 32 65 -7.506479436226216606e-01 
2 1 32 66 1.866247544613626186e-01 
2 1 32 67 -6.849338401960195499e-01 
2 1 32 68 -1.254585444555192275e+00 
2 1 32 69 -7.506419571421627523e-01 
2 1 32 70 -1.339961423921631756e+00 
2 1 32 71 8.722562422089240597e-01 
2 1 33 33 3.855039016105914484e+00 
2 1 33 34 3.425967926124009910e+00 
2 1 33 35 7.179949902854626531e-02 
2 1 33 36 5.458706406373705633e-01 
2 1 33 37 -7.580623745972363547e-01 
2 1 33 38 -1.668433494981814480e+00 
2 1 33 39 -1.814215476555318451e+00 
2 1 33 40 -2.389192043284714462e+00 
2 1 33 41 -3.879953628299431245e-01 
2 1 33 42 -3.877659301441180317e-01 
2 1 33 43 -7.536865423845301448e-01 
2 1 33 44 -1.027114430762283925e+00 
2 1 33 45 -9.673524281454135565e-01 
2 1 33 46 -2.099256143487358450e+00 
2 1 33 47 1.213158478723468381e+00 
2 1 33 48 3.349710108926009511e-01 
2 1 33 49 1.635097227526198571e+00 
2 1 33 50 7.110751242745650957e-01 
2 1 33 51 3.077872487344342489e-01 
2 1 33 52 3.773268277730546516e-01 
2 1 33 53 9.091283511952134855e-02 
2 1 33 54 3.217717166016633157e-01 
2 1 33 55 2.093697106329539981e+00 
2 1 33 56 1.553836620388212797e+00 
2 1 33 57 3.569321727759509510e+00 
2 1 33 58 1.811887972960105175e+00 
2 1 33 59 -2.301448353921692114e+00 
2 1 33 60 -1.122977327264087721e+00 
2 1 33 61 -7.996094335108436812e-01 
2 1 33 62 -2.277510007446671703e-01 
2 1 33 63 -3.639136782093093658e-01 
2 1 33 64 6.633550228969684603e-01 
2 1 33 65 -1.123831617017668899e-01 
2 1 33 66 -3.261046364658190200e+00 
2 1 33 67 -4.006844614587480535e+00 
2 1 33 68 -5.460685710168533546e-01 
2 1 33 69 -9.056505710091430350e-01 
2 1 33 70 -4.116081878292467966e-01 
2 1 33 71 3.985513803520797649e-01 
2 1 34 34 4.827583915368323098e+00 
2 1 34 35 1.498975939974953875e-01 
2 1 34 36 9.633718728248571450e-01 
2 1 34 37 -1.398602309595792459e+00 
2 1 34 38 -1.836865283583846153e+00 
2 1 34 39 -2.389191894510664937e+00 
2 1 34 40 -3.105951877175630038e+00 
2 1 34 41 -1.227115316007246215e-01 
2 1 34 42 -1.300692748611484706e-01 
2 1 34 43 -1.404689018794251787e+00 
2 1 34 44 -1.734485713248048677e+00 
2 1 34 45 -1.647953443801782658e+00 
2 1 34 46 -2.091869592009158563e+00 
2 1 34 47 1.076563551659539764e+00 
2 1 34 48 -3.979093860705817387e-01 
2 1 34 49 7.454202630653453121e-02 
2 1 34 50 7.177165901916608970e-01 
2 1 34 51 -3.074185072492316984e-01 
2 1 34 52 -2.263432169662962234e-01 
2 1 34 53 4.235657230977474264e-01 
2 1 34 54 -2.072421026996484339e-01 
2 1 34 55 2.827224885178584390e+00 
2 1 34 56 1.572353681544189863e+00 
2 1 34 57 3.757033500565891693e+00 
2 1 34 58 2.382360682936619511e+00 
2 1 34 59 -2.501145638868336185e+00 
2 1 34 60 -2.819960220332022316e-01 
2 1 34 61 -3.202035222303694639e-01 
2 1 34 62 -4.469942144997487432e-01 
2 1 34 63 7.913931199982759956e-01 
2 1 34 64 3.424661450839356913e-01 
2 1 34 65 9.492345951013411165e-01 
2 1 34 66 -3.749403079179062903e+00 
2 1 34 67 -4.135462660786298983e+00 
2 1 34 68 -1.445551285721386581e+00 
2 1 34 69 -2.238427952640655860e+00 
2 1 34 70 -8.319819784059455658e-01 
2 1 34 71 -9.614551705785344682e-01 
2 1 35 35 5.750049617771763266e+00 
2 1 35 36 9.205040413473422056e-01 
2 1 35 37 -3.898624945285029675e-01 
2 1 35 38 4.319645275625717540e-01 
2 1 35 39 1.213164204604078478e+00 
2 1 35 40 1.076559825296349748e+00 
2 1 35 41 -1.328287031178100541e+00 
2 1 35 42 -1.366771594733770190e+00 
2 1 35 43 -3.836657719497295616e-01 
2 1 35 44 6.895929546914032759e-02 
2 1 35 45 2.513093745425170819e-02 
2 1 35 46 -1.796303134036766114e+00 
2 1 35 47 3.619012441663456148e+00 
2 1 35 48 -5.660301116794220766e-01 
2 1 35 49 -1.183998477758787304e+00 
2 1 35 50 -2.071501359221435745e+00 
2 1 35 51 -3.042644389641437352e-01 
2 1 35 52 -3.277886400692821001e-01 
2 1 35 53 1.427018202036268946e+00 
2 1 35 54 2.161285363385600622e+00 
2 1 35 55 2.237194562222390104e+00 
2 1 35 56 2.385592550822663416e+00 
2 1 35 57 -4.301205725955445924e-01 
2 1 35 58 -7.804094530926416473e-01 
2 1 35 59 1.192387070898497603e+00 
2 1 35 60 3.268535405329988208e+00 
2 1 35 61 -2.743308566956054184e-01 
2 1 35 62 2.386246268103464074e-01 
2 1 35 63 2.198900829621959652e+00 
2 1 35 64 8.179850847805338887e-01 
2 1 35 65 1.422836833034347048e+00 
2 1 35 66 1.203739404975855631e+00 
2 1 35 67 -6.558280547066966948e-01 
2 1 35 68 2.114725092228603720e-01 
2 1 35 69 -5.657441691652501659e-01 
2 1 35 70 -7.760195807869552098e-01 
2 1 35 71 7.912474566167242429e-01 
2 1 36 36 2.787368289288030265e+00 
2 1 36 37 -8.329621760340777392e-01 
2 1 36 38 -4.973040814453641989e-01 
2 1 36 39 3.349735619906175077e-01 
2 1 36 40 -3.979098701125055593e-01 
2 1 36 41 -5.947091473561531838e-02 
2 1 36 42 -8.566378616600930918e-02 
2 1 36 43 7.603177040036882550e-01 
2 1 36 44 1.187131855273885428e+00 
2 1 36 45 -8.730354636394237478e-01 
2 1 36 46 -4.900334711707298729e-01 
2 1 36 47 -5.660169635350359441e-01 
2 1 36 48 7.023234044979573265e-02 
2 1 36 49 4.092038547730983411e-01 
2 1 36 50 2.534509040781703082e-02 
2 1 36 51 -1.013202703035448238e+00 
2 1 36 52 1.247517935690791724e+00 
2 1 36 53 1.374468608610736609e-01 
2 1 36 54 9.705602909424053404e-02 
2 1 36 55 1.119764781053503189e+00 
2 1 36 56 -2.704225111052847019e-01 
2 1 36 57 -5.159109245652065967e-01 
2 1 36 58 1.003927204538587636e+00 
2 1 36 59 -1.770031884116822773e+00 
2 1 36 60 6.465151815756695619e-01 
2 1 36 61 -1.461797101104140850e+00 
2 1 36 62 -8.112149166730756589e-01 
2 1 36 63 -6.529206613505736945e-01 
2 1 36 64 -4.219474445479607927e-01 
2 1 36 65 1.868486086467132434e+00 
2 1 36 66 -1.161612370482416168e+00 
2 1 36 67 -7.759453520469893339e-01 
2 1 36 68 -1.349904683241419434e+00 
2 1 36 69 -1.750446249829224366e+00 
2 1 36 70 -1.433753155028943738e+00 
2 1 36 71 2.083763747543847078e+00 
2 1 37 37 2.155522263643121939e+00 
2 1 37 38 1.455874475140009450e+00 
2 1 37 39 1.313652150038828736e+00 
2 1 37 40 1.470287884712737858e+00 
2 1 37 41 7.186009614550894486e-01 
2 1 37 42 6.973058572303876268e-01 
2 1 37 43 8.016337917158647963e-01 
2 1 37 44 3.425263606146431439e-01 
2 1 37 45 2.009541388310230214e+00 
2 1 37 46 3.280297865254048206e-01 
2 1 37 47 5.574668571856351562e-01 
2 1 37 48 1.016233642741238619e+00 
2 1 37 49 3.835913954518712643e-01 
2 1 37 50 3.920456089704282832e-02 
2 1 37 51 -3.698423510425694755e-02 
2 1 37 52 1.691850605265617924e-01 
2 1 37 53 -4.649665370497673700e-01 
2 1 37 54 -1.254360799410828342e+00 
2 1 37 55 -1.814712144092486490e+00 
2 1 37 56 -1.345972060941444948e+00 
2 1 37 57 -8.776593779375518878e-01 
2 1 37 58 -2.597639356251082443e+00 
2 1 37 59 2.077267425409318413e+00 
2 1 37 60 -5.281292886170386724e-01 
2 1 37 61 -2.468925020519973923e-01 
2 1 37 62 -2.361107937708764037e-01 
2 1 37 63 -1.101906070310400221e+00 
2 1 37 64 -4.495172311588401803e-01 
2 1 37 65 -1.750719215796310291e+00 
2 1 37 66 1.528138641780862228e+00 
2 1 37 67 1.461580716600792806e+00 
2 1 37 68 1.618247409825402661e-01 
2 1 37 69 1.108035364548602519e+00 
2 1 37 70 -4.326706886473823954e-01 
2 1 37 71 4.004113663412415258e-01 
2 1 38 38 3.193906549348421997e+00 
2 1 38 39 2.602340501110830484e+00 
2 1 38 40 2.545647179057173304e+00 
2 1 38 41 4.864907653439889956e-01 
2 1 38 42 4.958823459509165699e-01 
2 1 38 43 6.874705702348264946e-01 
2 1 38 44 -9.417393211537272713e-02 
2 1 38 45 1.829055693043387443e+00 
2 1 38 46 8.849750512930867341e-01 
2 1 38 47 -2.253346725092964659e-02 
2 1 38 48 1.367579496868678302e-01 
2 1 38 49 -1.186853738972086569e+00 
2 1 38 50 -1.099130737523913437e+00 
2 1 38 51 8.880553502809711564e-01 
2 1 38 52 -8.912367952877377208e-02 
2 1 38 53 -2.606730732561254316e-01 
2 1 38 54 -7.621653109802768444e-01 
2 1 38 55 -1.901347631628900414e+00 
2 1 38 56 -1.528889219486687656e+00 
2 1 38 57 -1.197060068922478182e+00 
2 1 38 58 -2.886472322562203097e+00 
2 1 38 59 2.081057116485019787e+00 
2 1 38 60 5.223985492658727026e-01 
2 1 38 61 -1.711636796045018505e-01 
2 1 38 62 -6.778055439775750035e-02 
2 1 38 63 -2.677293437488879602e-01 
2 1 38 64 -6.139353512853652495e-01 
2 1 38 65 -1.350615153907943622e+00 
2 1 38 66 3.956081058014046636e+00 
2 1 38 67 1.890935003659623304e+00 
2 1 38 68 4.620474525344433481e-01 
2 1 38 69 -3.161666464766565432e-01 
2 1 38 70 -2.464768976225414354e-01 
2 1 38 71 6.229470765211679584e-02 
2 1 39 39 3.855040781070071532e+00 
2 1 39 40 3.425966936591177348e+00 
2 1 39 41 -3.879992531623127627e-01 
2 1 39 42 -3.877701608837302860e-01 
2 1 39 43 1.635100664916491198e+00 
2 1 39 44 7.110739506039451818e-01 
2 1 39 45 1.504065293755607602e+00 
2 1 39 46 6.608345553093844874e-03 
2 1 39 47 7.180265947099925827e-02 
2 1 39 48 5.458683376851698466e-01 
2 1 39 49 -7.536879804168880037e-01 
2 1 39 50 -1.027112488183551609e+00 
2 1 39 51 3.077859970766435027e-01 
2 1 39 52 3.773265108570508231e-01 
2 1 39 53 9.091428267245278694e-02 
2 1 39 54 3.217785293222647502e-01 
2 1 39 55 -2.301442760261775966e+00 
2 1 39 56 -1.122975426226278550e+00 
2 1 39 57 -3.261047464616004365e+00 
2 1 39 58 -4.006846757002310078e+00 
2 1 39 59 2.093697133529599963e+00 
2 1 39 60 1.553841713409342296e+00 
2 1 39 61 -7.996092940016032991e-01 
2 1 39 62 -2.277503658246790852e-01 
2 1 39 63 -3.639131798506569648e-01 
2 1 39 64 -5.460646054914963798e-01 
2 1 39 65 -9.056436562177568872e-01 
2 1 39 66 3.569321216522179707e+00 
2 1 39 67 1.811885904949847914e+00 
2 1 39 68 6.633577771652929833e-01 
2 1 39 69 -1.123834088043550034e-01 
2 1 39 70 -4.116091451979992932e-01 
2 1 39 71 3.985528875999566623e-01 
2 1 40 40 4.827584749694351807e+00 
2 1 40 41 -1.227102161531342245e-01 
2 1 40 42 -1.300676448225997484e-01 
2 1 40 43 7.453949206126656013e-02 
2 1 40 44 7.177172283625878890e-01 
2 1 40 45 1.360589338361827938e+00 
2 1 40 46 7.512277084689323869e-01 
2 1 40 47 1.498954657657890488e-01 
2 1 40 48 9.633744950932697781e-01 
2 1 40 49 -1.404688862605942168e+00 
2 1 40 50 -1.734487054801312267e+00 
2 1 40 51 -3.074185123210497750e-01 
2 1 40 52 -2.263417704959810317e-01 
2 1 40 53 4.235652533221274108e-01 
2 1 40 54 -2.072443558773805206e-01 
2 1 40 55 -2.501150265260813299e+00 
2 1 40 56 -2.819953435193033875e-01 
2 1 40 57 -3.749403685210401349e+00 
2 1 40 58 -4.135460119391496825e+00 
2 1 40 59 2.827224071406407191e+00 
2 1 40 60 1.572352712565199262e+00 
2 1 40 61 -3.202042979664058153e-01 
2 1 40 62 -4.469937542505473260e-01 
2 1 40 63 7.913947355252108906e-01 
2 1 40 64 -1.445553715068114808e+00 
2 1 40 65 -2.238431549541089804e+00 
2 1 40 66 3.757032808890439224e+00 
2 1 40 67 2.382363820027503909e+00 
2 1 40 68 3.424643326481817684e-01 
2 1 40 69 9.492354074593305491e-01 
2 1 40 70 -8.319819869521172251e-01 
2 1 40 71 -9.614533152637041447e-01 
2 1 41 41 2.195099552957289646e+00 
2 1 41 42 2.237159975297190240e+00 
2 1 41 43 5.232467209845310663e-01 
2 1 41 44 1.388506411863117684e-01 
2 1 41 45 7.192695492483236475e-01 
2 1 41 46 1.301677177990599787e+00 
2 1 41 47 -1.328282221833442911e+00 
2 1 41 48 -5.946178253801170238e-02 
2 1 41 49 5.232558160375196943e-01 
2 1 41 50 1.388446376305573771e-01 
2 1 41 51 4.084861079747335866e-03 
2 1 41 52 1.301335629883023093e-01 
2 1 41 53 -1.032370518755864275e+00 
2 1 41 54 -3.347771907237155009e+00 
2 1 41 55 -4.041868496701555014e-01 
2 1 41 56 -2.450300795679546173e+00 
2 1 41 57 9.816661708597902436e-01 
2 1 41 58 -2.747984760358293879e-02 
2 1 41 59 -4.041767911274172231e-01 
2 1 41 60 -2.450306756848856349e+00 
2 1 41 61 2.621985795092681149e-01 
2 1 41 62 4.360266327328139735e-02 
2 1 41 63 -1.240933032631678090e+00 
2 1 41 64 -8.410655312084599489e-01 
2 1 41 65 -8.466596443134830619e-01 
2 1 41 66 9.816642051986409490e-01 
2 1 41 67 -2.748010128826576179e-02 
2 1 41 68 -8.410638168818558302e-01 
2 1 41 69 -8.466464254800649680e-01 
2 1 41 70 -4.551613901273679486e-01 
2 1 41 71 6.266980879151314854e-01 
2 1 42 42 2.295035517136038816e+00 
2 1 42 43 5.699027451064505589e-01 
2 1 42 44 1.012997734682503509e-01 
2 1 42 45 6.885289135429012441e-01 
2 1 42 46 1.259536990738179485e+00 
2 1 42 47 -1.366766238192602234e+00 
2 1 42 48 -8.565355851749380245e-02 
2 1 42 49 5.699129022602624772e-01 
2 1 42 50 1.012930040269813814e-01 
2 1 42 51 9.948159949995737106e-02 
2 1 42 52 1.175912680153644030e-01 
2 1 42 53 -1.021963033241500174e+00 
2 1 42 54 -3.455239378635321934e+00 
2 1 42 55 -4.925472660590985985e-01 
2 1 42 56 -2.505685643804137275e+00 
2 1 42 57 1.076223936156874394e+00 
2 1 42 58 -4.083125857050905888e-02 
2 1 42 59 -4.925359054222276933e-01 
2 1 42 60 -2.505692279541714029e+00 
2 1 42 61 2.734318959497749058e-01 
2 1 42 62 1.454969105434200660e-01 
2 1 42 63 -1.240252915274397294e+00 
2 1 42 64 -8.298408488218871337e-01 
2 1 42 65 -9.127815742921909781e-01 
2 1 42 66 1.076221910243755797e+00 
2 1 42 67 -4.083144334796365293e-02 
2 1 42 68 -8.298388784417913833e-01 
2 1 42 69 -9.127667453740841985e-01 
2 1 42 70 -3.741976785752954560e-01 
2 1 42 71 6.903334208054405785e-01 
2 1 43 43 5.128154955241874369e+00 
2 1 43 44 1.236649684628852164e+00 
2 1 43 45 2.664284960121277579e-01 
2 1 43 46 1.041460889881744123e+00 
2 1 43 47 -1.183988363740649863e+00 
2 1 43 48 4.091985676137348538e-01 
2 1 43 49 1.444807930657215911e+00 
2 1 43 50 1.421018370996080860e+00 
2 1 43 51 4.078431882355827987e-01 
2 1 43 52 5.792604584334533069e-01 
2 1 43 53 -8.934922537963129185e-01 
2 1 43 54 -8.525011220422104019e-01 
2 1 43 55 -1.216127119260055123e+00 
2 1 43 56 -3.239591905743374411e+00 
2 1 43 57 -7.245242938318217085e-01 
2 1 43 58 -3.956987874937587524e+00 
2 1 43 59 -9.674954298185820534e-01 
2 1 43 60 -3.255263399787576839e-01 
2 1 43 61 -8.971581268810546739e-01 
2 1 43 62 1.363004812998228066e-01 
2 1 43 63 -3.037489292178047418e+00 
2 1 43 64 1.554330168841585813e+00 
2 1 43 65 4.472540463828684199e-01 
2 1 43 66 2.147029916173818220e-01 
2 1 43 67 1.452102321538708773e+00 
2 1 43 68 -3.125866300987956703e-01 
2 1 43 69 -9.621933422502060296e-02 
2 1 43 70 2.839326130497973888e-01 
2 1 43 71 2.562839298642511920e+00 
2 1 44 44 3.953988636639443222e+00 
2 1 44 45 6.640929327877512778e-01 
2 1 44 46 -3.340259156597102375e-01 
2 1 44 47 -2.071510682652615287e+00 
2 1 44 48 2.534444060715753191e-02 
2 1 44 49 1.421015236030729545e+00 
2 1 44 50 -6.487133740485031552e-01 
2 1 44 51 -6.139430121269717766e-01 
2 1 44 52 1.367870265737231694e+00 
2 1 44 53 -2.807201994893134822e-01 
2 1 44 54 -4.543570471794566856e-01 
2 1 44 55 -6.960374725565674492e-01 
2 1 44 56 -1.638373274855956963e+00 
2 1 44 57 -2.764110077042088331e+00 
2 1 44 58 4.023924570945435208e-01 
2 1 44 59 -4.484397869962429284e-01 
2 1 44 60 -5.587026962687117182e-01 
2 1 44 61 -9.601776904653068767e-01 
2 1 44 62 -1.043112404830567552e+00 
2 1 44 63 -2.250092588535266280e+00 
2 1 44 64 -4.729165708471752549e-02 
2 1 44 65 9.376261132854669667e-01 
2 1 44 66 -2.217286201019754155e-01 
2 1 44 67 1.241594213951261017e+00 
2 1 44 68 -4.202505119654778021e-01 
2 1 44 69 -9.419969058537638537e-03 
2 1 44 70 5.961143252071413601e-01 
2 1 44 71 1.193737027172924625e+00 
2 1 45 45 3.391344197782955483e+00 
2 1 45 46 -3.688917511069741417e-01 
2 1 45 47 1.185390963024985922e-01 
2 1 45 48 6.583176721822028288e-01 
2 1 45 49 1.007389210817073222e+00 
2 1 45 50 -5.958677490536112842e-01 
2 1 45 51 2.161059642602189412e-02 
2 1 45 52 -8.188844529850020093e-02 
2 1 45 53 -4.566346496831339419e-01 
2 1 45 54 -1.055761752966286826e+00 
2 1 45 55 -1.782246826911776383e+00 
2 1 45 56 -1.021635732917094863e+00 
2 1 45 57 -1.224529542369873436e+00 
2 1 45 58 -1.461977806155590587e+00 
2 1 45 59 2.574802353828228973e+00 
2 1 45 60 -1.406720985014650038e+00 
2 1 45 61 1.154170360425716690e-01 
2 1 45 62 2.100550384103728185e-01 
2 1 45 63 -1.276335462476052118e+00 
2 1 45 64 -8.760790284436811293e-01 
2 1 45 65 -1.183438507131939321e+00 
2 1 45 66 3.187220786172430653e+00 
2 1 45 67 -2.822298241311569922e-01 
2 1 45 68 1.151248519693480743e+00 
2 1 45 69 9.089124510138278934e-01 
2 1 45 70 -6.524615895083628603e-01 
2 1 45 71 4.409307093110333975e-01 
2 1 46 46 9.751422016611288157e+00 
2 1 46 47 -1.447749312356329199e+00 
2 1 46 48 1.539239205479467687e+00 
2 1 46 49 -2.469612622535085844e+00 
2 1 46 50 2.532332328157508528e+00 
2 1 46 51 -1.275557935353089922e-01 
2 1 46 52 1.792489365547398794e+00 
2 1 46 53 -2.451245987211543298e-01 
2 1 46 54 -1.212343540079793947e+00 
2 1 46 55 -1.025113529098726772e+00 
2 1 46 56 -2.116962803032558238e+00 
2 1 46 57 -8.223761390173799368e-01 
2 1 46 58 9.355235588284998016e-01 
2 1 46 59 9.946336666988796725e-05 
2 1 46 60 -1.218390358871565438e+00 
2 1 46 61 -8.246244059036278440e-01 
2 1 46 62 -1.617096474236312087e+00 
2 1 46 63 -1.286636124987760921e+00 
2 1 46 64 -1.659426999342630715e+00 
2 1 46 65 -1.706576109277490039e+00 
2 1 46 66 -3.292320926997584496e-01 
2 1 46 67 6.729941487143159762e+00 
2 1 46 68 -2.433941097015442701e+00 
2 1 46 69 1.529880739374095855e+00 
2 1 46 70 6.260252117841061947e-01 
2 1 46 71 1.428256590138426985e+00 
2 1 47 47 5.750037217087453634e+00 
2 1 47 48 9.204926966594206839e-01 
2 1 47 49 -3.836803698462019074e-01 
2 1 47 50 6.896696788501099906e-02 
2 1 47 51 -3.042634423696019552e-01 
2 1 47 52 -3.277870585218484734e-01 
2 1 47 53 1.427016555088696848e+00 
2 1 47 54 2.161277280215358587e+00 
2 1 47 55 1.192396507476776835e+00 
2 1 47 56 3.268524077252799032e+00 
2 1 47 57 1.203738481885563427e+00 
2 1 47 58 -6.558237241586077904e-01 
2 1 47 59 2.237175919265347979e+00 
2 1 47 60 2.385597325109265920e+00 
2 1 47 61 -2.743316489284310378e-01 
2 1 47 62 2.386244395257972328e-01 
2 1 47 63 2.198901971335729399e+00 
2 1 47 64 2.114702472919838538e-01 
2 1 47 65 -5.657303596423434167e-01 
2 1 47 66 -4.301186835149251597e-01 
2 1 47 67 -7.804047575970924910e-01 
2 1 47 68 8.179771214579376615e-01 
2 1 47 69 1.422814565453053071e+00 
2 1 47 70 -7.760191596740678710e-01 
2 1 47 71 7.912479623115811211e-01 
2 1 48 48 2.787371420749704676e+00 
2 1 48 49 7.603149967677071963e-01 
2 1 48 50 1.187129548114766120e+00 
2 1 48 51 -1.013200546784790879e+00 
2 1 48 52 1.247520810913983258e+00 
2 1 48 53 1.374435854915867505e-01 
2 1 48 54 9.704027879199542128e-02 
2 1 48 55 -1.770043405972568484e+00 
2 1 48 56 6.465095308831908527e-01 
2 1 48 57 -1.161612409981628069e+00 
2 1 48 58 -7.759377176700875678e-01 
2 1 48 59 1.119758051911145635e+00 
2 1 48 60 -2.704295346505544151e-01 
2 1 48 61 -1.461798605448817234e+00 
2 1 48 62 -8.112153676375940536e-01 
2 1 48 63 -6.529186558347833680e-01 
2 1 48 64 -1.349914978934976473e+00 
2 1 48 65 -1.750456908381588628e+00 
2 1 48 66 -5.159095869516003852e-01 
2 1 48 67 1.003936148885296031e+00 
2 1 48 68 -4.219562951796354544e-01 
2 1 48 69 1.868480176614043531e+00 
2 1 48 70 -1.433751819669722094e+00 
2 1 48 71 2.083764090156007054e+00 
2 1 49 49 5.128148104235229710e+00 
2 1 49 50 1.236650485488891338e+00 
2 1 49 51 4.078454058680642258e-01 
2 1 49 52 5.792630306698132170e-01 
2 1 49 53 -8.934955250460794307e-01 
2 1 49 54 -8.525169927706527373e-01 
2 1 49 55 -9.674995076987926712e-01 
2 1 49 56 -3.255353139239911542e-01 
2 1 49 57 2.147036059176728184e-01 
2 1 49 58 1.452110827084387212e+00 
2 1 49 59 -1.216141044802756532e+00 
2 1 49 60 -3.239596514912617131e+00 
2 1 49 61 -8.971594546139632920e-01 
2 1 49 62 1.362999928829103646e-01 
2 1 49 63 -3.037488061649202820e+00 
2 1 49 64 -3.125947987773078363e-01 
2 1 49 65 -9.622166959658633167e-02 
2 1 49 66 -7.245236544728222983e-01 
2 1 49 67 -3.956980804554659947e+00 
2 1 49 68 1.554319857171187369e+00 
2 1 49 69 4.472402105478615608e-01 
2 1 49 70 2.839342576844393062e-01 
2 1 49 71 2.562839130846846558e+00 
2 1 50 50 3.953990156841643344e+00 
2 1 50 51 -6.139445610216583971e-01 
2 1 50 52 1.367868714631126137e+00 
2 1 50 53 -2.807180438508038445e-01 
2 1 50 54 -4.543461165649692046e-01 
2 1 50 55 -4.484316397604219406e-01 
2 1 50 56 -5.586988701718791361e-01 
2 1 50 57 -2.217289220266994432e-01 
2 1 50 58 1.241589953176775785e+00 
2 1 50 59 -6.960329898624905143e-01 
2 1 50 60 -1.638368047653901316e+00 
2 1 50 61 -9.601768007952342643e-01 
2 1 50 62 -1.043112125789029010e+00 
2 1 50 63 -2.250093379617021494e+00 
2 1 50 64 -4.202441934263863588e-01 
2 1 50 65 -9.412330743087293089e-03 
2 1 50 66 -2.764110248030736461e+00 
2 1 50 67 4.023873778507896515e-01 
2 1 50 68 -4.728590106386424546e-02 
2 1 50 69 9.376296378677126953e-01 
2 1 50 70 5.961130057850526631e-01 
2 1 50 71 1.193737582092999405e+00 
2 1 51 51 3.357755530790551557e+00 
2 1 51 52 -5.989886371132342457e-01 
2 1 51 53 -8.754954848817481095e-01 
2 1 51 54 4.695194685310176697e-01 
2 1 51 55 -1.067167262784045390e+00 
2 1 51 56 -2.450702684425685660e-02 
2 1 51 57 1.169758563558469078e+00 
2 1 51 58 6.025399454930582266e-01 
2 1 51 59 -1.067165271006822014e+00 
2 1 51 60 -2.450861326558992359e-02 
2 1 51 61 -3.762491796689162310e-02 
2 1 51 62 4.665807598559174596e-01 
2 1 51 63 -2.504280065876969275e-01 
2 1 51 64 9.481481895462805509e-01 
2 1 51 65 -9.572255832918403762e-01 
2 1 51 66 1.169757670265984650e+00 
2 1 51 67 6.025395761694724017e-01 
2 1 51 68 9.481483586475240033e-01 
2 1 51 69 -9.572224978694293673e-01 
2 1 51 70 2.562350241037046672e+00 
2 1 51 71 1.810308146713843491e-01 
2 1 52 52 4.174360441705632141e+00 
2 1 52 53 -2.138785326145998394e-02 
2 1 52 54 -1.328890392788536268e+00 
2 1 52 55 1.356914481075664758e-01 
2 1 52 56 -1.760166414634702692e+00 
2 1 52 57 -6.528504964340491323e-01 
2 1 52 58 1.759387474857027067e+00 
2 1 52 59 1.356953180822593474e-01 
2 1 52 60 -1.760167994224203669e+00 
2 1 52 61 -1.859161898255467626e+00 
2 1 52 62 -1.625735729670433338e+00 
2 1 52 63 -2.401771670904115030e+00 
2 1 52 64 -4.473813131665808629e-01 
2 1 52 65 -2.915124074772815210e-01 
2 1 52 66 -6.528499104029173994e-01 
2 1 52 67 1.759388105531725754e+00 
2 1 52 68 -4.473802136994587952e-01 
2 1 52 69 -2.915080778088917079e-01 
2 1 52 70 5.030024651482876141e-01 
2 1 52 71 3.336138759133921106e+00 
2 1 53 53 2.182475107893135480e+00 
2 1 53 54 6.355045459007692132e-01 
2 1 53 55 7.374414527006235565e-01 
2 1 53 56 9.713066262418134089e-01 
2 1 53 57 -7.614776426840062784e-02 
2 1 53 58 -3.340917497263158897e-01 
2 1 53 59 7.374379811119481376e-01 
2 1 53 60 9.713088561218173878e-01 
2 1 53 61 -7.153409710180523573e-02 
2 1 53 62 -2.498205136101920298e-01 
2 1 53 63 1.018344445841214529e+00 
2 1 53 64 -6.310614371243038478e-01 
2 1 53 65 5.390210265236795861e-02 
2 1 53 66 -7.614700077736660799e-02 
2 1 53 67 -3.340915499337208661e-01 
2 1 53 68 -6.310620251661561708e-01 
2 1 53 69 5.389733536649828072e-02 
2 1 53 70 -1.573615850208624767e-01 
2 1 53 71 -1.467762007362411802e+00 
2 1 54 54 7.411355772947401555e+00 
2 1 54 55 1.200651568003421044e-01 
2 1 54 56 4.964924540822099885e+00 
2 1 54 57 -1.521931363403110193e+00 
2 1 54 58 1.054079636582751389e+00 
2 1 54 59 1.200478733019185729e-01 
2 1 54 60 4.964934922265192618e+00 
2 1 54 61 -2.016126565651449043e-01 
2 1 54 62 9.661319928387895883e-01 
2 1 54 63 2.845045176791371588e+00 
2 1 54 64 1.535354591813155256e+00 
2 1 54 65 2.157755004067825499e+00 
2 1 54 66 -1.521927929991301554e+00 
2 1 54 67 1.054080251316954930e+00 
2 1 54 68 1.535351779984151177e+00 
2 1 54 69 2.157732198449211936e+00 
2 1 54 70 2.238832552481491711e-01 
2 1 54 71 6.149790490230321316e-01 
2 1 55 55 6.216771465881922865e+00 
2 1 55 56 5.214529398285925321e-01 
2 1 55 57 4.251746490324785910e+00 
2 1 55 58 1.462467660923767232e+00 
2 1 55 59 -1.540717732231863923e+00 
2 1 55 60 -2.125377617599042701e-01 
2 1 55 61 9.798010163189998512e-01 
2 1 55 62 -4.539847626487085730e-01 
2 1 55 63 9.680082266059685248e-01 
2 1 55 64 1.905930290595358123e+00 
2 1 55 65 2.208965456115787873e+00 
2 1 55 66 -2.913861839116003161e+00 
2 1 55 67 -3.268390825143574929e+00 
2 1 55 68 -1.108116127210454716e+00 
2 1 55 69 -1.429972721746675335e+00 
2 1 55 70 -9.181248953673190050e-01 
2 1 55 71 -1.373003246239063557e+00 
2 1 56 56 7.059321851751286125e+00 
2 1 56 57 -6.101184853624729287e-01 
2 1 56 58 3.307437450202823204e+00 
2 1 56 59 -2.125498903466260248e-01 
2 1 56 60 3.766006143333842093e+00 
2 1 56 61 -2.988353181271303782e-01 
2 1 56 62 6.057175844340714210e-01 
2 1 56 63 3.952745116193447483e+00 
2 1 56 64 -2.324195780179627024e-01 
2 1 56 65 6.171476281580896561e-01 
2 1 56 66 -2.260491144022883425e+00 
2 1 56 67 -1.836482254346600396e+00 
2 1 56 68 1.325346212832715809e+00 
2 1 56 69 1.697947604205338745e+00 
2 1 56 70 -5.919860927538245221e-01 
2 1 56 71 -2.590073138992496360e-01 
2 1 57 57 9.216472842568320445e+00 
2 1 57 58 5.094209107378413481e-01 
2 1 57 59 -2.913861901114652486e+00 
2 1 57 60 -2.260493915464909520e+00 
2 1 57 61 1.184729268919932688e+00 
2 1 57 62 1.543660574142417863e+00 
2 1 57 63 3.241212716183590747e-01 
2 1 57 64 2.369279479723467752e+00 
2 1 57 65 -7.482404592759547279e-01 
2 1 57 66 -2.503639442018533945e+00 
2 1 57 67 -3.364626513719694234e+00 
2 1 57 68 -1.368586966124233362e+00 
2 1 57 69 -1.227690292400009486e+00 
2 1 57 70 -3.105896923138725674e-01 
2 1 57 71 1.029677023167424738e-01 
2 1 58 58 1.208125984462582636e+01 
2 1 58 59 -3.268380295547195669e+00 
2 1 58 60 -1.836488322423273978e+00 
2 1 58 61 -8.043369858026420127e-01 
2 1 58 62 -4.719087729805029885e-01 
2 1 58 63 2.196989717700640610e-01 
2 1 58 64 -1.849504233329670955e+00 
2 1 58 65 2.478856508640784995e+00 
2 1 58 66 -3.364626195811674325e+00 
2 1 58 67 -1.399510376074015072e+00 
2 1 58 68 5.203888517024157778e-01 
2 1 58 69 -1.034146181241254903e+00 
2 1 58 70 1.982764969088310902e+00 
2 1 58 71 2.500572915264927421e+00 
2 1 59 59 6.216749756919523584e+00 
2 1 59 60 5.214523321632100750e-01 
2 1 59 61 9.797989809548250939e-01 
2 1 59 62 -4.539848366304590765e-01 
2 1 59 63 9.680115078321966937e-01 
2 1 59 64 -1.108124954561908293e+00 
2 1 59 65 -1.429968443572930958e+00 
2 1 59 66 4.251747269180260247e+00 
2 1 59 67 1.462477463984715120e+00 
2 1 59 68 1.905916838204819719e+00 
2 1 59 69 2.208942723744292458e+00 
2 1 59 70 -9.181239002771930391e-01 
2 1 59 71 -1.373001477994173936e+00 
2 1 60 60 7.059331005143642201e+00 
2 1 60 61 -2.988345137486901337e-01 
2 1 60 62 6.057180399704811258e-01 
2 1 60 63 3.952744541799334321e+00 
2 1 60 64 1.325353015837802184e+00 
2 1 60 65 1.697962035146825643e+00 
2 1 60 66 -6.101165803513645125e-01 
2 1 60 67 3.307433481785326812e+00 
2 1 60 68 -2.324145163369109035e-01 
2 1 60 69 6.171437640657313484e-01 
2 1 60 70 -5.919873616154379681e-01 
2 1 60 71 -2.590069061996200794e-01 
2 1 61 61 2.576278302508494988e+00 
2 1 61 62 1.490821433336192881e+00 
2 1 61 63 1.561699074179539126e+00 
2 1 61 64 9.728759796804499205e-01 
2 1 61 65 5.244849195709333500e-01 
2 1 61 66 1.184728935821676377e+00 
2 1 61 67 -8.043373526061806666e-01 
2 1 61 68 9.728754384069661088e-01 
2 1 61 69 5.244826595837464023e-01 
2 1 61 70 7.579704084075562787e-02 
2 1 61 71 -2.440999685119852547e+00 
2 1 62 62 3.405186819962374933e+00 
2 1 62 63 1.446837260640616574e+00 
2 1 62 64 1.313639704149450749e+00 
2 1 62 65 6.856129684000868973e-01 
2 1 62 66 1.543661261227123216e+00 
2 1 62 67 -4.719084161671520672e-01 
2 1 62 68 1.313639900069560662e+00 
2 1 62 69 6.856124283876028347e-01 
2 1 62 70 -1.323375260197008907e-01 
2 1 62 71 1.237547331983103183e+00 
2 1 63 63 5.330608776361487777e+00 
2 1 63 64 1.692957923968465006e-01 
2 1 63 65 5.777711390923909729e-01 
2 1 63 66 3.241225329877540640e-01 
2 1 63 67 2.197003721852277547e-01 
2 1 63 68 1.692967255586507180e-01 
2 1 63 69 5.777740847562166104e-01 
2 1 63 70 -1.120235640569484881e+00 
2 1 63 71 -2.097232657143663470e+00 
2 1 64 64 4.191494676251402041e+00 
2 1 64 65 1.310561435341369929e+00 
2 1 64 66 -1.368585625674472395e+00 
2 1 64 67 5.203859328899721470e-01 
2 1 64 68 5.700994079422330163e-01 
2 1 64 69 2.680896774511242198e-01 
2 1 64 70 1.074550018128914264e+00 
2 1 64 71 6.115139432986870238e-01 
2 1 65 65 4.835209621118709222e+00 
2 1 65 66 -1.227689526103478590e+00 
2 1 65 67 -1.034158502720435857e+00 
2 1 65 68 2.681020971060736335e-01 
2 1 65 69 -1.181634585837409546e+00 
2 1 65 70 -4.467372183810514596e-01 
2 1 65 71 9.492705902982093713e-01 
2 1 66 66 9.216470975182204484e+00 
2 1 66 67 5.094208191991901336e-01 
2 1 66 68 2.369280385765901720e+00 
2 1 66 69 -7.482381820188278576e-01 
2 1 66 70 -3.105903792856971046e-01 
2 1 66 71 1.029697338646159838e-01 
2 1 67 67 1.208126141421759669e+01 
2 1 67 68 -1.849502074645183347e+00 
2 1 67 69 2.478868778506847725e+00 
2 1 67 70 1.982764315425429524e+00 
2 1 67 71 2.500574287696954112e+00 
2 1 68 68 4.191490315126304544e+00 
2 1 68 69 1.310546005854394513e+00 
2 1 68 70 1.074550083359392394e+00 
2 1 68 71 6.115150892406110428e-01 
2 1 69 69 4.835185703654446776e+00 
2 1 69 70 -4.467352084872299178e-01 
2 1 69 71 9.492714087326995509e-01 
2 1 70 70 4.703253041734893891e+00 
2 1 70 71 -9.584507054657728231e-01 
2 1 71 71 1.043959998708671399e+01 
2 2 1 1 6.499999983718675267e+00 
2 2 1 2 7.303173061074531569e-01 
2 2 1 3 -9.811233041273241529e-02 
2 2 1 4 -3.979885952242123714e+00 
2 2 1 5 -1.289683615437600406e-01 
2 2 1 6 -6.962506931856857761e-01 
2 2 1 7 1.542505710977699174e+00 
2 2 1 8 9.325509894894487006e-01 
2 2 1 9 -9.338218388309942330e-01 
2 2 1 10 -1.900571318203726046e+00 
2 2 2 2 1.617880330329295901e+00 
2 2 2 3 1.105256998951944958e+00 
2 2 2 4 -8.735367541298404495e-03 
2 2 2 5 -1.532776864551417262e+00 
2 2 2 6 -5.274703522462773631e-01 
2 2 2 7 -4.981352383881442747e-01 
2 2 2 8 -6.621909252168455273e-01 
2 2 2 9 9.404675664297709181e-01 
2 2 2 10 2.942165277714645089e-01 
2 2 3 3 8.386935463857440043e-01 
2 2 3 4 4.064613004004859476e-01 
2 2 3 5 -1.093713708313717170e+00 
2 2 3 6 -2.973712306288088802e-01 
2 2 3 7 -5.545896599708592944e-01 
2 2 3 8 -6.186273992682614908e-01 
2 2 3 9 7.929883810130672339e-01 
2 2 3 10 4.239072625493828794e-01 
2 2 4 4 2.779760784744017776e+00 
2 2 4 5 -3.656316757486373081e-01 
2 2 4 6 3.024473091478930842e-01 
2 2 4 7 -1.202097588336602074e+00 
2 2 4 8 -8.695332214528802561e-01 
2 2 4 9 9.552921036055040949e-01 
2 2 4 10 1.313196542644403220e+00 
2 2 5 5 1.541121910682822449e+00 
2 2 5 6 4.558637000276522522e-01 
2 2 5 7 6.538742459350670444e-01 
2 2 5 8 7.458464548270851147e-01 
2 2 5 9 -1.010230032843559167e+00 
2 2 5 10 -5.188392760800049075e-01 
2 2 6 6 2.279792730847370053e-01 
2 2 6 7 -7.192869036036855096e-03 
2 2 6 8 7.975291463797688774e-02 
2 2 6 9 -1.965789145400240745e-01 
2 2 6 10 9.402772621949055665e-02 
2 2 7 7 7.661797751579526583e-01 
2 2 7 8 6.550933403831695756e-01 
2 2 7 9 -7.119463878504214138e-01 
2 2 7 10 -7.783035153212006785e-01 
2 2 8 8 6.318489741538005910e-01 
2 2 8 9 -7.027805100635150515e-01 
2 2 8 10 -6.043269546527192393e-01 
2 2 9 9 8.848552600981993699e-01 
2 2 9 10 6.189126479087260213e-01 
2 2 10 10 8.819555254806303868e-01 
2 3 1 1 3.499999958386397481e+01 
2 3 2 2 1.021616460571910381e-06 
2 3 3 3 1.068851784904237601e+00 
2 3 4 4 5.459654669659626869e+00 
2 3 5 5 1.825142484558250260e+02 
2 3 6 6 3.365287138125859201e+01 
2 3 7 7 4.347094084540436554e-01 
2 3 8 8 6.983102762593587443e+01 
2 3 9 9 4.361039395606461966e+01 
2 3 10 10 4.089063843765703865e+01 
2 3 11 11 9.063423524039750134e+01 
2 3 12 12 1.020938375929218012e+02 
2 3 13 13 8.555690914585454276e-01 
2 3 14 14 4.390674547649015125e+01 
2 3 15 15 7.963758245948963921e-03 
2 3 16 16 4.231930685992477947e+01 
2 3 17 17 2.433091183664283719e+01 
2 3 18 18 3.617705330617810411e+00 
2 3 19 19 3.854006075375577378e+00 
2 3 20 20 1.408962188148950467e+01 
2 3 21 21 2.102485108490742505e+01 
2 3 22 22 1.853405882658445947e+01 
2 3 23 23 2.577842076753983136e+01 
2 3 24 24 5.156528722649302843e-01 
2 3 25 25 1.822032266476372442e+01 
2 3 26 26 8.622999651226887607e+00 
2 3 27 27 2.855200031550144679e+00 
2 3 28 28 1.348983678519583007e+00 
2 3 29 29 1.745200507508021204e+01 
2 3 30 30 4.133991569223136153e+00 
2 3 31 31 1.319239880194476910e+00 
2 3 32 32 6.557402747935280551e+00 
2 3 33 33 4.692004884324595393e-01 
2 3 34 34 2.445928131808416618e-08 
2 3 35 35 9.372197916435550269e+01 
2 3 36 36 1.390788013625812525e+01 
2 3 37 37 5.414868500859524403e+01 
2 3 38 38 4.102191221557354162e-01 
2 3 39 39 2.988914385910335980e+00 
2 3 40 40 4.407972807438585994e-01 
2 3 41 41 4.899246086511426737e-09 
2 3 42 42 1.387354964217051290e+00 
2 3 43 43 3.199306969804548828e+01 
2 3 44 44 3.052072119694444860e-05 
2 3 45 45 8.278290335583113446e+00 
2 3 46 46 4.754352869063036557e+00 
2 3 47 47 1.328722645189192919e+00 
2 3 48 48 5.651959593499038537e-01 
2 3 49 49 1.188373502115459335e+00 
2 3 50 50 7.161859626533818357e+01 
2 3 51 51 4.991373539275469540e+01 
2 3 52 52 3.055190569956383229e+01 
2 3 53 53 1.041891982144273143e+01 
2 3 54 54 3.991447186499426980e+00 
2 3 55 55 2.991974227428083566e+01 
2 3 56 56 2.466786457538286681e-01 
2 3 57 57 1.599063356762882293e+01 
2 3 58 58 6.776497627705562188e+00 
2 3 59 59 1.333899545250778029e+00 
2 3 60 60 5.832654216592416674e-01 
2 3 61 61 1.886992026167164438e+00 
2 3 62 62 3.954147640488975046e+00 
2 3 63 63 1.030510718088886613e+00 
2 3 64 64 7.409587728557101016e-01 
2 3 65 65 2.088805569706106979e+00 
2 3 66 66 2.172517978726332455e+00 
2 3 67 67 1.903601484586247838e-01 
2 3 68 68 5.562065941933963531e-01 
2 3 69 69 1.056522204328141923e+00 
2 3 70 70 1.099022189661929660e+00 
2 3 71 71 1.251279163752729851e-01 
2 3 72 72 9.975662613611085305e+00 
2 3 73 73 6.231101658766990958e+00 
2 3 74 74 6.948125994711098485e+00 
2 3 75 75 1.126711899433270103e+00 
2 3 76 76 1.838146904535031823e+00 
2 3 77 77 5.195658650168889281e+00 
2 3 78 78 2.700495595099706714e-01 
2 3 79 79 3.924348882624813406e+00 
2 3 80 80 5.814076072095318182e+00 
2 3 81 81 1.532388898173699669e-06 
2 3 82 82 2.938030589262018921e+01 
2 3 83 83 2.227061317323974166e+01 
2 3 84 84 5.444014346319767661e-01 
2 3 85 85 6.680170190518942341e+00 
2 3 86 86 1.513183699442158314e+01 
2 3 87 87 6.361385845273662687e-01 
2 3 88 88 6.650996809338062445e-04 
2 3 89 89 1.507770464603197969e+00 
2 3 90 90 1.427463331054888707e-01 
2 3 91 91 6.113636738750920406e-06 
2 3 92 92 7.352562961330553149e-09 
2 3 93 93 1.955373132687518556e+00 
2 3 94 94 1.016911786005178397e+00 
2 3 95 95 2.044951710741375183e-06 
2 3 96 96 6.643671705883632227e-04 
2 3 97 97 1.979808753951344501e-03 
2 3 98 98 7.942654402783799750e-03 
2 3 99 99 1.633297455400743378e-02 
2 3 100 100 5.309747412144527612e-01 
2 3 101 101 2.525670347633978352e+00 
2 3 102 102 1.210831672633675860e+00 
2 3 103 103 9.968386991386192220e-01 
2 3 104 104 6.034968558137867589e+00 
2 3 105 105 3.270217071141615639e-01 
2 3 106 106 2.987263027262674897e-01 
2 3 107 107 2.097954599585208513e+01 
2 3 108 108 4.182623043180910272e-01 
2 3 109 109 6.799245151000167020e+00 
2 3 110 110 2.584468322323625777e+00 
2 3 111 111 5.403177894843563811e-01 
2 3 112 112 1.016038364697391616e+00 
2 3 113 113 3.082248949559212470e+00 
2 3 114 114 1.381874932304241136e-03 
2 3 115 115 3.042297577436645639e-01 
2 3 116 116 1.928139902733968791e-01 
2 3 117 117 1.452034303427334638e+00 
2 3 118 118 2.632109802917101504e+00 
2 3 119 119 1.901768033594630758e-01 
2 3 120 120 8.819550240261233576e-01 
2 3 121 121 2.298489472003743650e+00 
2 3 122 122 1.834340612322675979e+00 
2 3 123 123 1.987076567081049166e-03 
2 3 124 124 1.380191954589573200e-03 
2 3 125 125 7.038658019559382861e-01 
2 3 126 126 9.807239585495326484e-01 
2 3 127 127 1.692452295452179234e+00 
2 3 128 128 7.801209834235893759e-01 
2 3 129 129 9.974663923496905893e-01 
2 3 130 130 2.951915743410449822e-01 
2 3 131 131 6.583786743511332862e-01 
2 3 132 132 3.280587924880565276e-01 
2 3 133 133 4.738295121757877260e-01 
2 3 134 134 2.360064501372308166e-01 
2 3 135 135 2.616248795242099856e+00 
2 3 136 136 8.377110438436393691e-01 
2 3 137 137 1.386336043521252614e+00 
2 3 138 138 2.250926298796906533e+00 
2 3 139 139 2.335076179237703942e-01 
2 3 140 140 7.322706387627386349e+00 
2 3 141 141 3.453865416761756624e-01 
2 3 142 142 2.825741715090275719e+00 
2 3 143 143 7.319294610180847824e-08 
2 3 144 144 9.141367513435727510e-01 
2 3 145 145 4.904203741806211107e-09 
2 3 146 146 1.156773167312774575e+00 
2 3 147 147 4.218816357233342274e+01 
2 3 148 148 8.724857608164654721e+00 
2 3 149 149 1.793903002549377845e+00 
2 3 150 150 7.939678317679048192e+00 
2 3 151 151 2.841760982618533604e-01 
2 3 152 152 1.021437860472141657e-06 
2 3 153 153 7.033158243239289398e+00 
2 3 154 154 6.639846991771332406e-04 
2 3 155 155 3.058941457210233139e-06 
2 3 156 156 1.326886112652545489e-03 
2 3 157 157 1.108170226715932349e+00 
2 3 158 158 1.043180151321349447e+00 
2 3 159 159 1.383822675957913605e-03 
2 3 160 160 1.491257084872678884e-01 
2 3 161 161 2.852830999578946369e-01 
2 3 162 162 1.322620735790364229e-03 
2 3 163 163 1.894143802844740598e+00 
2 3 164 164 1.686357019723747075e-01 
2 3 165 165 2.443434577618537091e-08 
2 3 166 166 2.360299302513461939e+01 
2 3 167 167 1.765422969448087409e+00 
2 3 168 168 3.049402677093155378e-01 
2 3 169 169 3.302036376721756650e+00 
2 3 170 170 2.425208062519552399e-01 
2 3 171 171 6.111623512919407483e-06 
2 3 172 172 2.234392309760485862e+00 
2 3 173 173 5.842714721585007265e-01 
2 3 174 174 1.696583457948402041e+00 
2 3 175 175 2.821057130594779583e-01 
2 3 176 176 1.442311477814162357e+00 
2 3 177 177 3.205177503709231956e+01 
2 3 178 178 1.067255314425348800e+01 
2 3 179 179 7.233742505852079896e-01 
2 3 180 180 1.428952043754350854e+01 
2 3 181 181 1.571695320583255651e+01 
2 3 182 182 2.268301867884899847e-01 
2 3 183 183 7.527158612563197293e-01 
2 3 184 184 4.403338202655235345e-01 
2 3 185 185 1.987281953000700086e-03 
2 3 186 186 1.484892542228464896e+00 
2 3 187 187 3.009650170262421764e-01 
2 3 188 188 1.127478053821556259e+01 
2 3 189 189 3.801140794709214177e+00 
2 3 190 190 2.547956519210930537e+01 
2 3 191 191 2.825115586549729585e+01 
2 3 192 192 1.414790713178018322e+01 
2 3 193 193 1.247745497653478974e+00 
2 3 194 194 2.617401346495619663e+01 
2 3 195 195 5.307494352819491112e+00 
2 3 196 196 8.697983130041357924e-01 
2 3 197 197 4.076472837132220306e+00 
2 3 198 198 1.696909876664584482e+00 
2 3 199 199 2.456853216053295696e+01 
2 3 200 200 4.010633377882515949e-01 
2 3 201 201 4.677542656502582830e+00 
2 3 202 202 1.894359979698980112e+01 
2 3 203 203 2.079708184952104404e-03 
2 3 204 204 4.201169857671771979e+01 
2 3 205 205 4.191453509080306361e+01 
2 3 206 206 2.268627866274028460e+00 
2 3 207 207 2.090152208987605675e+00 
2 3 208 208 3.284449145104306744e+00 
2 3 209 209 5.582225241185213349e+00 
2 3 210 210 2.356135371663447131e+01 
2 3 211 211 2.171294857977761339e+00 
2 3 212 212 1.373408271807427528e-01 
2 3 213 213 4.614370952116105684e+01 
2 3 214 214 3.702787211626110686e-01 
2 3 215 215 3.061333778926781255e-06 
2 3 216 216 1.915336708421823686e-01 
2 3 217 217 2.361061287001398890e-01 
2 3 218 218 1.572557776739205160e-01 
2 3 219 219 6.814810979451836559e+00 
2 3 220 220 1.590538989363878608e+00 
2 3 221 221 1.416513161905208745e-03 
2 3 222 222 9.689507767539440319e-01 
2 3 223 223 1.373620162051720772e-01 
2 3 224 224 1.393336900668955009e-03 
2 3 225 225 3.053010088374756593e-06 
2 3 226 226 3.819280008024300566e-01 
2 3 227 227 1.368254721020248669e-03 
2 3 228 228 2.013067879011700967e+01 
2 3 229 229 8.591030571350152800e-02 
2 3 230 230 6.810667543976511418e+00 
2 3 231 231 7.566890142141111220e+00 
2 3 232 232 2.766419284973121173e-01 
2 3 233 233 4.154642355400232738e-03 
2 3 234 234 6.120001461317639011e-06 
2 3 235 235 5.259163508244182772e+00 
2 3 236 236 2.069046064142622043e+00 
2 3 237 237 4.420122036627700979e+00 
2 3 238 238 1.085185776051802886e+00 
2 3 239 239 1.527108369508970165e-01 
2 3 240 240 9.696599756334469689e+00 
2 3 241 241 3.083020767390209471e+00 
2 3 242 242 2.748805308322507246e-01 
2 3 243 243 2.971653840222225895e-01 
2 3 244 244 3.271931469463465469e-01 
2 3 245 245 8.687642466784794237e+00 
2 3 246 246 1.378954563775781628e-01 
2 3 247 247 7.155710162825688059e-01 
2 3 248 248 1.178921490768169988e+00 
2 3 249 249 8.765920683489709653e-01 
2 3 250 250 1.727688844992024908e+00 
2 3 251 251 5.670755593998394462e-01 
2 3 252 252 1.918823112766973793e+01 
2 3 253 253 9.445359168914647441e+00 
2 3 254 254 5.429619125680107405e-01 
2 3 255 255 1.257481590120905324e+01 
2 3 256 256 8.156259416275102314e-01 
2 3 257 257 5.386492394921307270e-01 
2 3 258 258 1.189607360850492679e+00 
2 3 259 259 8.277956380831167138e+00 
2 3 260 260 4.219987411128541588e+00 
2 3 261 261 3.899870863081683070e-01 
2 3 262 262 3.232518647260957390e-01 
2 3 263 263 9.532418160115524230e+00 
2 3 264 264 1.746718950107027934e+00 
2 3 265 265 6.925827879852667355e-04 
2 3 266 266 1.424609988378278602e-03 
2 3 267 267 6.939274532406974894e-01 
2 3 268 268 5.566008679198544140e-01 
2 3 269 269 5.836446573558655704e-01 
2 3 270 270 1.049662560527830357e-01 
2 3 271 271 1.575623315632350419e-01 
2 3 272 272 1.909864721452697811e+00 
2 3 273 273 9.142119318097005065e-01 
2 3 274 274 6.985730702695369665e-02 
2 3 275 275 1.426678571044240340e-03 
2 3 276 276 1.070567081514838703e+00 
2 3 277 277 3.000946582132148488e-01 
2 3 278 278 2.018115877968585714e+00 
2 3 279 279 1.058938041342038971e+01 
2 3 280 280 3.783208225406821112e-01 
2 3 281 281 2.050504785304143630e-03 
2 3 282 282 9.138470281764150549e-01 
2 3 283 283 5.571031449917028811e-01 
2 3 284 284 2.529088298317167638e+00 
2 3 285 285 1.204902859184545649e+00 
2 3 286 286 1.485795272755255469e+00 
2 3 287 287 1.934890431514742204e+01 
2 3 288 288 6.516917263498224200e-01 
2 3 289 289 1.307044108288644146e+00 
2 3 290 290 6.708532030170325733e+00 
2 3 291 291 4.943564003319932176e+00 
2 3 292 292 1.990419880339443053e-03 
2 3 293 293 7.383369977823064367e-01 
2 3 294 294 1.071860256168508663e+01 
2 3 295 295 1.538296101076058464e-01 
2 3 296 296 4.668918864699500126e+00 
2 3 297 297 7.555036685375636774e-01 
2 3 298 298 5.984332398262529606e-01 
2 3 299 299 6.388645617745640770e-01 
2 3 300 300 1.138092307909624878e+01 
2 3 301 301 5.709471951590301408e-01 
2 3 302 302 1.252670269730427721e+00 
2 3 303 303 8.258041282446400011e-01 
2 3 304 304 9.400629309653257826e-01 
2 3 305 305 4.859427435038959686e+00 
2 3 306 306 9.656764025917576877e-01 
2 3 307 307 5.958187095092161378e+00 
2 3 308 308 2.612809130399784863e+01 
2 3 309 309 2.048385056856067976e+00 
2 3 310 310 1.559894503095850382e+01 
2 3 311 311 9.302725781778257153e-01 
2 3 312 312 4.931258995773976639e-02 
2 3 313 313 1.378680147096023696e-03 
2 3 314 314 1.917487840073722083e+01 
2 3 315 315 1.352181889392112257e-01 
2 3 316 316 9.521622885221293631e-01 
2 3 317 317 2.111435090926591762e+00 
2 3 318 318 1.424120069400210695e-03 
2 3 319 319 2.052676179283806412e+00 
2 3 320 320 8.817287506478975745e-01 
2 3 321 321 1.166946441526695688e+00 
2 3 322 322 2.940928255030555993e-01 
2 3 323 323 2.792596273754558434e-01 
2 3 324 324 1.559877089259403826e-01 
2 3 325 325 2.359919913287329862e+01 
2 3 326 326 2.022258133244000433e+01 
2 3 327 327 5.130667208115540223e-01 
2 3 328 328 2.349570435065379659e+00 
2 3 329 329 4.357167114808817132e+00 
2 3 330 330 1.426799012877859374e+00 
2 3 331 331 1.874338907834183665e+00 
2 3 332 332 5.738430358739219361e-01 
2 3 333 333 5.715950889966932014e-01 
2 3 334 334 2.253607010593937365e-01 
2 3 335 335 5.913488442457092154e-01 
2 3 336 336 2.788348756839321707e-01 
2 3 337 337 7.468843968433123148e-01 
2 3 338 338 5.062944418266781543e-01 
2 3 339 339 1.046533230830384475e+01 
2 3 340 340 6.346496093809558259e-01 
2 3 341 341 7.032262570077096875e-01 
2 3 342 342 1.745348476972333307e+00 
2 3 343 343 1.459493551550216539e+00 
2 3 344 344 9.516626168150091880e-01 
2 3 345 345 1.903450591441232298e+00 
2 3 346 346 6.570150169757196235e-01 
2 3 347 347 2.009366469618511508e-01 
2 3 348 348 5.181286543436487424e-01 
2 3 349 349 9.309573161744350012e-01 
2 3 350 350 5.994543326148001894e-01 
2 3 351 351 2.028500528075743148e+01 
2 3 352 352 1.046358080761324416e+00 
2 3 353 353 4.107039434552027579e+00 
2 3 354 354 1.173974091608144699e+00 
2 3 355 355 1.322728890258362267e+00 
2 3 356 356 6.342210712845925968e+00 
2 3 357 357 2.087639355638474914e+00 
2 3 358 358 1.206018375856704322e-01 
2 3 359 359 8.559830030643571924e-03 
2 3 360 360 2.300976874215523793e+01 
2 3 361 361 8.312652288401242359e-03 
2 3 362 362 1.979643349175733147e-03 
2 3 363 363 1.468257651921100720e-08 
2 3 364 364 2.745613412861553151e-03 
2 3 365 365 1.425096690801223032e+00 
2 3 366 366 2.055110742312770411e-01 
2 3 367 367 7.145156183481186918e-02 
2 3 368 368 5.941270923648152014e-01 
2 3 369 369 3.937681533581124937e-01 
2 3 370 370 1.055940095009607838e+00 
2 3 371 371 3.067927830217824938e-06 
2 3 372 372 8.607356746652919943e-01 
2 3 373 373 4.236308560557922043e+00 
2 3 374 374 1.233154897567636299e+00 
2 3 375 375 1.329249966678796918e-03 
2 3 376 376 3.105393608880221201e+00 
2 3 377 377 3.914113781181650098e-01 
2 3 378 378 2.509675024235419882e-01 
2 3 379 379 2.854250223951722565e-01 
2 3 380 380 3.820305668333377480e-01 
2 3 381 381 1.129500550448044294e+01 
2 3 382 382 1.141370418936714870e+00 
2 3 383 383 1.382572946896833826e-03 
2 3 384 384 1.514850760459329315e+00 
2 3 385 385 1.266053452872102802e+00 
2 3 386 386 2.228048903300384520e+00 
2 3 387 387 4.662201208893309579e-01 
2 3 388 388 2.095976943383975888e-01 
2 3 389 389 2.714494809472646253e+01 


==> anc/index.html <==
<html>
<head>
<title>Minimum number of monotone subsequences of length 4 in permutations</title>
</head>
<body>
<h1>Minimum number of monotone subsequences of length 4 in permutations</h1>
<h2> J&oacute;zsef Balogh, Ping Hu, Bernard Lidick&yacute;, Oleg Pikhurko, Balazs Udvari, Jan Volec</h2>
<p>

This page is containing computer assisted parts of the paper titled 
<i>Minimum number of monotone subsequences of length 4 in permutations</i>.
We plan to move the files to arXiv for a more permanent storage in the future.
<p>
You can download the technical things
<a href="all.zip"> here </a>. 
The file contains two parts. One is a program generating the semidefinite program - in
directory generator. And the other is a program verifying the rounded solution to the semidefinite
program. The rounded solution is also provided.
</body>
</html>

